Study of charmonium decays to $K^0_S K \pi$ in the $B \to (K^0_S K \pi) K$ channels

A study of the $B^+\to K^0_SK^+K^-\pi^+$ and $B^+\to K^0_SK^+K^+\pi^-$ decays is performed using proton-proton collisions at center-of-mass energies of 7, 8 and 13 TeV at the LHCb experiment. The $K^0_SK \pi$ invariant mass spectra from both decay modes reveal a rich content of charmonium resonances. New precise measurements of the $\eta_c$ and $\eta_c(2S)$ resonance parameters are performed and branching fraction measurements are obtained for $B^+$ decays to $\eta_c$, $J/\psi$, $\eta_c(2S)$ and $\chi_{c1}$ resonances. In particular, the first observation and branching fraction measurement of $B^+ \to \chi_{c0} K^0 \pi^+$ is reported as well as first measurements of the $B^+\to K^0K^+K^-\pi^+$ and $B^+\to K^0K^+K^+\pi^-$ branching fractions. Dalitz plot analyses of $\eta_c \to K^0_SK\pi$ and $\eta_c(2S) \to K^0_SK\pi$ decays are performed. A new measurement of the amplitude and phase of the $K \pi$ $S$-wave as functions of the $K \pi$ mass is performed, together with measurements of the $K^*_0(1430)$, $K^*_0(1950)$ and $a_0(1700)$ parameters. Finally, the branching fractions of $\chi_{c1}$ decays to $K^*$ resonances are also measured.

==> figs/fig10a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 09:55:25 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",1,77,1600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.3332333,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.09999999,-1.447368,0.9526316,1.184211);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH2F *h4600 = new TH2F("h4600","",40,0.1,0.9,40,-1,1);
   h4600->SetBinContent(43,0.003583079);
   h4600->SetBinContent(44,0.003780706);
   h4600->SetBinContent(45,0.003965194);
   h4600->SetBinContent(46,0.004136441);
   h4600->SetBinContent(47,0.00429436);
   h4600->SetBinContent(48,0.004438884);
   h4600->SetBinContent(49,0.004569972);
   h4600->SetBinContent(50,0.004687617);
   h4600->SetBinContent(51,0.004791846);
   h4600->SetBinContent(52,0.004882732);
   h4600->SetBinContent(53,0.004960399);
   h4600->SetBinContent(54,0.005025029);
   h4600->SetBinContent(55,0.005076865);
   h4600->SetBinContent(56,0.005116233);
   h4600->SetBinContent(57,0.00514353);
   h4600->SetBinContent(58,0.005159251);
   h4600->SetBinContent(59,0.005163988);
   h4600->SetBinContent(60,0.005158437);
   h4600->SetBinContent(61,0.005143424);
   h4600->SetBinContent(62,0.005119894);
   h4600->SetBinContent(63,0.005088932);
   h4600->SetBinContent(64,0.005051778);
   h4600->SetBinContent(65,0.005009831);
   h4600->SetBinContent(66,0.004964665);
   h4600->SetBinContent(67,0.004918033);
   h4600->SetBinContent(68,0.004871896);
   h4600->SetBinContent(69,0.004828418);
   h4600->SetBinContent(70,0.004789986);
   h4600->SetBinContent(71,0.004759232);
   h4600->SetBinContent(72,0.00473903);
   h4600->SetBinContent(73,0.004732525);
   h4600->SetBinContent(74,0.004743144);
   h4600->SetBinContent(75,0.0047746);
   h4600->SetBinContent(76,0.004830927);
   h4600->SetBinContent(77,0.004916482);
   h4600->SetBinContent(78,0.00503596);
   h4600->SetBinContent(79,0.005194421);
   h4600->SetBinContent(80,0.0053973);
   h4600->SetBinContent(81,0.005650423);
   h4600->SetBinContent(82,0.005960032);
   h4600->SetBinContent(85,0.003504565);
   h4600->SetBinContent(86,0.003711261);
   h4600->SetBinContent(87,0.00390466);
   h4600->SetBinContent(88,0.004084652);
   h4600->SetBinContent(89,0.004251152);
   h4600->SetBinContent(90,0.004404089);
   h4600->SetBinContent(91,0.004543422);
   h4600->SetBinContent(92,0.004669138);
   h4600->SetBinContent(93,0.004781262);
   h4600->SetBinContent(94,0.004879863);
   h4600->SetBinContent(95,0.00496506);
   h4600->SetBinContent(96,0.005037033);
   h4600->SetBinContent(97,0.00509602);
   h4600->SetBinContent(98,0.005142341);
   h4600->SetBinContent(99,0.005176384);
   h4600->SetBinContent(100,0.005198638);
   h4600->SetBinContent(101,0.005209689);
   h4600->SetBinContent(102,0.005210225);
   h4600->SetBinContent(103,0.005201056);
   h4600->SetBinContent(104,0.00518312);
   h4600->SetBinContent(105,0.005157493);
   h4600->SetBinContent(106,0.005125395);
   h4600->SetBinContent(107,0.005088217);
   h4600->SetBinContent(108,0.005047507);
   h4600->SetBinContent(109,0.005005006);
   h4600->SetBinContent(110,0.004962653);
   h4600->SetBinContent(111,0.004922588);
   h4600->SetBinContent(112,0.004887179);
   h4600->SetBinContent(113,0.004859024);
   h4600->SetBinContent(114,0.004840973);
   h4600->SetBinContent(115,0.004836138);
   h4600->SetBinContent(116,0.004847909);
   h4600->SetBinContent(117,0.004879966);
   h4600->SetBinContent(118,0.0049363);
   h4600->SetBinContent(119,0.005021226);
   h4600->SetBinContent(120,0.005139391);
   h4600->SetBinContent(121,0.005295807);
   h4600->SetBinContent(122,0.005495851);
   h4600->SetBinContent(123,0.005745296);
   h4600->SetBinContent(124,0.006050317);
   h4600->SetBinContent(127,0.003419037);
   h4600->SetBinContent(128,0.003634655);
   h4600->SetBinContent(129,0.003836819);
   h4600->SetBinContent(130,0.004025421);
   h4600->SetBinContent(131,0.004200369);
   h4600->SetBinContent(132,0.004361593);
   h4600->SetBinContent(133,0.004509049);
   h4600->SetBinContent(134,0.004642718);
   h4600->SetBinContent(135,0.004762627);
   h4600->SetBinContent(136,0.004868838);
   h4600->SetBinContent(137,0.004961466);
   h4600->SetBinContent(138,0.005040688);
   h4600->SetBinContent(139,0.005106736);
   h4600->SetBinContent(140,0.005159923);
   h4600->SetBinContent(141,0.005200636);
   h4600->SetBinContent(142,0.005229351);
   h4600->SetBinContent(143,0.005246648);
   h4600->SetBinContent(144,0.005253207);
   h4600->SetBinContent(145,0.005249829);
   h4600->SetBinContent(146,0.005237438);
   h4600->SetBinContent(147,0.005217098);
   h4600->SetBinContent(148,0.00519002);
   h4600->SetBinContent(149,0.00515757);
   h4600->SetBinContent(150,0.005121289);
   h4600->SetBinContent(151,0.005082896);
   h4600->SetBinContent(152,0.00504431);
   h4600->SetBinContent(153,0.005007647);
   h4600->SetBinContent(154,0.004975251);
   h4600->SetBinContent(155,0.004949695);
   h4600->SetBinContent(156,0.004933799);
   h4600->SetBinContent(157,0.004930641);
   h4600->SetBinContent(158,0.004943581);
   h4600->SetBinContent(159,0.004976259);
   h4600->SetBinContent(160,0.005032627);
   h4600->SetBinContent(161,0.005116954);
   h4600->SetBinContent(162,0.005233844);
   h4600->SetBinContent(163,0.005388255);
   h4600->SetBinContent(164,0.005585514);
   h4600->SetBinContent(165,0.005831331);
   h4600->SetBinContent(166,0.006131822);
   h4600->SetBinContent(169,0.003327517);
   h4600->SetBinContent(170,0.003551899);
   h4600->SetBinContent(171,0.003762675);
   h4600->SetBinContent(172,0.003959739);
   h4600->SetBinContent(173,0.004142996);
   h4600->SetBinContent(174,0.004312372);
   h4600->SetBinContent(175,0.00446782);
   h4600->SetBinContent(176,0.00460932);
   h4600->SetBinContent(177,0.004736893);
   h4600->SetBinContent(178,0.004850601);
   h4600->SetBinContent(179,0.004950554);
   h4600->SetBinContent(180,0.005036921);
   h4600->SetBinContent(181,0.005109934);
   h4600->SetBinContent(182,0.005169896);
   h4600->SetBinContent(183,0.005217191);
   h4600->SetBinContent(184,0.005252288);
   h4600->SetBinContent(185,0.005275756);
   h4600->SetBinContent(186,0.005288268);
   h4600->SetBinContent(187,0.005290616);
   h4600->SetBinContent(188,0.005283712);
   h4600->SetBinContent(189,0.005268607);
   h4600->SetBinContent(190,0.005246498);
   h4600->SetBinContent(191,0.005218737);
   h4600->SetBinContent(192,0.005186848);
   h4600->SetBinContent(193,0.005152531);
   h4600->SetBinContent(194,0.005117685);
   h4600->SetBinContent(195,0.005084405);
   h4600->SetBinContent(196,0.005055007);
   h4600->SetBinContent(197,0.005032039);
   h4600->SetBinContent(198,0.005018292);
   h4600->SetBinContent(199,0.005016814);
   h4600->SetBinContent(200,0.005030929);
   h4600->SetBinContent(201,0.005064241);
   h4600->SetBinContent(202,0.005120659);
   h4600->SetBinContent(203,0.005204411);
   h4600->SetBinContent(204,0.005320053);
   h4600->SetBinContent(205,0.005472495);
   h4600->SetBinContent(206,0.005667007);
   h4600->SetBinContent(207,0.005909241);
   h4600->SetBinContent(208,0.006205253);
   h4600->SetBinContent(211,0.003230994);
   h4600->SetBinContent(212,0.003463974);
   h4600->SetBinContent(213,0.003683206);
   h4600->SetBinContent(214,0.003888578);
   h4600->SetBinContent(215,0.004079994);
   h4600->SetBinContent(216,0.004257379);
   h4600->SetBinContent(217,0.00442068);
   h4600->SetBinContent(218,0.004569879);
   h4600->SetBinContent(219,0.00470499);
   h4600->SetBinContent(220,0.004826074);
   h4600->SetBinContent(221,0.004933234);
   h4600->SetBinContent(222,0.005026638);
   h4600->SetBinContent(223,0.005106509);
   h4600->SetBinContent(224,0.005173149);
   h4600->SetBinContent(225,0.005226932);
   h4600->SetBinContent(226,0.00526832);
   h4600->SetBinContent(227,0.005297877);
   h4600->SetBinContent(228,0.005316266);
   h4600->SetBinContent(229,0.005324267);
   h4600->SetBinContent(230,0.005322781);
   h4600->SetBinContent(231,0.00531285);
   h4600->SetBinContent(232,0.005295654);
   h4600->SetBinContent(233,0.005272531);
   h4600->SetBinContent(234,0.005244992);
   h4600->SetBinContent(235,0.005214711);
   h4600->SetBinContent(236,0.005183571);
   h4600->SetBinContent(237,0.005153643);
   h4600->SetBinContent(238,0.00512722);
   h4600->SetBinContent(239,0.005106824);
   h4600->SetBinContent(240,0.005095216);
   h4600->SetBinContent(241,0.00509541);
   h4600->SetBinContent(242,0.0051107);
   h4600->SetBinContent(243,0.005144647);
   h4600->SetBinContent(244,0.005201127);
   h4600->SetBinContent(245,0.00528432);
   h4600->SetBinContent(246,0.005398736);
   h4600->SetBinContent(247,0.005549233);
   h4600->SetBinContent(248,0.00574103);
   h4600->SetBinContent(249,0.005979721);
   h4600->SetBinContent(250,0.006271295);
   h4600->SetBinContent(253,0.003130442);
   h4600->SetBinContent(254,0.003371847);
   h4600->SetBinContent(255,0.003599365);
   h4600->SetBinContent(256,0.003812884);
   h4600->SetBinContent(257,0.004012303);
   h4600->SetBinContent(258,0.004197545);
   h4600->SetBinContent(259,0.004368557);
   h4600->SetBinContent(260,0.004525313);
   h4600->SetBinContent(261,0.004667827);
   h4600->SetBinContent(262,0.004796156);
   h4600->SetBinContent(263,0.004910401);
   h4600->SetBinContent(264,0.005010722);
   h4600->SetBinContent(265,0.00509734);
   h4600->SetBinContent(266,0.00517055);
   h4600->SetBinContent(267,0.005230718);
   h4600->SetBinContent(268,0.005278301);
   h4600->SetBinContent(269,0.005313857);
   h4600->SetBinContent(270,0.005338036);
   h4600->SetBinContent(271,0.00535161);
   h4600->SetBinContent(272,0.005355469);
   h4600->SetBinContent(273,0.005350642);
   h4600->SetBinContent(274,0.005338299);
   h4600->SetBinContent(275,0.005319757);
   h4600->SetBinContent(276,0.005296508);
   h4600->SetBinContent(277,0.005270218);
   h4600->SetBinContent(278,0.00524274);
   h4600->SetBinContent(279,0.005216129);
   h4600->SetBinContent(280,0.005192651);
   h4600->SetBinContent(281,0.005174802);
   h4600->SetBinContent(282,0.005165312);
   h4600->SetBinContent(283,0.005167166);
   h4600->SetBinContent(284,0.005183618);
   h4600->SetBinContent(285,0.0052182);
   h4600->SetBinContent(286,0.005274742);
   h4600->SetBinContent(287,0.005357383);
   h4600->SetBinContent(288,0.005470585);
   h4600->SetBinContent(289,0.005619157);
   h4600->SetBinContent(290,0.005808261);
   h4600->SetBinContent(291,0.006043436);
   h4600->SetBinContent(292,0.006330608);
   h4600->SetBinContent(295,0.00302681);
   h4600->SetBinContent(296,0.00327646);
   h4600->SetBinContent(297,0.003512091);
   h4600->SetBinContent(298,0.003733585);
   h4600->SetBinContent(299,0.003940843);
   h4600->SetBinContent(300,0.004133782);
   h4600->SetBinContent(301,0.004312349);
   h4600->SetBinContent(302,0.004476517);
   h4600->SetBinContent(303,0.004626293);
   h4600->SetBinContent(304,0.004761731);
   h4600->SetBinContent(305,0.004882926);
   h4600->SetBinContent(306,0.00499004);
   h4600->SetBinContent(307,0.005083282);
   h4600->SetBinContent(308,0.005162945);
   h4600->SetBinContent(309,0.00522939);
   h4600->SetBinContent(310,0.005283067);
   h4600->SetBinContent(311,0.00532452);
   h4600->SetBinContent(312,0.005354396);
   h4600->SetBinContent(313,0.005373454);
   h4600->SetBinContent(314,0.005382576);
   h4600->SetBinContent(315,0.005382778);
   h4600->SetBinContent(316,0.005375211);
   h4600->SetBinContent(317,0.005361183);
   h4600->SetBinContent(318,0.005342169);
   h4600->SetBinContent(319,0.005319811);
   h4600->SetBinContent(320,0.005295949);
   h4600->SetBinContent(321,0.00527261);
   h4600->SetBinContent(322,0.005252038);
   h4600->SetBinContent(323,0.0052367);
   h4600->SetBinContent(324,0.0052293);
   h4600->SetBinContent(325,0.005232791);
   h4600->SetBinContent(326,0.005250392);
   h4600->SetBinContent(327,0.005285596);
   h4600->SetBinContent(328,0.005342193);
   h4600->SetBinContent(329,0.005424281);
   h4600->SetBinContent(330,0.005536273);
   h4600->SetBinContent(331,0.00568293);
   h4600->SetBinContent(332,0.005869358);
   h4600->SetBinContent(333,0.006101039);
   h4600->SetBinContent(334,0.006383837);
   h4600->SetBinContent(337,0.002921029);
   h4600->SetBinContent(338,0.003178736);
   h4600->SetBinContent(339,0.003422295);
   h4600->SetBinContent(340,0.003651587);
   h4600->SetBinContent(341,0.003866511);
   h4600->SetBinContent(342,0.004066982);
   h4600->SetBinContent(343,0.004252943);
   h4600->SetBinContent(344,0.004424364);
   h4600->SetBinContent(345,0.00458125);
   h4600->SetBinContent(346,0.004723651);
   h4600->SetBinContent(347,0.00485166);
   h4600->SetBinContent(348,0.00496543);
   h4600->SetBinContent(349,0.005065171);
   h4600->SetBinContent(350,0.005151164);
   h4600->SetBinContent(351,0.005223766);
   h4600->SetBinContent(352,0.005283422);
   h4600->SetBinContent(353,0.005330666);
   h4600->SetBinContent(354,0.005366138);
   h4600->SetBinContent(355,0.005390587);
   h4600->SetBinContent(356,0.005404881);
   h4600->SetBinContent(357,0.005410023);
   h4600->SetBinContent(358,0.005407155);
   h4600->SetBinContent(359,0.005397568);
   h4600->SetBinContent(360,0.005382719);
   h4600->SetBinContent(361,0.005364233);
   h4600->SetBinContent(362,0.005343927);
   h4600->SetBinContent(363,0.005323809);
   h4600->SetBinContent(364,0.005306095);
   h4600->SetBinContent(365,0.005293229);
   h4600->SetBinContent(366,0.005287881);
   h4600->SetBinContent(367,0.005292978);
   h4600->SetBinContent(368,0.005311702);
   h4600->SetBinContent(369,0.005347509);
   h4600->SetBinContent(370,0.005404148);
   h4600->SetBinContent(371,0.005485675);
   h4600->SetBinContent(372,0.005596455);
   h4600->SetBinContent(373,0.005741198);
   h4600->SetBinContent(374,0.005924958);
   h4600->SetBinContent(375,0.006153157);
   h4600->SetBinContent(376,0.006431599);
   h4600->SetBinContent(379,0.002814005);
   h4600->SetBinContent(380,0.003079571);
   h4600->SetBinContent(381,0.003330867);
   h4600->SetBinContent(382,0.003567772);
   h4600->SetBinContent(383,0.003790182);
   h4600->SetBinContent(384,0.003998009);
   h4600->SetBinContent(385,0.004191196);
   h4600->SetBinContent(386,0.004369705);
   h4600->SetBinContent(387,0.004533544);
   h4600->SetBinContent(388,0.004682756);
   h4600->SetBinContent(389,0.004817429);
   h4600->SetBinContent(390,0.004937714);
   h4600->SetBinContent(391,0.005043813);
   h4600->SetBinContent(392,0.005136008);
   h4600->SetBinContent(393,0.005214643);
   h4600->SetBinContent(394,0.005280158);
   h4600->SetBinContent(395,0.005333079);
   h4600->SetBinContent(396,0.005374036);
   h4600->SetBinContent(397,0.005403769);
   h4600->SetBinContent(398,0.005423138);
   h4600->SetBinContent(399,0.005433128);
   h4600->SetBinContent(400,0.005434871);
   h4600->SetBinContent(401,0.005429642);
   h4600->SetBinContent(402,0.005418881);
   h4600->SetBinContent(403,0.005404196);
   h4600->SetBinContent(404,0.005387381);
   h4600->SetBinContent(405,0.005370421);
   h4600->SetBinContent(406,0.005355511);
   h4600->SetBinContent(407,0.005345067);
   h4600->SetBinContent(408,0.005341731);
   h4600->SetBinContent(409,0.005348393);
   h4600->SetBinContent(410,0.005368207);
   h4600->SetBinContent(411,0.005404588);
   h4600->SetBinContent(412,0.005461249);
   h4600->SetBinContent(413,0.005542197);
   h4600->SetBinContent(414,0.005651754);
   h4600->SetBinContent(415,0.005794579);
   h4600->SetBinContent(416,0.00597567);
   h4600->SetBinContent(417,0.006200392);
   h4600->SetBinContent(418,0.006474488);
   h4600->SetBinContent(421,0.002706623);
   h4600->SetBinContent(422,0.002979845);
   h4600->SetBinContent(423,0.003238677);
   h4600->SetBinContent(424,0.003483002);
   h4600->SetBinContent(425,0.003712709);
   h4600->SetBinContent(426,0.00392771);
   h4600->SetBinContent(427,0.004127943);
   h4600->SetBinContent(428,0.004313372);
   h4600->SetBinContent(429,0.004483995);
   h4600->SetBinContent(430,0.004639857);
   h4600->SetBinContent(431,0.004781039);
   h4600->SetBinContent(432,0.004907688);
   h4600->SetBinContent(433,0.005020004);
   h4600->SetBinContent(434,0.005118258);
   h4600->SetBinContent(435,0.005202793);
   h4600->SetBinContent(436,0.005274037);
   h4600->SetBinContent(437,0.005332512);
   h4600->SetBinContent(438,0.005378839);
   h4600->SetBinContent(439,0.005413746);
   h4600->SetBinContent(440,0.005438081);
   h4600->SetBinContent(441,0.005452821);
   h4600->SetBinContent(442,0.00545908);
   h4600->SetBinContent(443,0.005458119);
   h4600->SetBinContent(444,0.005451361);
   h4600->SetBinContent(445,0.005440394);
   h4600->SetBinContent(446,0.005426997);
   h4600->SetBinContent(447,0.005413128);
   h4600->SetBinContent(448,0.00540096);
   h4600->SetBinContent(449,0.00539288);
   h4600->SetBinContent(450,0.005391502);
   h4600->SetBinContent(451,0.005399687);
   h4600->SetBinContent(452,0.005420549);
   h4600->SetBinContent(453,0.00545747);
   h4600->SetBinContent(454,0.00551412);
   h4600->SetBinContent(455,0.005594465);
   h4600->SetBinContent(456,0.00570278);
   h4600->SetBinContent(457,0.005843672);
   h4600->SetBinContent(458,0.006022088);
   h4600->SetBinContent(459,0.006243331);
   h4600->SetBinContent(460,0.006513084);
   h4600->SetBinContent(463,0.002599749);
   h4600->SetBinContent(464,0.002880412);
   h4600->SetBinContent(465,0.003146576);
   h4600->SetBinContent(466,0.003398117);
   h4600->SetBinContent(467,0.003634925);
   h4600->SetBinContent(468,0.00385691);
   h4600->SetBinContent(469,0.004064005);
   h4600->SetBinContent(470,0.00425617);
   h4600->SetBinContent(471,0.004433405);
   h4600->SetBinContent(472,0.004595747);
   h4600->SetBinContent(473,0.004743276);
   h4600->SetBinContent(474,0.004876132);
   h4600->SetBinContent(475,0.004994512);
   h4600->SetBinContent(476,0.005098678);
   h4600->SetBinContent(477,0.005188969);
   h4600->SetBinContent(478,0.005265808);
   h4600->SetBinContent(479,0.005329707);
   h4600->SetBinContent(480,0.005381277);
   h4600->SetBinContent(481,0.005421237);
   h4600->SetBinContent(482,0.005450425);
   h4600->SetBinContent(483,0.005469804);
   h4600->SetBinContent(484,0.005480475);
   h4600->SetBinContent(485,0.005483684);
   h4600->SetBinContent(486,0.005480838);
   h4600->SetBinContent(487,0.005473507);
   h4600->SetBinContent(488,0.005463443);
   h4600->SetBinContent(489,0.00545259);
   h4600->SetBinContent(490,0.005443093);
   h4600->SetBinContent(491,0.005437313);
   h4600->SetBinContent(492,0.005437831);
   h4600->SetBinContent(493,0.005447485);
   h4600->SetBinContent(494,0.005469347);
   h4600->SetBinContent(495,0.005506763);
   h4600->SetBinContent(496,0.005563366);
   h4600->SetBinContent(497,0.005643077);
   h4600->SetBinContent(498,0.00575012);
   h4600->SetBinContent(499,0.00588906);
   h4600->SetBinContent(500,0.006064783);
   h4600->SetBinContent(501,0.006282535);
   h4600->SetBinContent(502,0.006547943);
   h4600->SetBinContent(505,0.002494225);
   h4600->SetBinContent(506,0.002782109);
   h4600->SetBinContent(507,0.003055389);
   h4600->SetBinContent(508,0.003313937);
   h4600->SetBinContent(509,0.003557642);
   h4600->SetBinContent(510,0.003786411);
   h4600->SetBinContent(511,0.004000174);
   h4600->SetBinContent(512,0.004198891);
   h4600->SetBinContent(513,0.004382554);
   h4600->SetBinContent(514,0.004551199);
   h4600->SetBinContent(515,0.004704902);
   h4600->SetBinContent(516,0.004843799);
   h4600->SetBinContent(517,0.004968081);
   h4600->SetBinContent(518,0.005078006);
   h4600->SetBinContent(519,0.005173905);
   h4600->SetBinContent(520,0.005256194);
   h4600->SetBinContent(521,0.005325378);
   h4600->SetBinContent(522,0.005382058);
   h4600->SetBinContent(523,0.005426944);
   h4600->SetBinContent(524,0.005460861);
   h4600->SetBinContent(525,0.005484764);
   h4600->SetBinContent(526,0.005499735);
   h4600->SetBinContent(527,0.005507008);
   h4600->SetBinContent(528,0.005507973);
   h4600->SetBinContent(529,0.005504179);
   h4600->SetBinContent(530,0.005497362);
   h4600->SetBinContent(531,0.005489441);
   h4600->SetBinContent(532,0.005482535);
   h4600->SetBinContent(533,0.005478981);
   h4600->SetBinContent(534,0.005481332);
   h4600->SetBinContent(535,0.005492387);
   h4600->SetBinContent(536,0.005515194);
   h4600->SetBinContent(537,0.005553055);
   h4600->SetBinContent(538,0.005609564);
   h4600->SetBinContent(539,0.005688599);
   h4600->SetBinContent(540,0.005794341);
   h4600->SetBinContent(541,0.005931295);
   h4600->SetBinContent(542,0.0061043);
   h4600->SetBinContent(543,0.006318548);
   h4600->SetBinContent(544,0.006579593);
   h4600->SetBinContent(547,0.002390871);
   h4600->SetBinContent(548,0.002685748);
   h4600->SetBinContent(549,0.002965919);
   h4600->SetBinContent(550,0.003231257);
   h4600->SetBinContent(551,0.003481648);
   h4600->SetBinContent(552,0.003716993);
   h4600->SetBinContent(553,0.003937225);
   h4600->SetBinContent(554,0.004142295);
   h4600->SetBinContent(555,0.004332197);
   h4600->SetBinContent(556,0.004506961);
   h4600->SetBinContent(557,0.004666659);
   h4600->SetBinContent(558,0.004811423);
   h4600->SetBinContent(559,0.004941438);
   h4600->SetBinContent(560,0.005056958);
   h4600->SetBinContent(561,0.005158308);
   h4600->SetBinContent(562,0.005245895);
   h4600->SetBinContent(563,0.005320216);
   h4600->SetBinContent(564,0.005381865);
   h4600->SetBinContent(565,0.005431541);
   h4600->SetBinContent(566,0.00547006);
   h4600->SetBinContent(567,0.005498359);
   h4600->SetBinContent(568,0.005517513);
   h4600->SetBinContent(569,0.005528737);
   h4600->SetBinContent(570,0.005533402);
   h4600->SetBinContent(571,0.005533044);
   h4600->SetBinContent(572,0.005529376);
   h4600->SetBinContent(573,0.005524294);
   h4600->SetBinContent(574,0.005519895);
   h4600->SetBinContent(575,0.005518485);
   h4600->SetBinContent(576,0.005522592);
   h4600->SetBinContent(577,0.00553498);
   h4600->SetBinContent(578,0.005558665);
   h4600->SetBinContent(579,0.005596912);
   h4600->SetBinContent(580,0.005653274);
   h4600->SetBinContent(581,0.005731585);
   h4600->SetBinContent(582,0.005835978);
   h4600->SetBinContent(583,0.005970912);
   h4600->SetBinContent(584,0.00614117);
   h4600->SetBinContent(585,0.006351882);
   h4600->SetBinContent(586,0.006608544);
   h4600->SetBinContent(589,0.002290487);
   h4600->SetBinContent(590,0.00259212);
   h4600->SetBinContent(591,0.002878953);
   h4600->SetBinContent(592,0.003150855);
   h4600->SetBinContent(593,0.003407709);
   h4600->SetBinContent(594,0.003649419);
   h4600->SetBinContent(595,0.003875908);
   h4600->SetBinContent(596,0.004087129);
   h4600->SetBinContent(597,0.004283071);
   h4600->SetBinContent(598,0.004463761);
   h4600->SetBinContent(599,0.004629266);
   h4600->SetBinContent(600,0.004779716);
   h4600->SetBinContent(601,0.004915288);
   h4600->SetBinContent(602,0.005036233);
   h4600->SetBinContent(603,0.005142868);
   h4600->SetBinContent(604,0.005235592);
   h4600->SetBinContent(605,0.005314897);
   h4600->SetBinContent(606,0.005381367);
   h4600->SetBinContent(607,0.005435689);
   h4600->SetBinContent(608,0.005478669);
   h4600->SetBinContent(609,0.005511233);
   h4600->SetBinContent(610,0.005534441);
   h4600->SetBinContent(611,0.005549493);
   h4600->SetBinContent(612,0.005557745);
   h4600->SetBinContent(613,0.005560711);
   h4600->SetBinContent(614,0.005560087);
   h4600->SetBinContent(615,0.005557743);
   h4600->SetBinContent(616,0.005555755);
   h4600->SetBinContent(617,0.0055564);
   h4600->SetBinContent(618,0.005562178);
   h4600->SetBinContent(619,0.005575824);
   h4600->SetBinContent(620,0.005600314);
   h4600->SetBinContent(621,0.005638882);
   h4600->SetBinContent(622,0.005695034);
   h4600->SetBinContent(623,0.005772565);
   h4600->SetBinContent(624,0.00587556);
   h4600->SetBinContent(625,0.006008427);
   h4600->SetBinContent(626,0.006175896);
   h4600->SetBinContent(627,0.006383039);
   h4600->SetBinContent(628,0.006635292);
   h4600->SetBinContent(631,0.002193849);
   h4600->SetBinContent(632,0.002501995);
   h4600->SetBinContent(633,0.00279525);
   h4600->SetBinContent(634,0.003073484);
   h4600->SetBinContent(635,0.003336575);
   h4600->SetBinContent(636,0.003584424);
   h4600->SetBinContent(637,0.003816955);
   h4600->SetBinContent(638,0.004034115);
   h4600->SetBinContent(639,0.004235891);
   h4600->SetBinContent(640,0.004422305);
   h4600->SetBinContent(641,0.004593424);
   h4600->SetBinContent(642,0.004749368);
   h4600->SetBinContent(643,0.004890313);
   h4600->SetBinContent(644,0.005016503);
   h4600->SetBinContent(645,0.005128248);
   h4600->SetBinContent(646,0.005225944);
   h4600->SetBinContent(647,0.00531007);
   h4600->SetBinContent(648,0.005381202);
   h4600->SetBinContent(649,0.005440019);
   h4600->SetBinContent(650,0.005487315);
   h4600->SetBinContent(651,0.005524003);
   h4600->SetBinContent(652,0.00555113);
   h4600->SetBinContent(653,0.005569882);
   h4600->SetBinContent(654,0.005581596);
   h4600->SetBinContent(655,0.005587767);
   h4600->SetBinContent(656,0.005590073);
   h4600->SetBinContent(657,0.005590362);
   h4600->SetBinContent(658,0.005590681);
   h4600->SetBinContent(659,0.005593285);
   h4600->SetBinContent(660,0.005600644);
   h4600->SetBinContent(661,0.005615459);
   h4600->SetBinContent(662,0.005640676);
   h4600->SetBinContent(663,0.005679485);
   h4600->SetBinContent(664,0.005735359);
   h4600->SetBinContent(665,0.005812045);
   h4600->SetBinContent(666,0.005913585);
   h4600->SetBinContent(667,0.00604433);
   h4600->SetBinContent(668,0.006208964);
   h4600->SetBinContent(669,0.006412498);
   h4600->SetBinContent(670,0.0066603);
   h4600->SetBinContent(673,0.002101716);
   h4600->SetBinContent(674,0.002416121);
   h4600->SetBinContent(675,0.002715552);
   h4600->SetBinContent(676,0.002999874);
   h4600->SetBinContent(677,0.003268966);
   h4600->SetBinContent(678,0.003522724);
   h4600->SetBinContent(679,0.003761071);
   h4600->SetBinContent(680,0.003983951);
   h4600->SetBinContent(681,0.004191347);
   h4600->SetBinContent(682,0.004383278);
   h4600->SetBinContent(683,0.004559806);
   h4600->SetBinContent(684,0.004721048);
   h4600->SetBinContent(685,0.004867174);
   h4600->SetBinContent(686,0.004998422);
   h4600->SetBinContent(687,0.005115097);
   h4600->SetBinContent(688,0.005217587);
   h4600->SetBinContent(689,0.005306363);
   h4600->SetBinContent(690,0.005381993);
   h4600->SetBinContent(691,0.005445146);
   h4600->SetBinContent(692,0.005496603);
   h4600->SetBinContent(693,0.005537268);
   h4600->SetBinContent(694,0.005568171);
   h4600->SetBinContent(695,0.005590482);
   h4600->SetBinContent(696,0.005605525);
   h4600->SetBinContent(697,0.005614777);
   h4600->SetBinContent(698,0.005619891);
   h4600->SetBinContent(699,0.005622694);
   h4600->SetBinContent(700,0.005625212);
   h4600->SetBinContent(701,0.005629671);
   h4600->SetBinContent(702,0.00563851);
   h4600->SetBinContent(703,0.0056544);
   h4600->SetBinContent(704,0.005680254);
   h4600->SetBinContent(705,0.005719224);
   h4600->SetBinContent(706,0.005774741);
   h4600->SetBinContent(707,0.00585051);
   h4600->SetBinContent(708,0.005950525);
   h4600->SetBinContent(709,0.006079092);
   h4600->SetBinContent(710,0.006240832);
   h4600->SetBinContent(711,0.006440705);
   h4600->SetBinContent(712,0.006684015);
   h4600->SetBinContent(715,0.00201482);
   h4600->SetBinContent(716,0.002335225);
   h4600->SetBinContent(717,0.002640576);
   h4600->SetBinContent(718,0.002930738);
   h4600->SetBinContent(719,0.003205587);
   h4600->SetBinContent(720,0.003465017);
   h4600->SetBinContent(721,0.003708946);
   h4600->SetBinContent(722,0.003937319);
   h4600->SetBinContent(723,0.004150112);
   h4600->SetBinContent(724,0.004347343);
   h4600->SetBinContent(725,0.004529069);
   h4600->SetBinContent(726,0.004695402);
   h4600->SetBinContent(727,0.004846508);
   h4600->SetBinContent(728,0.00498262);
   h4600->SetBinContent(729,0.005104036);
   h4600->SetBinContent(730,0.005211136);
   h4600->SetBinContent(731,0.005304384);
   h4600->SetBinContent(732,0.005384339);
   h4600->SetBinContent(733,0.00545166);
   h4600->SetBinContent(734,0.005507117);
   h4600->SetBinContent(735,0.0055516);
   h4600->SetBinContent(736,0.005586129);
   h4600->SetBinContent(737,0.005611856);
   h4600->SetBinContent(738,0.005630087);
   h4600->SetBinContent(739,0.005642284);
   h4600->SetBinContent(740,0.005650076);
   h4600->SetBinContent(741,0.005655271);
   h4600->SetBinContent(742,0.005659869);
   h4600->SetBinContent(743,0.005666069);
   h4600->SetBinContent(744,0.005676283);
   h4600->SetBinContent(745,0.005693146);
   h4600->SetBinContent(746,0.005719539);
   h4600->SetBinContent(747,0.005758579);
   h4600->SetBinContent(748,0.005813654);
   h4600->SetBinContent(749,0.005888428);
   h4600->SetBinContent(750,0.005986844);
   h4600->SetBinContent(751,0.00611316);
   h4600->SetBinContent(752,0.006271946);
   h4600->SetBinContent(753,0.006468097);
   h4600->SetBinContent(754,0.006706859);
   h4600->SetBinContent(757,0.001933875);
   h4600->SetBinContent(758,0.00226001);
   h4600->SetBinContent(759,0.002571019);
   h4600->SetBinContent(760,0.002866764);
   h4600->SetBinContent(761,0.003147118);
   h4600->SetBinContent(762,0.003411972);
   h4600->SetBinContent(763,0.003661243);
   h4600->SetBinContent(764,0.003894872);
   h4600->SetBinContent(765,0.004112834);
   h4600->SetBinContent(766,0.00431514);
   h4600->SetBinContent(767,0.004501844);
   h4600->SetBinContent(768,0.004673056);
   h4600->SetBinContent(769,0.004828936);
   h4600->SetBinContent(770,0.004969708);
   h4600->SetBinContent(771,0.005095667);
   h4600->SetBinContent(772,0.005207186);
   h4600->SetBinContent(773,0.005304719);
   h4600->SetBinContent(774,0.005388818);
   h4600->SetBinContent(775,0.005460132);
   h4600->SetBinContent(776,0.005519418);
   h4600->SetBinContent(777,0.005567556);
   h4600->SetBinContent(778,0.00560555);
   h4600->SetBinContent(779,0.005634539);
   h4600->SetBinContent(780,0.005655813);
   h4600->SetBinContent(781,0.00567081);
   h4600->SetBinContent(782,0.005681144);
   h4600->SetBinContent(783,0.0056886);
   h4600->SetBinContent(784,0.005695152);
   h4600->SetBinContent(785,0.005702971);
   h4600->SetBinContent(786,0.005714442);
   h4600->SetBinContent(787,0.005732171);
   h4600->SetBinContent(788,0.005759);
   h4600->SetBinContent(789,0.005798009);
   h4600->SetBinContent(790,0.005852549);
   h4600->SetBinContent(791,0.005926237);
   h4600->SetBinContent(792,0.006022975);
   h4600->SetBinContent(793,0.006146961);
   h4600->SetBinContent(794,0.00630272);
   h4600->SetBinContent(795,0.006495086);
   h4600->SetBinContent(796,0.006729243);
   h4600->SetBinContent(799,0.001859571);
   h4600->SetBinContent(800,0.002191162);
   h4600->SetBinContent(801,0.002507558);
   h4600->SetBinContent(802,0.002808619);
   h4600->SetBinContent(803,0.003094218);
   h4600->SetBinContent(804,0.003364243);
   h4600->SetBinContent(805,0.003618608);
   h4600->SetBinContent(806,0.00385725);
   h4600->SetBinContent(807,0.00408014);
   h4600->SetBinContent(808,0.00428729);
   h4600->SetBinContent(809,0.004478747);
   h4600->SetBinContent(810,0.004654615);
   h4600->SetBinContent(811,0.00481505);
   h4600->SetBinContent(812,0.004960273);
   h4600->SetBinContent(813,0.00509057);
   h4600->SetBinContent(814,0.005206307);
   h4600->SetBinContent(815,0.005307933);
   h4600->SetBinContent(816,0.005395986);
   h4600->SetBinContent(817,0.005471108);
   h4600->SetBinContent(818,0.005534047);
   h4600->SetBinContent(819,0.005585668);
   h4600->SetBinContent(820,0.005626961);
   h4600->SetBinContent(821,0.00565905);
   h4600->SetBinContent(822,0.005683208);
   h4600->SetBinContent(823,0.005700856);
   h4600->SetBinContent(824,0.005713589);
   h4600->SetBinContent(825,0.005723164);
   h4600->SetBinContent(826,0.005731535);
   h4600->SetBinContent(827,0.005740845);
   h4600->SetBinContent(828,0.005753451);
   h4600->SetBinContent(829,0.005771926);
   h4600->SetBinContent(830,0.005799077);
   h4600->SetBinContent(831,0.00583795);
   h4600->SetBinContent(832,0.005891853);
   h4600->SetBinContent(833,0.005964361);
   h4600->SetBinContent(834,0.006059326);
   h4600->SetBinContent(835,0.006180903);
   h4600->SetBinContent(836,0.006333553);
   h4600->SetBinContent(837,0.006522059);
   h4600->SetBinContent(838,0.00675154);
   h4600->SetBinContent(841,0.001792579);
   h4600->SetBinContent(842,0.00212934);
   h4600->SetBinContent(843,0.002450845);
   h4600->SetBinContent(844,0.00275695);
   h4600->SetBinContent(845,0.003047526);
   h4600->SetBinContent(846,0.00332246);
   h4600->SetBinContent(847,0.00358166);
   h4600->SetBinContent(848,0.003825064);
   h4600->SetBinContent(849,0.004052638);
   h4600->SetBinContent(850,0.00426439);
   h4600->SetBinContent(851,0.004460363);
   h4600->SetBinContent(852,0.004640659);
   h4600->SetBinContent(853,0.004805426);
   h4600->SetBinContent(854,0.004954881);
   h4600->SetBinContent(855,0.005089303);
   h4600->SetBinContent(856,0.005209051);
   h4600->SetBinContent(857,0.005314565);
   h4600->SetBinContent(858,0.005406378);
   h4600->SetBinContent(859,0.005485118);
   h4600->SetBinContent(860,0.005551523);
   h4600->SetBinContent(861,0.005606445);
   h4600->SetBinContent(862,0.005650862);
   h4600->SetBinContent(863,0.00568588);
   h4600->SetBinContent(864,0.00571276);
   h4600->SetBinContent(865,0.005732902);
   h4600->SetBinContent(866,0.005747877);
   h4600->SetBinContent(867,0.005759425);
   h4600->SetBinContent(868,0.005769472);
   h4600->SetBinContent(869,0.005780138);
   h4600->SetBinContent(870,0.005793748);
   h4600->SetBinContent(871,0.005812843);
   h4600->SetBinContent(872,0.005840198);
   h4600->SetBinContent(873,0.00587882);
   h4600->SetBinContent(874,0.005931975);
   h4600->SetBinContent(875,0.006003198);
   h4600->SetBinContent(876,0.006096294);
   h4600->SetBinContent(877,0.006215365);
   h4600->SetBinContent(878,0.00636482);
   h4600->SetBinContent(879,0.006549384);
   h4600->SetBinContent(880,0.006774114);
   h4600->SetBinContent(883,0.001733545);
   h4600->SetBinContent(884,0.002075185);
   h4600->SetBinContent(885,0.002401512);
   h4600->SetBinContent(886,0.00271238);
   h4600->SetBinContent(887,0.003007658);
   h4600->SetBinContent(888,0.00328723);
   h4600->SetBinContent(889,0.003551002);
   h4600->SetBinContent(890,0.003798908);
   h4600->SetBinContent(891,0.004030913);
   h4600->SetBinContent(892,0.004247018);
   h4600->SetBinContent(893,0.004447265);
   h4600->SetBinContent(894,0.00463175);
   h4600->SetBinContent(895,0.004800618);
   h4600->SetBinContent(896,0.004954078);
   h4600->SetBinContent(897,0.005092403);
   h4600->SetBinContent(898,0.005215947);
   h4600->SetBinContent(899,0.00532514);
   h4600->SetBinContent(900,0.005420506);
   h4600->SetBinContent(901,0.005502665);
   h4600->SetBinContent(902,0.005572342);
   h4600->SetBinContent(903,0.005630377);
   h4600->SetBinContent(904,0.005677735);
   h4600->SetBinContent(905,0.005715508);
   h4600->SetBinContent(906,0.005744936);
   h4600->SetBinContent(907,0.005767403);
   h4600->SetBinContent(908,0.005784461);
   h4600->SetBinContent(909,0.005797825);
   h4600->SetBinContent(910,0.0058094);
   h4600->SetBinContent(911,0.005821277);
   h4600->SetBinContent(912,0.005835751);
   h4600->SetBinContent(913,0.005855332);
   h4600->SetBinContent(914,0.005882763);
   h4600->SetBinContent(915,0.005921008);
   h4600->SetBinContent(916,0.0059733);
   h4600->SetBinContent(917,0.006043129);
   h4600->SetBinContent(918,0.006134246);
   h4600->SetBinContent(919,0.006250712);
   h4600->SetBinContent(920,0.006396878);
   h4600->SetBinContent(921,0.006577407);
   h4600->SetBinContent(922,0.006797302);
   h4600->SetBinContent(925,0.001683098);
   h4600->SetBinContent(926,0.002029316);
   h4600->SetBinContent(927,0.002360169);
   h4600->SetBinContent(928,0.002675512);
   h4600->SetBinContent(929,0.002975208);
   h4600->SetBinContent(930,0.003259139);
   h4600->SetBinContent(931,0.00352721);
   h4600->SetBinContent(932,0.003779351);
   h4600->SetBinContent(933,0.004015523);
   h4600->SetBinContent(934,0.004235725);
   h4600->SetBinContent(935,0.004439996);
   h4600->SetBinContent(936,0.004628425);
   h4600->SetBinContent(937,0.004801154);
   h4600->SetBinContent(938,0.004958384);
   h4600->SetBinContent(939,0.005100384);
   h4600->SetBinContent(940,0.005227499);
   h4600->SetBinContent(941,0.005340154);
   h4600->SetBinContent(942,0.005438861);
   h4600->SetBinContent(943,0.005524231);
   h4600->SetBinContent(944,0.005596979);
   h4600->SetBinContent(945,0.005657931);
   h4600->SetBinContent(946,0.005708038);
   h4600->SetBinContent(947,0.00574838);
   h4600->SetBinContent(948,0.005780178);
   h4600->SetBinContent(949,0.005804797);
   h4600->SetBinContent(950,0.005823769);
   h4600->SetBinContent(951,0.005838787);
   h4600->SetBinContent(952,0.00585173);
   h4600->SetBinContent(953,0.005864664);
   h4600->SetBinContent(954,0.005879856);
   h4600->SetBinContent(955,0.005899782);
   h4600->SetBinContent(956,0.00592715);
   h4600->SetBinContent(957,0.005964891);
   h4600->SetBinContent(958,0.006016195);
   h4600->SetBinContent(959,0.006084505);
   h4600->SetBinContent(960,0.006173534);
   h4600->SetBinContent(961,0.006287284);
   h4600->SetBinContent(962,0.006430055);
   h4600->SetBinContent(963,0.006606456);
   h4600->SetBinContent(964,0.006821421);
   h4600->SetBinContent(967,0.00164184);
   h4600->SetBinContent(968,0.001992328);
   h4600->SetBinContent(969,0.002327407);
   h4600->SetBinContent(970,0.002646926);
   h4600->SetBinContent(971,0.002950748);
   h4600->SetBinContent(972,0.003238753);
   h4600->SetBinContent(973,0.003510843);
   h4600->SetBinContent(974,0.003766943);
   h4600->SetBinContent(975,0.004007014);
   h4600->SetBinContent(976,0.00423105);
   h4600->SetBinContent(977,0.004439085);
   h4600->SetBinContent(978,0.004631205);
   h4600->SetBinContent(979,0.004807544);
   h4600->SetBinContent(980,0.004968304);
   h4600->SetBinContent(981,0.005113743);
   h4600->SetBinContent(982,0.005244197);
   h4600->SetBinContent(983,0.005360087);
   h4600->SetBinContent(984,0.005461914);
   h4600->SetBinContent(985,0.005550281);
   h4600->SetBinContent(986,0.005625888);
   h4600->SetBinContent(987,0.005689553);
   h4600->SetBinContent(988,0.005742212);
   h4600->SetBinContent(989,0.005784929);
   h4600->SetBinContent(990,0.005818908);
   h4600->SetBinContent(991,0.005845495);
   h4600->SetBinContent(992,0.005866203);
   h4600->SetBinContent(993,0.005882705);
   h4600->SetBinContent(994,0.00589685);
   h4600->SetBinContent(995,0.005910682);
   h4600->SetBinContent(996,0.005926435);
   h4600->SetBinContent(997,0.005946557);
   h4600->SetBinContent(998,0.005973719);
   h4600->SetBinContent(999,0.006010818);
   h4600->SetBinContent(1000,0.006060998);
   h4600->SetBinContent(1001,0.006127663);
   h4600->SetBinContent(1002,0.006214481);
   h4600->SetBinContent(1003,0.006325399);
   h4600->SetBinContent(1004,0.006464664);
   h4600->SetBinContent(1005,0.00663683);
   h4600->SetBinContent(1006,0.006846765);
   h4600->SetBinContent(1009,0.001610355);
   h4600->SetBinContent(1010,0.001964798);
   h4600->SetBinContent(1011,0.002303792);
   h4600->SetBinContent(1012,0.002627182);
   h4600->SetBinContent(1013,0.002934832);
   h4600->SetBinContent(1014,0.003226615);
   h4600->SetBinContent(1015,0.003502435);
   h4600->SetBinContent(1016,0.003762212);
   h4600->SetBinContent(1017,0.004005903);
   h4600->SetBinContent(1018,0.004233501);
   h4600->SetBinContent(1019,0.004445033);
   h4600->SetBinContent(1020,0.004640582);
   h4600->SetBinContent(1021,0.004820279);
   h4600->SetBinContent(1022,0.004984316);
   h4600->SetBinContent(1023,0.005132947);
   h4600->SetBinContent(1024,0.005266503);
   h4600->SetBinContent(1025,0.005385394);
   h4600->SetBinContent(1026,0.005490113);
   h4600->SetBinContent(1027,0.005581252);
   h4600->SetBinContent(1028,0.005659503);
   h4600->SetBinContent(1029,0.005725669);
   h4600->SetBinContent(1030,0.005780673);
   h4600->SetBinContent(1031,0.005825563);
   h4600->SetBinContent(1032,0.005861526);
   h4600->SetBinContent(1033,0.005889892);
   h4600->SetBinContent(1034,0.005912154);
   h4600->SetBinContent(1035,0.005929956);
   h4600->SetBinContent(1036,0.005945131);
   h4600->SetBinContent(1037,0.005959692);
   h4600->SetBinContent(1038,0.005975843);
   h4600->SetBinContent(1039,0.005996003);
   h4600->SetBinContent(1040,0.006022809);
   h4600->SetBinContent(1041,0.006059115);
   h4600->SetBinContent(1042,0.006108034);
   h4600->SetBinContent(1043,0.006172921);
   h4600->SetBinContent(1044,0.006257391);
   h4600->SetBinContent(1045,0.006365354);
   h4600->SetBinContent(1046,0.006500994);
   h4600->SetBinContent(1047,0.006668809);
   h4600->SetBinContent(1048,0.006873607);
   h4600->SetBinContent(1051,0.001589205);
   h4600->SetBinContent(1052,0.00194728);
   h4600->SetBinContent(1053,0.002289869);
   h4600->SetBinContent(1054,0.002616818);
   h4600->SetBinContent(1055,0.002927986);
   h4600->SetBinContent(1056,0.003223248);
   h4600->SetBinContent(1057,0.0035025);
   h4600->SetBinContent(1058,0.003765663);
   h4600->SetBinContent(1059,0.00401269);
   h4600->SetBinContent(1060,0.004243568);
   h4600->SetBinContent(1061,0.004458323);
   h4600->SetBinContent(1062,0.004657032);
   h4600->SetBinContent(1063,0.004839822);
   h4600->SetBinContent(1064,0.005006877);
   h4600->SetBinContent(1065,0.005158449);
   h4600->SetBinContent(1066,0.005294858);
   h4600->SetBinContent(1067,0.005416507);
   h4600->SetBinContent(1068,0.005523882);
   h4600->SetBinContent(1069,0.005617564);
   h4600->SetBinContent(1070,0.005698232);
   h4600->SetBinContent(1071,0.005766679);
   h4600->SetBinContent(1072,0.005823813);
   h4600->SetBinContent(1073,0.005870667);
   h4600->SetBinContent(1074,0.005908412);
   h4600->SetBinContent(1075,0.00593836);
   h4600->SetBinContent(1076,0.00596198);
   h4600->SetBinContent(1077,0.005980899);
   h4600->SetBinContent(1078,0.005996921);
   h4600->SetBinContent(1079,0.006012033);
   h4600->SetBinContent(1080,0.006028413);
   h4600->SetBinContent(1081,0.006048445);
   h4600->SetBinContent(1082,0.006074733);
   h4600->SetBinContent(1083,0.006110094);
   h4600->SetBinContent(1084,0.0061576);
   h4600->SetBinContent(1085,0.006220562);
   h4600->SetBinContent(1086,0.006302553);
   h4600->SetBinContent(1087,0.006407425);
   h4600->SetBinContent(1088,0.006539315);
   h4600->SetBinContent(1089,0.006702658);
   h4600->SetBinContent(1090,0.006902201);
   h4600->SetBinContent(1093,0.00157893);
   h4600->SetBinContent(1094,0.001940303);
   h4600->SetBinContent(1095,0.002286162);
   h4600->SetBinContent(1096,0.002616349);
   h4600->SetBinContent(1097,0.002930721);
   h4600->SetBinContent(1098,0.003229151);
   h4600->SetBinContent(1099,0.003511532);
   h4600->SetBinContent(1100,0.003777782);
   h4600->SetBinContent(1101,0.00402785);
   h4600->SetBinContent(1102,0.00426172);
   h4600->SetBinContent(1103,0.004479416);
   h4600->SetBinContent(1104,0.004681008);
   h4600->SetBinContent(1105,0.004866618);
   h4600->SetBinContent(1106,0.005036427);
   h4600->SetBinContent(1107,0.005190677);
   h4600->SetBinContent(1108,0.005329685);
   h4600->SetBinContent(1109,0.005453843);
   h4600->SetBinContent(1110,0.005563629);
   h4600->SetBinContent(1111,0.005659613);
   h4600->SetBinContent(1112,0.005742465);
   h4600->SetBinContent(1113,0.005812965);
   h4600->SetBinContent(1114,0.005872007);
   h4600->SetBinContent(1115,0.005920609);
   h4600->SetBinContent(1116,0.005959924);
   h4600->SetBinContent(1117,0.005991245);
   h4600->SetBinContent(1118,0.006016023);
   h4600->SetBinContent(1119,0.006035862);
   h4600->SetBinContent(1120,0.006052541);
   h4600->SetBinContent(1121,0.00606802);
   h4600->SetBinContent(1122,0.006084451);
   h4600->SetBinContent(1123,0.006104181);
   h4600->SetBinContent(1124,0.006129783);
   h4600->SetBinContent(1125,0.006164038);
   h4600->SetBinContent(1126,0.006209973);
   h4600->SetBinContent(1127,0.006270859);
   h4600->SetBinContent(1128,0.006350223);
   h4600->SetBinContent(1129,0.006451866);
   h4600->SetBinContent(1130,0.006579868);
   h4600->SetBinContent(1131,0.006738608);
   h4600->SetBinContent(1132,0.006932774);
   h4600->SetBinContent(1135,0.001580047);
   h4600->SetBinContent(1136,0.00194438);
   h4600->SetBinContent(1137,0.002293174);
   h4600->SetBinContent(1138,0.00262627);
   h4600->SetBinContent(1139,0.002943523);
   h4600->SetBinContent(1140,0.003244802);
   h4600->SetBinContent(1141,0.003529999);
   h4600->SetBinContent(1142,0.003799029);
   h4600->SetBinContent(1143,0.004051836);
   h4600->SetBinContent(1144,0.004288404);
   h4600->SetBinContent(1145,0.004508749);
   h4600->SetBinContent(1146,0.004712939);
   h4600->SetBinContent(1147,0.00490109);
   h4600->SetBinContent(1148,0.005073378);
   h4600->SetBinContent(1149,0.005230039);
   h4600->SetBinContent(1150,0.005371382);
   h4600->SetBinContent(1151,0.00549779);
   h4600->SetBinContent(1152,0.005609734);
   h4600->SetBinContent(1153,0.005707775);
   h4600->SetBinContent(1154,0.00579257);
   h4600->SetBinContent(1155,0.005864887);
   h4600->SetBinContent(1156,0.005925605);
   h4600->SetBinContent(1157,0.005975729);
   h4600->SetBinContent(1158,0.006016394);
   h4600->SetBinContent(1159,0.006048877);
   h4600->SetBinContent(1160,0.006074604);
   h4600->SetBinContent(1161,0.00609516);
   h4600->SetBinContent(1162,0.006112297);
   h4600->SetBinContent(1163,0.006127954);
   h4600->SetBinContent(1164,0.006144244);
   h4600->SetBinContent(1165,0.006163492);
   h4600->SetBinContent(1166,0.006188232);
   h4600->SetBinContent(1167,0.006221209);
   h4600->SetBinContent(1168,0.00626541);
   h4600->SetBinContent(1169,0.006324062);
   h4600->SetBinContent(1170,0.006400645);
   h4600->SetBinContent(1171,0.006498908);
   h4600->SetBinContent(1172,0.006622879);
   h4600->SetBinContent(1173,0.006776881);
   h4600->SetBinContent(1174,0.006965534);
   h4600->SetBinContent(1177,0.001593054);
   h4600->SetBinContent(1178,0.001959999);
   h4600->SetBinContent(1179,0.002311386);
   h4600->SetBinContent(1180,0.002647055);
   h4600->SetBinContent(1181,0.002966856);
   h4600->SetBinContent(1182,0.00327066);
   h4600->SetBinContent(1183,0.003558353);
   h4600->SetBinContent(1184,0.003829846);
   h4600->SetBinContent(1185,0.004085084);
   h4600->SetBinContent(1186,0.004324044);
   h4600->SetBinContent(1187,0.00454674);
   h4600->SetBinContent(1188,0.004753235);
   h4600->SetBinContent(1189,0.00494364);
   h4600->SetBinContent(1190,0.005118125);
   h4600->SetBinContent(1191,0.005276919);
   h4600->SetBinContent(1192,0.005420325);
   h4600->SetBinContent(1193,0.00554872);
   h4600->SetBinContent(1194,0.005662562);
   h4600->SetBinContent(1195,0.005762403);
   h4600->SetBinContent(1196,0.005848892);
   h4600->SetBinContent(1197,0.005922781);
   h4600->SetBinContent(1198,0.005984938);
   h4600->SetBinContent(1199,0.006036351);
   h4600->SetBinContent(1200,0.006078138);
   h4600->SetBinContent(1201,0.006111559);
   h4600->SetBinContent(1202,0.006138019);
   h4600->SetBinContent(1203,0.00615908);
   h4600->SetBinContent(1204,0.006176472);
   h4600->SetBinContent(1205,0.006192102);
   h4600->SetBinContent(1206,0.006208062);
   h4600->SetBinContent(1207,0.006226637);
   h4600->SetBinContent(1208,0.006250332);
   h4600->SetBinContent(1209,0.006281853);
   h4600->SetBinContent(1210,0.006324145);
   h4600->SetBinContent(1211,0.006380395);
   h4600->SetBinContent(1212,0.006454033);
   h4600->SetBinContent(1213,0.006548761);
   h4600->SetBinContent(1214,0.006668553);
   h4600->SetBinContent(1215,0.00681767);
   h4600->SetBinContent(1216,0.007000671);
   h4600->SetBinContent(1219,0.001618425);
   h4600->SetBinContent(1220,0.001987626);
   h4600->SetBinContent(1221,0.002341256);
   h4600->SetBinContent(1222,0.002679152);
   h4600->SetBinContent(1223,0.003001164);
   h4600->SetBinContent(1224,0.003307157);
   h4600->SetBinContent(1225,0.003597018);
   h4600->SetBinContent(1226,0.003870653);
   h4600->SetBinContent(1227,0.004128004);
   h4600->SetBinContent(1228,0.004369045);
   h4600->SetBinContent(1229,0.004593785);
   h4600->SetBinContent(1230,0.004802284);
   h4600->SetBinContent(1231,0.004994647);
   h4600->SetBinContent(1232,0.005171038);
   h4600->SetBinContent(1233,0.005331682);
   h4600->SetBinContent(1234,0.005476872);
   h4600->SetBinContent(1235,0.005606978);
   h4600->SetBinContent(1236,0.005722451);
   h4600->SetBinContent(1237,0.00582383);
   h4600->SetBinContent(1238,0.005911755);
   h4600->SetBinContent(1239,0.005986965);
   h4600->SetBinContent(1240,0.006050315);
   h4600->SetBinContent(1241,0.006102774);
   h4600->SetBinContent(1242,0.006145451);
   h4600->SetBinContent(1243,0.006179577);
   h4600->SetBinContent(1244,0.006206549);
   h4600->SetBinContent(1245,0.006227894);
   h4600->SetBinContent(1246,0.006245328);
   h4600->SetBinContent(1247,0.006260726);
   h4600->SetBinContent(1248,0.00627615);
   h4600->SetBinContent(1249,0.006293856);
   h4600->SetBinContent(1250,0.006316314);
   h4600->SetBinContent(1251,0.006346191);
   h4600->SetBinContent(1252,0.006386395);
   h4600->SetBinContent(1253,0.006440066);
   h4600->SetBinContent(1254,0.006510592);
   h4600->SetBinContent(1255,0.006601619);
   h4600->SetBinContent(1256,0.006717071);
   h4600->SetBinContent(1257,0.006861147);
   h4600->SetBinContent(1258,0.007038351);
   h4600->SetBinContent(1261,0.001656614);
   h4600->SetBinContent(1262,0.002027708);
   h4600->SetBinContent(1263,0.002383222);
   h4600->SetBinContent(1264,0.002722993);
   h4600->SetBinContent(1265,0.003046868);
   h4600->SetBinContent(1266,0.003354709);
   h4600->SetBinContent(1267,0.003646401);
   h4600->SetBinContent(1268,0.003921848);
   h4600->SetBinContent(1269,0.004180987);
   h4600->SetBinContent(1270,0.004423788);
   h4600->SetBinContent(1271,0.004650258);
   h4600->SetBinContent(1272,0.004860452);
   h4600->SetBinContent(1273,0.005054469);
   h4600->SetBinContent(1274,0.00523247);
   h4600->SetBinContent(1275,0.00539467);
   h4600->SetBinContent(1276,0.005541357);
   h4600->SetBinContent(1277,0.005672892);
   h4600->SetBinContent(1278,0.005789719);
   h4600->SetBinContent(1279,0.005892368);
   h4600->SetBinContent(1280,0.005981463);
   h4600->SetBinContent(1281,0.006057732);
   h4600->SetBinContent(1282,0.006122019);
   h4600->SetBinContent(1283,0.006175278);
   h4600->SetBinContent(1284,0.006218598);
   h4600->SetBinContent(1285,0.006253197);
   h4600->SetBinContent(1286,0.006280443);
   h4600->SetBinContent(1287,0.006301848);
   h4600->SetBinContent(1288,0.006319098);
   h4600->SetBinContent(1289,0.006334049);
   h4600->SetBinContent(1290,0.006348725);
   h4600->SetBinContent(1291,0.006365358);
   h4600->SetBinContent(1292,0.006386378);
   h4600->SetBinContent(1293,0.006414417);
   h4600->SetBinContent(1294,0.006452345);
   h4600->SetBinContent(1295,0.006503255);
   h4600->SetBinContent(1296,0.006570489);
   h4600->SetBinContent(1297,0.006657645);
   h4600->SetBinContent(1298,0.006768588);
   h4600->SetBinContent(1299,0.006907465);
   h4600->SetBinContent(1300,0.007078713);
   h4600->SetBinContent(1303,0.001708053);
   h4600->SetBinContent(1304,0.002080667);
   h4600->SetBinContent(1305,0.0024377);
   h4600->SetBinContent(1306,0.002778986);
   h4600->SetBinContent(1307,0.003104368);
   h4600->SetBinContent(1308,0.003413708);
   h4600->SetBinContent(1309,0.003706886);
   h4600->SetBinContent(1310,0.003983805);
   h4600->SetBinContent(1311,0.004244399);
   h4600->SetBinContent(1312,0.004488633);
   h4600->SetBinContent(1313,0.004716511);
   h4600->SetBinContent(1314,0.004928082);
   h4600->SetBinContent(1315,0.005123444);
   h4600->SetBinContent(1316,0.005302745);
   h4600->SetBinContent(1317,0.005466201);
   h4600->SetBinContent(1318,0.005614091);
   h4600->SetBinContent(1319,0.005746766);
   h4600->SetBinContent(1320,0.005864664);
   h4600->SetBinContent(1321,0.005968301);
   h4600->SetBinContent(1322,0.006058292);
   h4600->SetBinContent(1323,0.006135357);
   h4600->SetBinContent(1324,0.006200318);
   h4600->SetBinContent(1325,0.00625412);
   h4600->SetBinContent(1326,0.006297832);
   h4600->SetBinContent(1327,0.006332654);
   h4600->SetBinContent(1328,0.006359936);
   h4600->SetBinContent(1329,0.006381167);
   h4600->SetBinContent(1330,0.006398005);
   h4600->SetBinContent(1331,0.00641228);
   h4600->SetBinContent(1332,0.006425994);
   h4600->SetBinContent(1333,0.006441339);
   h4600->SetBinContent(1334,0.006460714);
   h4600->SetBinContent(1335,0.006486714);
   h4600->SetBinContent(1336,0.006522168);
   h4600->SetBinContent(1337,0.006570126);
   h4600->SetBinContent(1338,0.006633881);
   h4600->SetBinContent(1339,0.006716983);
   h4600->SetBinContent(1340,0.006823245);
   h4600->SetBinContent(1341,0.006956751);
   h4600->SetBinContent(1342,0.007121881);
   h4600->SetBinContent(1345,0.001773151);
   h4600->SetBinContent(1346,0.002146907);
   h4600->SetBinContent(1347,0.002505084);
   h4600->SetBinContent(1348,0.002847516);
   h4600->SetBinContent(1349,0.003174043);
   h4600->SetBinContent(1350,0.003484524);
   h4600->SetBinContent(1351,0.003778837);
   h4600->SetBinContent(1352,0.004056881);
   h4600->SetBinContent(1353,0.004318588);
   h4600->SetBinContent(1354,0.00456392);
   h4600->SetBinContent(1355,0.004792875);
   h4600->SetBinContent(1356,0.005005499);
   h4600->SetBinContent(1357,0.005201883);
   h4600->SetBinContent(1358,0.005382174);
   h4600->SetBinContent(1359,0.005546578);
   h4600->SetBinContent(1360,0.005695367);
   h4600->SetBinContent(1361,0.005828885);
   h4600->SetBinContent(1362,0.00594756);
   h4600->SetBinContent(1363,0.006051899);
   h4600->SetBinContent(1364,0.006142505);
   h4600->SetBinContent(1365,0.006220087);
   h4600->SetBinContent(1366,0.006285455);
   h4600->SetBinContent(1367,0.006339533);
   h4600->SetBinContent(1368,0.006383379);
   h4600->SetBinContent(1369,0.006418173);
   h4600->SetBinContent(1370,0.006445241);
   h4600->SetBinContent(1371,0.006466052);
   h4600->SetBinContent(1372,0.006482246);
   h4600->SetBinContent(1373,0.006495614);
   h4600->SetBinContent(1374,0.006508136);
   h4600->SetBinContent(1375,0.006521971);
   h4600->SetBinContent(1376,0.006539486);
   h4600->SetBinContent(1377,0.006563238);
   h4600->SetBinContent(1378,0.006596012);
   h4600->SetBinContent(1379,0.006640819);
   h4600->SetBinContent(1380,0.006700902);
   h4600->SetBinContent(1381,0.006779763);
   h4600->SetBinContent(1382,0.006881161);
   h4600->SetBinContent(1383,0.00700912);
   h4600->SetBinContent(1384,0.007167959);
   h4600->SetBinContent(1387,0.001852297);
   h4600->SetBinContent(1388,0.002226807);
   h4600->SetBinContent(1389,0.002585748);
   h4600->SetBinContent(1390,0.002928948);
   h4600->SetBinContent(1391,0.003256249);
   h4600->SetBinContent(1392,0.003567506);
   h4600->SetBinContent(1393,0.003862592);
   h4600->SetBinContent(1394,0.004141408);
   h4600->SetBinContent(1395,0.004403879);
   h4600->SetBinContent(1396,0.004649964);
   h4600->SetBinContent(1397,0.004879659);
   h4600->SetBinContent(1398,0.005093003);
   h4600->SetBinContent(1399,0.005290083);
   h4600->SetBinContent(1400,0.005471042);
   h4600->SetBinContent(1401,0.005636076);
   h4600->SetBinContent(1402,0.005785452);
   h4600->SetBinContent(1403,0.005919509);
   h4600->SetBinContent(1404,0.006038659);
   h4600->SetBinContent(1405,0.006143406);
   h4600->SetBinContent(1406,0.006234342);
   h4600->SetBinContent(1407,0.006312156);
   h4600->SetBinContent(1408,0.006377652);
   h4600->SetBinContent(1409,0.006431735);
   h4600->SetBinContent(1410,0.006475445);
   h4600->SetBinContent(1411,0.006509948);
   h4600->SetBinContent(1412,0.006536547);
   h4600->SetBinContent(1413,0.006556688);
   h4600->SetBinContent(1414,0.006571987);
   h4600->SetBinContent(1415,0.006584209);
   h4600->SetBinContent(1416,0.006595307);
   h4600->SetBinContent(1417,0.006607405);
   h4600->SetBinContent(1418,0.006622836);
   h4600->SetBinContent(1419,0.006644118);
   h4600->SetBinContent(1420,0.006674001);
   h4600->SetBinContent(1421,0.00671545);
   h4600->SetBinContent(1422,0.00677166);
   h4600->SetBinContent(1423,0.006846083);
   h4600->SetBinContent(1424,0.006942424);
   h4600->SetBinContent(1425,0.007064652);
   h4600->SetBinContent(1426,0.007217017);
   h4600->SetBinContent(1429,0.001945859);
   h4600->SetBinContent(1430,0.002320727);
   h4600->SetBinContent(1431,0.002680041);
   h4600->SetBinContent(1432,0.003023626);
   h4600->SetBinContent(1433,0.003351321);
   h4600->SetBinContent(1434,0.00366298);
   h4600->SetBinContent(1435,0.003958474);
   h4600->SetBinContent(1436,0.004237697);
   h4600->SetBinContent(1437,0.004500575);
   h4600->SetBinContent(1438,0.004747062);
   h4600->SetBinContent(1439,0.004977149);
   h4600->SetBinContent(1440,0.005190873);
   h4600->SetBinContent(1441,0.005388314);
   h4600->SetBinContent(1442,0.005569609);
   h4600->SetBinContent(1443,0.005734951);
   h4600->SetBinContent(1444,0.005884596);
   h4600->SetBinContent(1445,0.006018876);
   h4600->SetBinContent(1446,0.006138197);
   h4600->SetBinContent(1447,0.006243049);
   h4600->SetBinContent(1448,0.006334013);
   h4600->SetBinContent(1449,0.006411771);
   h4600->SetBinContent(1450,0.006477107);
   h4600->SetBinContent(1451,0.006530914);
   h4600->SetBinContent(1452,0.006574215);
   h4600->SetBinContent(1453,0.006608155);
   h4600->SetBinContent(1454,0.006634021);
   h4600->SetBinContent(1455,0.006653235);
   h4600->SetBinContent(1456,0.006667386);
   h4600->SetBinContent(1457,0.006678217);
   h4600->SetBinContent(1458,0.006687643);
   h4600->SetBinContent(1459,0.006697767);
   h4600->SetBinContent(1460,0.006710882);
   h4600->SetBinContent(1461,0.006729471);
   h4600->SetBinContent(1462,0.006756241);
   h4600->SetBinContent(1463,0.006794116);
   h4600->SetBinContent(1464,0.006846243);
   h4600->SetBinContent(1465,0.006916024);
   h4600->SetBinContent(1466,0.00700711);
   h4600->SetBinContent(1467,0.007123413);
   h4600->SetBinContent(1468,0.007269121);
   h4600->SetBinContent(1471,0.002054181);
   h4600->SetBinContent(1472,0.002429005);
   h4600->SetBinContent(1473,0.002788294);
   h4600->SetBinContent(1474,0.003131872);
   h4600->SetBinContent(1475,0.003459574);
   h4600->SetBinContent(1476,0.003771254);
   h4600->SetBinContent(1477,0.004066777);
   h4600->SetBinContent(1478,0.004346039);
   h4600->SetBinContent(1479,0.004608959);
   h4600->SetBinContent(1480,0.004855488);
   h4600->SetBinContent(1481,0.005085613);
   h4600->SetBinContent(1482,0.005299368);
   h4600->SetBinContent(1483,0.005496828);
   h4600->SetBinContent(1484,0.005678121);
   h4600->SetBinContent(1485,0.005843436);
   h4600->SetBinContent(1486,0.005993025);
   h4600->SetBinContent(1487,0.006127207);
   h4600->SetBinContent(1488,0.006246381);
   h4600->SetBinContent(1489,0.006351029);
   h4600->SetBinContent(1490,0.006441719);
   h4600->SetBinContent(1491,0.006519118);
   h4600->SetBinContent(1492,0.006584);
   h4600->SetBinContent(1493,0.006637243);
   h4600->SetBinContent(1494,0.006679853);
   h4600->SetBinContent(1495,0.006712953);
   h4600->SetBinContent(1496,0.006737812);
   h4600->SetBinContent(1497,0.006755831);
   h4600->SetBinContent(1498,0.006768574);
   h4600->SetBinContent(1499,0.006777755);
   h4600->SetBinContent(1500,0.006785263);
   h4600->SetBinContent(1501,0.006793168);
   h4600->SetBinContent(1502,0.006803727);
   h4600->SetBinContent(1503,0.006819389);
   h4600->SetBinContent(1504,0.006842817);
   h4600->SetBinContent(1505,0.006876893);
   h4600->SetBinContent(1506,0.006924721);
   h4600->SetBinContent(1507,0.006989649);
   h4600->SetBinContent(1508,0.007075275);
   h4600->SetBinContent(1509,0.007185447);
   h4600->SetBinContent(1510,0.007324301);
   h4600->SetBinContent(1513,0.002177587);
   h4600->SetBinContent(1514,0.002551955);
   h4600->SetBinContent(1515,0.002910813);
   h4600->SetBinContent(1516,0.003253983);
   h4600->SetBinContent(1517,0.003581299);
   h4600->SetBinContent(1518,0.003892609);
   h4600->SetBinContent(1519,0.00418778);
   h4600->SetBinContent(1520,0.0044667);
   h4600->SetBinContent(1521,0.004729289);
   h4600->SetBinContent(1522,0.004975492);
   h4600->SetBinContent(1523,0.005205295);
   h4600->SetBinContent(1524,0.005418723);
   h4600->SetBinContent(1525,0.00561585);
   h4600->SetBinContent(1526,0.005796797);
   h4600->SetBinContent(1527,0.005961745);
   h4600->SetBinContent(1528,0.006110942);
   h4600->SetBinContent(1529,0.006244697);
   h4600->SetBinContent(1530,0.006363402);
   h4600->SetBinContent(1531,0.006467524);
   h4600->SetBinContent(1532,0.006557625);
   h4600->SetBinContent(1533,0.00663436);
   h4600->SetBinContent(1534,0.006698487);
   h4600->SetBinContent(1535,0.006750869);
   h4600->SetBinContent(1536,0.006792494);
   h4600->SetBinContent(1537,0.006824472);
   h4600->SetBinContent(1538,0.006848045);
   h4600->SetBinContent(1539,0.006864592);
   h4600->SetBinContent(1540,0.006875657);
   h4600->SetBinContent(1541,0.006882928);
   h4600->SetBinContent(1542,0.006888259);
   h4600->SetBinContent(1543,0.006893692);
   h4600->SetBinContent(1544,0.006901447);
   h4600->SetBinContent(1545,0.006913938);
   h4600->SetBinContent(1546,0.00693379);
   h4600->SetBinContent(1547,0.006963839);
   h4600->SetBinContent(1548,0.00700714);
   h4600->SetBinContent(1549,0.007066994);
   h4600->SetBinContent(1550,0.007146943);
   h4600->SetBinContent(1551,0.007250781);
   h4600->SetBinContent(1552,0.007382574);
   h4600->SetBinContent(1555,0.00231638);
   h4600->SetBinContent(1556,0.002689873);
   h4600->SetBinContent(1557,0.003047886);
   h4600->SetBinContent(1558,0.00339024);
   h4600->SetBinContent(1559,0.003716765);
   h4600->SetBinContent(1560,0.004027309);
   h4600->SetBinContent(1561,0.004321735);
   h4600->SetBinContent(1562,0.004599928);
   h4600->SetBinContent(1563,0.004861804);
   h4600->SetBinContent(1564,0.005107307);
   h4600->SetBinContent(1565,0.005336416);
   h4600->SetBinContent(1566,0.005549154);
   h4600->SetBinContent(1567,0.005745587);
   h4600->SetBinContent(1568,0.005925835);
   h4600->SetBinContent(1569,0.00609007);
   h4600->SetBinContent(1570,0.006238531);
   h4600->SetBinContent(1571,0.006371522);
   h4600->SetBinContent(1572,0.006489423);
   h4600->SetBinContent(1573,0.006592697);
   h4600->SetBinContent(1574,0.006681889);
   h4600->SetBinContent(1575,0.006757643);
   h4600->SetBinContent(1576,0.006820705);
   h4600->SetBinContent(1577,0.006871921);
   h4600->SetBinContent(1578,0.006912265);
   h4600->SetBinContent(1579,0.006942822);
   h4600->SetBinContent(1580,0.006964823);
   h4600->SetBinContent(1581,0.006979618);
   h4600->SetBinContent(1582,0.006988726);
   h4600->SetBinContent(1583,0.006993811);
   h4600->SetBinContent(1584,0.0069967);
   h4600->SetBinContent(1585,0.006999398);
   h4600->SetBinContent(1586,0.007004096);
   h4600->SetBinContent(1587,0.007013168);
   h4600->SetBinContent(1588,0.007029199);
   h4600->SetBinContent(1589,0.00705498);
   h4600->SetBinContent(1590,0.007093522);
   h4600->SetBinContent(1591,0.007148072);
   h4600->SetBinContent(1592,0.007222122);
   h4600->SetBinContent(1593,0.007319407);
   h4600->SetBinContent(1594,0.00744393);
   h4600->SetBinContent(1597,0.002470839);
   h4600->SetBinContent(1598,0.002843029);
   h4600->SetBinContent(1599,0.003199776);
   h4600->SetBinContent(1600,0.003540898);
   h4600->SetBinContent(1601,0.003866223);
   h4600->SetBinContent(1602,0.004175595);
   h4600->SetBinContent(1603,0.004468875);
   h4600->SetBinContent(1604,0.004745947);
   h4600->SetBinContent(1605,0.005006722);
   h4600->SetBinContent(1606,0.005251141);
   h4600->SetBinContent(1607,0.005479179);
   h4600->SetBinContent(1608,0.005690854);
   h4600->SetBinContent(1609,0.005886227);
   h4600->SetBinContent(1610,0.006065412);
   h4600->SetBinContent(1611,0.006228579);
   h4600->SetBinContent(1612,0.006375951);
   h4600->SetBinContent(1613,0.006507833);
   h4600->SetBinContent(1614,0.006624595);
   h4600->SetBinContent(1615,0.006726683);
   h4600->SetBinContent(1616,0.006814637);
   h4600->SetBinContent(1617,0.006889088);
   h4600->SetBinContent(1618,0.006950766);
   h4600->SetBinContent(1619,0.007000505);
   h4600->SetBinContent(1620,0.007039258);
   h4600->SetBinContent(1621,0.007068096);
   h4600->SetBinContent(1622,0.007088225);
   h4600->SetBinContent(1623,0.007100978);
   h4600->SetBinContent(1624,0.007107846);
   h4600->SetBinContent(1625,0.007110466);
   h4600->SetBinContent(1626,0.007110637);
   h4600->SetBinContent(1627,0.007110333);
   h4600->SetBinContent(1628,0.007111711);
   h4600->SetBinContent(1629,0.007117105);
   h4600->SetBinContent(1630,0.007129061);
   h4600->SetBinContent(1631,0.007150326);
   h4600->SetBinContent(1632,0.007183868);
   h4600->SetBinContent(1633,0.007232881);
   h4600->SetBinContent(1634,0.007300801);
   h4600->SetBinContent(1635,0.007391308);
   h4600->SetBinContent(1636,0.007508342);
   h4600->SetBinContent(1639,0.002641223);
   h4600->SetBinContent(1640,0.003011676);
   h4600->SetBinContent(1641,0.003366728);
   h4600->SetBinContent(1642,0.003706194);
   h4600->SetBinContent(1643,0.004029899);
   h4600->SetBinContent(1644,0.004337686);
   h4600->SetBinContent(1645,0.004629413);
   h4600->SetBinContent(1646,0.004904961);
   h4600->SetBinContent(1647,0.005164238);
   h4600->SetBinContent(1648,0.005407181);
   h4600->SetBinContent(1649,0.005633761);
   h4600->SetBinContent(1650,0.005843993);
   h4600->SetBinContent(1651,0.006037932);
   h4600->SetBinContent(1652,0.006215686);
   h4600->SetBinContent(1653,0.006377417);
   h4600->SetBinContent(1654,0.006523346);
   h4600->SetBinContent(1655,0.006653765);
   h4600->SetBinContent(1656,0.006769035);
   h4600->SetBinContent(1657,0.0068696);
   h4600->SetBinContent(1658,0.006955978);
   h4600->SetBinContent(1659,0.007028793);
   h4600->SetBinContent(1660,0.007088763);
   h4600->SetBinContent(1661,0.007136704);
   h4600->SetBinContent(1662,0.007173552);
   h4600->SetBinContent(1663,0.007200359);
   h4600->SetBinContent(1664,0.007218316);
   h4600->SetBinContent(1665,0.007228727);
   h4600->SetBinContent(1666,0.00723306);
   h4600->SetBinContent(1667,0.007232929);
   h4600->SetBinContent(1668,0.0072301);
   h4600->SetBinContent(1669,0.007226519);
   h4600->SetBinContent(1670,0.007224302);
   h4600->SetBinContent(1671,0.007225751);
   h4600->SetBinContent(1672,0.007233375);
   h4600->SetBinContent(1673,0.007249874);
   h4600->SetBinContent(1674,0.007278163);
   h4600->SetBinContent(1675,0.007321395);
   h4600->SetBinContent(1676,0.007382946);
   h4600->SetBinContent(1677,0.007466439);
   h4600->SetBinContent(1678,0.007575758);
   h4600->SetBinContent(1681,0.00282777);
   h4600->SetBinContent(1682,0.003196042);
   h4600->SetBinContent(1683,0.003548961);
   h4600->SetBinContent(1684,0.003886339);
   h4600->SetBinContent(1685,0.004207998);
   h4600->SetBinContent(1686,0.004513778);
   h4600->SetBinContent(1687,0.004803538);
   h4600->SetBinContent(1688,0.005077151);
   h4600->SetBinContent(1689,0.005334526);
   h4600->SetBinContent(1690,0.005575594);
   h4600->SetBinContent(1691,0.005800323);
   h4600->SetBinContent(1692,0.006008724);
   h4600->SetBinContent(1693,0.006200843);
   h4600->SetBinContent(1694,0.006376789);
   h4600->SetBinContent(1695,0.006536714);
   h4600->SetBinContent(1696,0.006680831);
   h4600->SetBinContent(1697,0.006809426);
   h4600->SetBinContent(1698,0.006922852);
   h4600->SetBinContent(1699,0.007021538);
   h4600->SetBinContent(1700,0.007105999);
   h4600->SetBinContent(1701,0.007176841);
   h4600->SetBinContent(1702,0.007234767);
   h4600->SetBinContent(1703,0.007280579);
   h4600->SetBinContent(1704,0.0073152);
   h4600->SetBinContent(1705,0.007339662);
   h4600->SetBinContent(1706,0.007355132);
   h4600->SetBinContent(1707,0.007362895);
   h4600->SetBinContent(1708,0.007364394);
   h4600->SetBinContent(1709,0.007361213);
   h4600->SetBinContent(1710,0.007355097);
   h4600->SetBinContent(1711,0.00734795);
   h4600->SetBinContent(1712,0.007341864);
   h4600->SetBinContent(1713,0.007339096);
   h4600->SetBinContent(1714,0.007342115);
   h4600->SetBinContent(1715,0.007353581);
   h4600->SetBinContent(1716,0.007376364);
   h4600->SetBinContent(1717,0.007413561);
   h4600->SetBinContent(1718,0.007468497);
   h4600->SetBinContent(1719,0.00754474);
   h4600->SetBinContent(1720,0.007646103);
   h4600->SetEntries(1600);
   h4600->SetContour(256);
   h4600->SetContourLevel(0,0.00157893);
   h4600->SetContourLevel(1,0.00160263);
   h4600->SetContourLevel(2,0.00162633);
   h4600->SetContourLevel(3,0.001650029);
   h4600->SetContourLevel(4,0.001673729);
   h4600->SetContourLevel(5,0.001697429);
   h4600->SetContourLevel(6,0.001721129);
   h4600->SetContourLevel(7,0.001744829);
   h4600->SetContourLevel(8,0.001768529);
   h4600->SetContourLevel(9,0.001792229);
   h4600->SetContourLevel(10,0.001815929);
   h4600->SetContourLevel(11,0.001839629);
   h4600->SetContourLevel(12,0.001863328);
   h4600->SetContourLevel(13,0.001887028);
   h4600->SetContourLevel(14,0.001910728);
   h4600->SetContourLevel(15,0.001934428);
   h4600->SetContourLevel(16,0.001958128);
   h4600->SetContourLevel(17,0.001981828);
   h4600->SetContourLevel(18,0.002005528);
   h4600->SetContourLevel(19,0.002029228);
   h4600->SetContourLevel(20,0.002052928);
   h4600->SetContourLevel(21,0.002076628);
   h4600->SetContourLevel(22,0.002100327);
   h4600->SetContourLevel(23,0.002124027);
   h4600->SetContourLevel(24,0.002147727);
   h4600->SetContourLevel(25,0.002171427);
   h4600->SetContourLevel(26,0.002195127);
   h4600->SetContourLevel(27,0.002218827);
   h4600->SetContourLevel(28,0.002242527);
   h4600->SetContourLevel(29,0.002266227);
   h4600->SetContourLevel(30,0.002289927);
   h4600->SetContourLevel(31,0.002313627);
   h4600->SetContourLevel(32,0.002337326);
   h4600->SetContourLevel(33,0.002361026);
   h4600->SetContourLevel(34,0.002384726);
   h4600->SetContourLevel(35,0.002408426);
   h4600->SetContourLevel(36,0.002432126);
   h4600->SetContourLevel(37,0.002455826);
   h4600->SetContourLevel(38,0.002479526);
   h4600->SetContourLevel(39,0.002503226);
   h4600->SetContourLevel(40,0.002526926);
   h4600->SetContourLevel(41,0.002550626);
   h4600->SetContourLevel(42,0.002574325);
   h4600->SetContourLevel(43,0.002598025);
   h4600->SetContourLevel(44,0.002621725);
   h4600->SetContourLevel(45,0.002645425);
   h4600->SetContourLevel(46,0.002669125);
   h4600->SetContourLevel(47,0.002692825);
   h4600->SetContourLevel(48,0.002716525);
   h4600->SetContourLevel(49,0.002740225);
   h4600->SetContourLevel(50,0.002763925);
   h4600->SetContourLevel(51,0.002787624);
   h4600->SetContourLevel(52,0.002811324);
   h4600->SetContourLevel(53,0.002835024);
   h4600->SetContourLevel(54,0.002858724);
   h4600->SetContourLevel(55,0.002882424);
   h4600->SetContourLevel(56,0.002906124);
   h4600->SetContourLevel(57,0.002929824);
   h4600->SetContourLevel(58,0.002953524);
   h4600->SetContourLevel(59,0.002977224);
   h4600->SetContourLevel(60,0.003000924);
   h4600->SetContourLevel(61,0.003024623);
   h4600->SetContourLevel(62,0.003048323);
   h4600->SetContourLevel(63,0.003072023);
   h4600->SetContourLevel(64,0.003095723);
   h4600->SetContourLevel(65,0.003119423);
   h4600->SetContourLevel(66,0.003143123);
   h4600->SetContourLevel(67,0.003166823);
   h4600->SetContourLevel(68,0.003190523);
   h4600->SetContourLevel(69,0.003214223);
   h4600->SetContourLevel(70,0.003237923);
   h4600->SetContourLevel(71,0.003261622);
   h4600->SetContourLevel(72,0.003285322);
   h4600->SetContourLevel(73,0.003309022);
   h4600->SetContourLevel(74,0.003332722);
   h4600->SetContourLevel(75,0.003356422);
   h4600->SetContourLevel(76,0.003380122);
   h4600->SetContourLevel(77,0.003403822);
   h4600->SetContourLevel(78,0.003427522);
   h4600->SetContourLevel(79,0.003451222);
   h4600->SetContourLevel(80,0.003474921);
   h4600->SetContourLevel(81,0.003498621);
   h4600->SetContourLevel(82,0.003522321);
   h4600->SetContourLevel(83,0.003546021);
   h4600->SetContourLevel(84,0.003569721);
   h4600->SetContourLevel(85,0.003593421);
   h4600->SetContourLevel(86,0.003617121);
   h4600->SetContourLevel(87,0.003640821);
   h4600->SetContourLevel(88,0.003664521);
   h4600->SetContourLevel(89,0.003688221);
   h4600->SetContourLevel(90,0.00371192);
   h4600->SetContourLevel(91,0.00373562);
   h4600->SetContourLevel(92,0.00375932);
   h4600->SetContourLevel(93,0.00378302);
   h4600->SetContourLevel(94,0.00380672);
   h4600->SetContourLevel(95,0.00383042);
   h4600->SetContourLevel(96,0.00385412);
   h4600->SetContourLevel(97,0.00387782);
   h4600->SetContourLevel(98,0.00390152);
   h4600->SetContourLevel(99,0.00392522);
   h4600->SetContourLevel(100,0.003948919);
   h4600->SetContourLevel(101,0.003972619);
   h4600->SetContourLevel(102,0.003996319);
   h4600->SetContourLevel(103,0.004020019);
   h4600->SetContourLevel(104,0.004043719);
   h4600->SetContourLevel(105,0.004067419);
   h4600->SetContourLevel(106,0.004091119);
   h4600->SetContourLevel(107,0.004114819);
   h4600->SetContourLevel(108,0.004138519);
   h4600->SetContourLevel(109,0.004162219);
   h4600->SetContourLevel(110,0.004185918);
   h4600->SetContourLevel(111,0.004209618);
   h4600->SetContourLevel(112,0.004233318);
   h4600->SetContourLevel(113,0.004257018);
   h4600->SetContourLevel(114,0.004280718);
   h4600->SetContourLevel(115,0.004304418);
   h4600->SetContourLevel(116,0.004328118);
   h4600->SetContourLevel(117,0.004351818);
   h4600->SetContourLevel(118,0.004375518);
   h4600->SetContourLevel(119,0.004399217);
   h4600->SetContourLevel(120,0.004422917);
   h4600->SetContourLevel(121,0.004446617);
   h4600->SetContourLevel(122,0.004470317);
   h4600->SetContourLevel(123,0.004494017);
   h4600->SetContourLevel(124,0.004517717);
   h4600->SetContourLevel(125,0.004541417);
   h4600->SetContourLevel(126,0.004565117);
   h4600->SetContourLevel(127,0.004588817);
   h4600->SetContourLevel(128,0.004612517);
   h4600->SetContourLevel(129,0.004636216);
   h4600->SetContourLevel(130,0.004659916);
   h4600->SetContourLevel(131,0.004683616);
   h4600->SetContourLevel(132,0.004707316);
   h4600->SetContourLevel(133,0.004731016);
   h4600->SetContourLevel(134,0.004754716);
   h4600->SetContourLevel(135,0.004778416);
   h4600->SetContourLevel(136,0.004802116);
   h4600->SetContourLevel(137,0.004825816);
   h4600->SetContourLevel(138,0.004849516);
   h4600->SetContourLevel(139,0.004873215);
   h4600->SetContourLevel(140,0.004896915);
   h4600->SetContourLevel(141,0.004920615);
   h4600->SetContourLevel(142,0.004944315);
   h4600->SetContourLevel(143,0.004968015);
   h4600->SetContourLevel(144,0.004991715);
   h4600->SetContourLevel(145,0.005015415);
   h4600->SetContourLevel(146,0.005039115);
   h4600->SetContourLevel(147,0.005062815);
   h4600->SetContourLevel(148,0.005086514);
   h4600->SetContourLevel(149,0.005110214);
   h4600->SetContourLevel(150,0.005133914);
   h4600->SetContourLevel(151,0.005157614);
   h4600->SetContourLevel(152,0.005181314);
   h4600->SetContourLevel(153,0.005205014);
   h4600->SetContourLevel(154,0.005228714);
   h4600->SetContourLevel(155,0.005252414);
   h4600->SetContourLevel(156,0.005276114);
   h4600->SetContourLevel(157,0.005299814);
   h4600->SetContourLevel(158,0.005323513);
   h4600->SetContourLevel(159,0.005347213);
   h4600->SetContourLevel(160,0.005370913);
   h4600->SetContourLevel(161,0.005394613);
   h4600->SetContourLevel(162,0.005418313);
   h4600->SetContourLevel(163,0.005442013);
   h4600->SetContourLevel(164,0.005465713);
   h4600->SetContourLevel(165,0.005489413);
   h4600->SetContourLevel(166,0.005513113);
   h4600->SetContourLevel(167,0.005536813);
   h4600->SetContourLevel(168,0.005560512);
   h4600->SetContourLevel(169,0.005584212);
   h4600->SetContourLevel(170,0.005607912);
   h4600->SetContourLevel(171,0.005631612);
   h4600->SetContourLevel(172,0.005655312);
   h4600->SetContourLevel(173,0.005679012);
   h4600->SetContourLevel(174,0.005702712);
   h4600->SetContourLevel(175,0.005726412);
   h4600->SetContourLevel(176,0.005750112);
   h4600->SetContourLevel(177,0.005773812);
   h4600->SetContourLevel(178,0.005797511);
   h4600->SetContourLevel(179,0.005821211);
   h4600->SetContourLevel(180,0.005844911);
   h4600->SetContourLevel(181,0.005868611);
   h4600->SetContourLevel(182,0.005892311);
   h4600->SetContourLevel(183,0.005916011);
   h4600->SetContourLevel(184,0.005939711);
   h4600->SetContourLevel(185,0.005963411);
   h4600->SetContourLevel(186,0.005987111);
   h4600->SetContourLevel(187,0.00601081);
   h4600->SetContourLevel(188,0.00603451);
   h4600->SetContourLevel(189,0.00605821);
   h4600->SetContourLevel(190,0.00608191);
   h4600->SetContourLevel(191,0.00610561);
   h4600->SetContourLevel(192,0.00612931);
   h4600->SetContourLevel(193,0.00615301);
   h4600->SetContourLevel(194,0.00617671);
   h4600->SetContourLevel(195,0.00620041);
   h4600->SetContourLevel(196,0.00622411);
   h4600->SetContourLevel(197,0.006247809);
   h4600->SetContourLevel(198,0.006271509);
   h4600->SetContourLevel(199,0.006295209);
   h4600->SetContourLevel(200,0.006318909);
   h4600->SetContourLevel(201,0.006342609);
   h4600->SetContourLevel(202,0.006366309);
   h4600->SetContourLevel(203,0.006390009);
   h4600->SetContourLevel(204,0.006413709);
   h4600->SetContourLevel(205,0.006437409);
   h4600->SetContourLevel(206,0.006461109);
   h4600->SetContourLevel(207,0.006484808);
   h4600->SetContourLevel(208,0.006508508);
   h4600->SetContourLevel(209,0.006532208);
   h4600->SetContourLevel(210,0.006555908);
   h4600->SetContourLevel(211,0.006579608);
   h4600->SetContourLevel(212,0.006603308);
   h4600->SetContourLevel(213,0.006627008);
   h4600->SetContourLevel(214,0.006650708);
   h4600->SetContourLevel(215,0.006674408);
   h4600->SetContourLevel(216,0.006698108);
   h4600->SetContourLevel(217,0.006721807);
   h4600->SetContourLevel(218,0.006745507);
   h4600->SetContourLevel(219,0.006769207);
   h4600->SetContourLevel(220,0.006792907);
   h4600->SetContourLevel(221,0.006816607);
   h4600->SetContourLevel(222,0.006840307);
   h4600->SetContourLevel(223,0.006864007);
   h4600->SetContourLevel(224,0.006887707);
   h4600->SetContourLevel(225,0.006911407);
   h4600->SetContourLevel(226,0.006935106);
   h4600->SetContourLevel(227,0.006958806);
   h4600->SetContourLevel(228,0.006982506);
   h4600->SetContourLevel(229,0.007006206);
   h4600->SetContourLevel(230,0.007029906);
   h4600->SetContourLevel(231,0.007053606);
   h4600->SetContourLevel(232,0.007077306);
   h4600->SetContourLevel(233,0.007101006);
   h4600->SetContourLevel(234,0.007124706);
   h4600->SetContourLevel(235,0.007148406);
   h4600->SetContourLevel(236,0.007172105);
   h4600->SetContourLevel(237,0.007195805);
   h4600->SetContourLevel(238,0.007219505);
   h4600->SetContourLevel(239,0.007243205);
   h4600->SetContourLevel(240,0.007266905);
   h4600->SetContourLevel(241,0.007290605);
   h4600->SetContourLevel(242,0.007314305);
   h4600->SetContourLevel(243,0.007338005);
   h4600->SetContourLevel(244,0.007361705);
   h4600->SetContourLevel(245,0.007385405);
   h4600->SetContourLevel(246,0.007409104);
   h4600->SetContourLevel(247,0.007432804);
   h4600->SetContourLevel(248,0.007456504);
   h4600->SetContourLevel(249,0.007480204);
   h4600->SetContourLevel(250,0.007503904);
   h4600->SetContourLevel(251,0.007527604);
   h4600->SetContourLevel(252,0.007551304);
   h4600->SetContourLevel(253,0.007575004);
   h4600->SetContourLevel(254,0.007598704);
   h4600->SetContourLevel(255,0.007622403);
   h4600->SetMarkerStyle(20);
   h4600->SetMarkerSize(0.6);
   h4600->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h4600->GetXaxis()->SetNdivisions(505);
   h4600->GetXaxis()->SetLabelFont(42);
   h4600->GetXaxis()->SetLabelOffset(0.02);
   h4600->GetXaxis()->SetLabelSize(0.06);
   h4600->GetXaxis()->SetTitleSize(0.06);
   h4600->GetXaxis()->SetTitleOffset(1.3);
   h4600->GetXaxis()->SetTitleFont(132);
   h4600->GetYaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h4600->GetYaxis()->SetNdivisions(505);
   h4600->GetYaxis()->SetLabelFont(42);
   h4600->GetYaxis()->SetLabelOffset(0.02);
   h4600->GetYaxis()->SetLabelSize(0.06);
   h4600->GetYaxis()->SetTitleSize(0.06);
   h4600->GetYaxis()->SetTitleOffset(1.5);
   h4600->GetYaxis()->SetTitleFont(132);
   h4600->GetZaxis()->SetLabelFont(42);
   h4600->GetZaxis()->SetLabelSize(0.035);
   h4600->GetZaxis()->SetTitleSize(0.035);
   h4600->GetZaxis()->SetTitleFont(42);
   h4600->Draw("COL");
   TText *text = new TText(0.2,-0.7,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.6,-0.7,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.6,-0.85,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.3334333,0.0001,0.6665667,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-0.09999999,-0.06617139,0.9526316,0.3230721);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h801 = new TH1F("h801","prox",40,0.1,0.9);
   h801->SetBinContent(1,0.07094623);
   h801->SetBinContent(2,0.09364992);
   h801->SetBinContent(3,0.1033837);
   h801->SetBinContent(4,0.1161647);
   h801->SetBinContent(5,0.1239866);
   h801->SetBinContent(6,0.1512921);
   h801->SetBinContent(7,0.1395517);
   h801->SetBinContent(8,0.1636458);
   h801->SetBinContent(9,0.181391);
   h801->SetBinContent(10,0.1826034);
   h801->SetBinContent(11,0.207023);
   h801->SetBinContent(12,0.2068336);
   h801->SetBinContent(13,0.2113622);
   h801->SetBinContent(14,0.2233879);
   h801->SetBinContent(15,0.2171425);
   h801->SetBinContent(16,0.2210427);
   h801->SetBinContent(17,0.2282869);
   h801->SetBinContent(18,0.2306676);
   h801->SetBinContent(19,0.2254166);
   h801->SetBinContent(20,0.2424295);
   h801->SetBinContent(21,0.2358637);
   h801->SetBinContent(22,0.2392711);
   h801->SetBinContent(23,0.2244961);
   h801->SetBinContent(24,0.2353319);
   h801->SetBinContent(25,0.2338266);
   h801->SetBinContent(26,0.2402833);
   h801->SetBinContent(27,0.2196806);
   h801->SetBinContent(28,0.2445867);
   h801->SetBinContent(29,0.2436686);
   h801->SetBinContent(30,0.2291148);
   h801->SetBinContent(31,0.2399936);
   h801->SetBinContent(32,0.2518756);
   h801->SetBinContent(33,0.241951);
   h801->SetBinContent(34,0.2355328);
   h801->SetBinContent(35,0.2676005);
   h801->SetBinContent(36,0.2537596);
   h801->SetBinContent(37,0.2544565);
   h801->SetBinContent(38,0.2492363);
   h801->SetBinContent(39,0.2536385);
   h801->SetBinContent(40,0.234215);
   h801->SetBinError(1,0.01517622);
   h801->SetBinError(2,0.01466581);
   h801->SetBinError(3,0.01327105);
   h801->SetBinError(4,0.01241112);
   h801->SetBinError(5,0.0113932);
   h801->SetBinError(6,0.01140018);
   h801->SetBinError(7,0.01004182);
   h801->SetBinError(8,0.01002244);
   h801->SetBinError(9,0.009834392);
   h801->SetBinError(10,0.009272128);
   h801->SetBinError(11,0.009370983);
   h801->SetBinError(12,0.008902622);
   h801->SetBinError(13,0.008597447);
   h801->SetBinError(14,0.008531243);
   h801->SetBinError(15,0.008151753);
   h801->SetBinError(16,0.008027295);
   h801->SetBinError(17,0.007977955);
   h801->SetBinError(18,0.007914015);
   h801->SetBinError(19,0.007737545);
   h801->SetBinError(20,0.007950281);
   h801->SetBinError(21,0.007861458);
   h801->SetBinError(22,0.007931795);
   h801->SetBinError(23,0.007742079);
   h801->SetBinError(24,0.008036926);
   h801->SetBinError(25,0.008173169);
   h801->SetBinError(26,0.008439875);
   h801->SetBinError(27,0.008294005);
   h801->SetBinError(28,0.009058893);
   h801->SetBinError(29,0.009370474);
   h801->SetBinError(30,0.009511742);
   h801->SetBinError(31,0.01020312);
   h801->SetBinError(32,0.01104414);
   h801->SetBinError(33,0.01152439);
   h801->SetBinError(34,0.01225593);
   h801->SetBinError(35,0.01413757);
   h801->SetBinError(36,0.01503861);
   h801->SetBinError(37,0.01669781);
   h801->SetBinError(38,0.01849951);
   h801->SetBinError(39,0.02153308);
   h801->SetBinError(40,0.02426643);
   h801->SetBinError(41,6.88762e-05);
   h801->SetEntries(40);
   h801->SetMarkerStyle(20);
   h801->SetMarkerSize(0.6);
   h801->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h801->GetXaxis()->SetNdivisions(505);
   h801->GetXaxis()->SetLabelFont(42);
   h801->GetXaxis()->SetLabelOffset(0.02);
   h801->GetXaxis()->SetLabelSize(0.06);
   h801->GetXaxis()->SetTitleSize(0.06);
   h801->GetXaxis()->SetTitleOffset(1.3);
   h801->GetXaxis()->SetTitleFont(132);
   h801->GetYaxis()->SetTitle("efficiency [a.u]/(0.02)");
   h801->GetYaxis()->SetNdivisions(505);
   h801->GetYaxis()->SetLabelFont(42);
   h801->GetYaxis()->SetLabelOffset(0.02);
   h801->GetYaxis()->SetLabelSize(0.06);
   h801->GetYaxis()->SetTitleSize(0.06);
   h801->GetYaxis()->SetTitleOffset(1.5);
   h801->GetYaxis()->SetTitleFont(132);
   h801->GetZaxis()->SetLabelFont(42);
   h801->GetZaxis()->SetLabelSize(0.035);
   h801->GetZaxis()->SetTitleSize(0.035);
   h801->GetZaxis()->SetTitleFont(42);
   h801->Draw("PEX0");
   
   TH1F *h951 = new TH1F("h951","4600.PROX   ",40,0.1,0.9);
   h951->SetBinContent(1,0.09138829);
   h951->SetBinContent(2,0.1041688);
   h951->SetBinContent(3,0.1163525);
   h951->SetBinContent(4,0.1279335);
   h951->SetBinContent(5,0.1389066);
   h951->SetBinContent(6,0.1492673);
   h951->SetBinContent(7,0.1590119);
   h951->SetBinContent(8,0.1681378);
   h951->SetBinContent(9,0.1766435);
   h951->SetBinContent(10,0.1845293);
   h951->SetBinContent(11,0.191797);
   h951->SetBinContent(12,0.1984503);
   h951->SetBinContent(13,0.2044953);
   h951->SetBinContent(14,0.2099404);
   h951->SetBinContent(15,0.2147966);
   h951->SetBinContent(16,0.2190783);
   h951->SetBinContent(17,0.2228028);
   h951->SetBinContent(18,0.2259913);
   h951->SetBinContent(19,0.2286686);
   h951->SetBinContent(20,0.2308643);
   h951->SetBinContent(21,0.2326118);
   h951->SetBinContent(22,0.2339503);
   h951->SetBinContent(23,0.2349237);
   h951->SetBinContent(24,0.2355818);
   h951->SetBinContent(25,0.2359806);
   h951->SetBinContent(26,0.2361823);
   h951->SetBinContent(27,0.2362562);
   h951->SetBinContent(28,0.2362787);
   h951->SetBinContent(29,0.2363343);
   h951->SetBinContent(30,0.2365151);
   h951->SetBinContent(31,0.2369224);
   h951->SetBinContent(32,0.2376663);
   h951->SetBinContent(33,0.2388663);
   h951->SetBinContent(34,0.2406527);
   h951->SetBinContent(35,0.2431654);
   h951->SetBinContent(36,0.246556);
   h951->SetBinContent(37,0.2509876);
   h951->SetBinContent(38,0.2566354);
   h951->SetBinContent(39,0.2636872);
   h951->SetBinContent(40,0.2723441);
   h951->SetEntries(1600);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h951->SetLineColor(ci);
   h951->SetLineWidth(2);
   h951->GetXaxis()->SetLabelFont(42);
   h951->GetXaxis()->SetLabelSize(0.035);
   h951->GetXaxis()->SetTitleSize(0.035);
   h951->GetXaxis()->SetTitleFont(42);
   h951->GetYaxis()->SetLabelFont(42);
   h951->GetYaxis()->SetLabelSize(0.035);
   h951->GetYaxis()->SetTitleSize(0.035);
   h951->GetYaxis()->SetTitleFont(42);
   h951->GetZaxis()->SetLabelFont(42);
   h951->GetZaxis()->SetLabelSize(0.035);
   h951->GetZaxis()->SetTitleSize(0.035);
   h951->GetZaxis()->SetTitleFont(42);
   h951->Draw("CSAME");
   
   TH1F *h801 = new TH1F("h801","prox",40,0.1,0.9);
   h801->SetBinContent(1,0.07094623);
   h801->SetBinContent(2,0.09364992);
   h801->SetBinContent(3,0.1033837);
   h801->SetBinContent(4,0.1161647);
   h801->SetBinContent(5,0.1239866);
   h801->SetBinContent(6,0.1512921);
   h801->SetBinContent(7,0.1395517);
   h801->SetBinContent(8,0.1636458);
   h801->SetBinContent(9,0.181391);
   h801->SetBinContent(10,0.1826034);
   h801->SetBinContent(11,0.207023);
   h801->SetBinContent(12,0.2068336);
   h801->SetBinContent(13,0.2113622);
   h801->SetBinContent(14,0.2233879);
   h801->SetBinContent(15,0.2171425);
   h801->SetBinContent(16,0.2210427);
   h801->SetBinContent(17,0.2282869);
   h801->SetBinContent(18,0.2306676);
   h801->SetBinContent(19,0.2254166);
   h801->SetBinContent(20,0.2424295);
   h801->SetBinContent(21,0.2358637);
   h801->SetBinContent(22,0.2392711);
   h801->SetBinContent(23,0.2244961);
   h801->SetBinContent(24,0.2353319);
   h801->SetBinContent(25,0.2338266);
   h801->SetBinContent(26,0.2402833);
   h801->SetBinContent(27,0.2196806);
   h801->SetBinContent(28,0.2445867);
   h801->SetBinContent(29,0.2436686);
   h801->SetBinContent(30,0.2291148);
   h801->SetBinContent(31,0.2399936);
   h801->SetBinContent(32,0.2518756);
   h801->SetBinContent(33,0.241951);
   h801->SetBinContent(34,0.2355328);
   h801->SetBinContent(35,0.2676005);
   h801->SetBinContent(36,0.2537596);
   h801->SetBinContent(37,0.2544565);
   h801->SetBinContent(38,0.2492363);
   h801->SetBinContent(39,0.2536385);
   h801->SetBinContent(40,0.234215);
   h801->SetBinError(1,0.01517622);
   h801->SetBinError(2,0.01466581);
   h801->SetBinError(3,0.01327105);
   h801->SetBinError(4,0.01241112);
   h801->SetBinError(5,0.0113932);
   h801->SetBinError(6,0.01140018);
   h801->SetBinError(7,0.01004182);
   h801->SetBinError(8,0.01002244);
   h801->SetBinError(9,0.009834392);
   h801->SetBinError(10,0.009272128);
   h801->SetBinError(11,0.009370983);
   h801->SetBinError(12,0.008902622);
   h801->SetBinError(13,0.008597447);
   h801->SetBinError(14,0.008531243);
   h801->SetBinError(15,0.008151753);
   h801->SetBinError(16,0.008027295);
   h801->SetBinError(17,0.007977955);
   h801->SetBinError(18,0.007914015);
   h801->SetBinError(19,0.007737545);
   h801->SetBinError(20,0.007950281);
   h801->SetBinError(21,0.007861458);
   h801->SetBinError(22,0.007931795);
   h801->SetBinError(23,0.007742079);
   h801->SetBinError(24,0.008036926);
   h801->SetBinError(25,0.008173169);
   h801->SetBinError(26,0.008439875);
   h801->SetBinError(27,0.008294005);
   h801->SetBinError(28,0.009058893);
   h801->SetBinError(29,0.009370474);
   h801->SetBinError(30,0.009511742);
   h801->SetBinError(31,0.01020312);
   h801->SetBinError(32,0.01104414);
   h801->SetBinError(33,0.01152439);
   h801->SetBinError(34,0.01225593);
   h801->SetBinError(35,0.01413757);
   h801->SetBinError(36,0.01503861);
   h801->SetBinError(37,0.01669781);
   h801->SetBinError(38,0.01849951);
   h801->SetBinError(39,0.02153308);
   h801->SetBinError(40,0.02426643);
   h801->SetBinError(41,6.88762e-05);
   h801->SetEntries(40);
   h801->SetMarkerStyle(20);
   h801->SetMarkerSize(0.6);
   h801->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h801->GetXaxis()->SetNdivisions(505);
   h801->GetXaxis()->SetLabelFont(42);
   h801->GetXaxis()->SetLabelOffset(0.02);
   h801->GetXaxis()->SetLabelSize(0.06);
   h801->GetXaxis()->SetTitleSize(0.06);
   h801->GetXaxis()->SetTitleOffset(1.3);
   h801->GetXaxis()->SetTitleFont(132);
   h801->GetYaxis()->SetTitle("efficiency [a.u]/(0.02)");
   h801->GetYaxis()->SetNdivisions(505);
   h801->GetYaxis()->SetLabelFont(42);
   h801->GetYaxis()->SetLabelOffset(0.02);
   h801->GetYaxis()->SetLabelSize(0.06);
   h801->GetYaxis()->SetTitleSize(0.06);
   h801->GetYaxis()->SetTitleOffset(1.5);
   h801->GetYaxis()->SetTitleFont(132);
   h801->GetZaxis()->SetLabelFont(42);
   h801->GetZaxis()->SetLabelSize(0.035);
   h801->GetZaxis()->SetTitleSize(0.035);
   h801->GetZaxis()->SetTitleFont(42);
   h801->Draw("ESAME");
   text = new TText(0.2,0.05,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.6,0.05,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.6,0.025,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   c1_3 = new TPad("c1_3", "c1_3",0.6667667,0.0001,0.9999,0.9999);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-1.5,-0.06403088,1.131579,0.3126213);
   c1_3->SetFillColor(10);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.19);
   c1_3->SetRightMargin(0.05);
   c1_3->SetTopMargin(0.07);
   c1_3->SetBottomMargin(0.17);
   c1_3->SetFrameFillColor(0);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameBorderMode(0);
   
   TH1F *h802 = new TH1F("h802","proy",40,-1,1);
   h802->SetBinContent(1,0.2067821);
   h802->SetBinContent(2,0.1930456);
   h802->SetBinContent(3,0.1837349);
   h802->SetBinContent(4,0.1990442);
   h802->SetBinContent(5,0.2047081);
   h802->SetBinContent(6,0.209298);
   h802->SetBinContent(7,0.2077408);
   h802->SetBinContent(8,0.1931887);
   h802->SetBinContent(9,0.1953826);
   h802->SetBinContent(10,0.2031231);
   h802->SetBinContent(11,0.2266029);
   h802->SetBinContent(12,0.1983698);
   h802->SetBinContent(13,0.1697982);
   h802->SetBinContent(14,0.1940355);
   h802->SetBinContent(15,0.1993884);
   h802->SetBinContent(16,0.1915989);
   h802->SetBinContent(17,0.2027089);
   h802->SetBinContent(18,0.2234394);
   h802->SetBinContent(19,0.2124611);
   h802->SetBinContent(20,0.2002732);
   h802->SetBinContent(21,0.2091832);
   h802->SetBinContent(22,0.2004724);
   h802->SetBinContent(23,0.2088587);
   h802->SetBinContent(24,0.1956189);
   h802->SetBinContent(25,0.2007932);
   h802->SetBinContent(26,0.1997367);
   h802->SetBinContent(27,0.2174398);
   h802->SetBinContent(28,0.2042991);
   h802->SetBinContent(29,0.2068247);
   h802->SetBinContent(30,0.2145912);
   h802->SetBinContent(31,0.215697);
   h802->SetBinContent(32,0.2252612);
   h802->SetBinContent(33,0.2080581);
   h802->SetBinContent(34,0.207424);
   h802->SetBinContent(35,0.2594293);
   h802->SetBinContent(36,0.2174417);
   h802->SetBinContent(37,0.2465971);
   h802->SetBinContent(38,0.2397242);
   h802->SetBinContent(39,0.2337922);
   h802->SetBinContent(40,0.2426231);
   h802->SetBinError(1,0.01229892);
   h802->SetBinError(2,0.01143537);
   h802->SetBinError(3,0.01080787);
   h802->SetBinError(4,0.01179726);
   h802->SetBinError(5,0.01137155);
   h802->SetBinError(6,0.01274711);
   h802->SetBinError(7,0.01150837);
   h802->SetBinError(8,0.01148136);
   h802->SetBinError(9,0.01179619);
   h802->SetBinError(10,0.01146325);
   h802->SetBinError(11,0.01414333);
   h802->SetBinError(12,0.01055533);
   h802->SetBinError(13,0.009957484);
   h802->SetBinError(14,0.01102857);
   h802->SetBinError(15,0.01123977);
   h802->SetBinError(16,0.01049209);
   h802->SetBinError(17,0.01167909);
   h802->SetBinError(18,0.01310223);
   h802->SetBinError(19,0.0109433);
   h802->SetBinError(20,0.0114804);
   h802->SetBinError(21,0.01185424);
   h802->SetBinError(22,0.01067581);
   h802->SetBinError(23,0.0118254);
   h802->SetBinError(24,0.01045149);
   h802->SetBinError(25,0.01177816);
   h802->SetBinError(26,0.01113465);
   h802->SetBinError(27,0.01116457);
   h802->SetBinError(28,0.011699);
   h802->SetBinError(29,0.0112738);
   h802->SetBinError(30,0.01215668);
   h802->SetBinError(31,0.01202129);
   h802->SetBinError(32,0.01210986);
   h802->SetBinError(33,0.01082505);
   h802->SetBinError(34,0.01067236);
   h802->SetBinError(35,0.01319519);
   h802->SetBinError(36,0.01158019);
   h802->SetBinError(37,0.01288804);
   h802->SetBinError(38,0.01312752);
   h802->SetBinError(39,0.01164308);
   h802->SetBinError(40,0.01176475);
   h802->SetBinError(41,6.88762e-05);
   h802->SetEntries(40);
   h802->SetMarkerStyle(20);
   h802->SetMarkerSize(0.6);
   h802->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h802->GetXaxis()->SetNdivisions(504);
   h802->GetXaxis()->SetLabelFont(42);
   h802->GetXaxis()->SetLabelOffset(0.02);
   h802->GetXaxis()->SetLabelSize(0.06);
   h802->GetXaxis()->SetTitleSize(0.06);
   h802->GetXaxis()->SetTitleOffset(1.3);
   h802->GetXaxis()->SetTitleFont(132);
   h802->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h802->GetYaxis()->SetNdivisions(508);
   h802->GetYaxis()->SetLabelFont(42);
   h802->GetYaxis()->SetLabelOffset(0.02);
   h802->GetYaxis()->SetLabelSize(0.06);
   h802->GetYaxis()->SetTitleSize(0.06);
   h802->GetYaxis()->SetTitleOffset(1.5);
   h802->GetYaxis()->SetTitleFont(132);
   h802->GetZaxis()->SetLabelFont(42);
   h802->GetZaxis()->SetLabelSize(0.035);
   h802->GetZaxis()->SetTitleSize(0.035);
   h802->GetZaxis()->SetTitleFont(42);
   h802->Draw("PEX0");
   
   TH1F *h952 = new TH1F("h952","4600.PROY   ",40,-1,1);
   h952->SetBinContent(1,0.1944555);
   h952->SetBinContent(2,0.1962979);
   h952->SetBinContent(3,0.1977974);
   h952->SetBinContent(4,0.1989887);
   h952->SetBinContent(5,0.1999051);
   h952->SetBinContent(6,0.2005795);
   h952->SetBinContent(7,0.2010435);
   h952->SetBinContent(8,0.2013282);
   h952->SetBinContent(9,0.2014637);
   h952->SetBinContent(10,0.2014792);
   h952->SetBinContent(11,0.2014031);
   h952->SetBinContent(12,0.2012628);
   h952->SetBinContent(13,0.2010851);
   h952->SetBinContent(14,0.2008956);
   h952->SetBinContent(15,0.2007194);
   h952->SetBinContent(16,0.2005803);
   h952->SetBinContent(17,0.2005017);
   h952->SetBinContent(18,0.2005059);
   h952->SetBinContent(19,0.2006142);
   h952->SetBinContent(20,0.2008473);
   h952->SetBinContent(21,0.2012248);
   h952->SetBinContent(22,0.2017657);
   h952->SetBinContent(23,0.202488);
   h952->SetBinContent(24,0.2034087);
   h952->SetBinContent(25,0.2045442);
   h952->SetBinContent(26,0.2059097);
   h952->SetBinContent(27,0.2075199);
   h952->SetBinContent(28,0.2093884);
   h952->SetBinContent(29,0.2115282);
   h952->SetBinContent(30,0.2139509);
   h952->SetBinContent(31,0.2166678);
   h952->SetBinContent(32,0.219689);
   h952->SetBinContent(33,0.223024);
   h952->SetBinContent(34,0.2266811);
   h952->SetBinContent(35,0.2306679);
   h952->SetBinContent(36,0.2349914);
   h952->SetBinContent(37,0.2396573);
   h952->SetBinContent(38,0.2446706);
   h952->SetBinContent(39,0.2500356);
   h952->SetBinContent(40,0.2557554);
   h952->SetEntries(1600);

   ci = TColor::GetColor("#ff0000");
   h952->SetLineColor(ci);
   h952->SetLineWidth(2);
   h952->GetXaxis()->SetLabelFont(42);
   h952->GetXaxis()->SetLabelSize(0.035);
   h952->GetXaxis()->SetTitleSize(0.035);
   h952->GetXaxis()->SetTitleFont(42);
   h952->GetYaxis()->SetLabelFont(42);
   h952->GetYaxis()->SetLabelSize(0.035);
   h952->GetYaxis()->SetTitleSize(0.035);
   h952->GetYaxis()->SetTitleFont(42);
   h952->GetZaxis()->SetLabelFont(42);
   h952->GetZaxis()->SetLabelSize(0.035);
   h952->GetZaxis()->SetTitleSize(0.035);
   h952->GetZaxis()->SetTitleFont(42);
   h952->Draw("CSAME");
   
   TH1F *h802 = new TH1F("h802","proy",40,-1,1);
   h802->SetBinContent(1,0.2067821);
   h802->SetBinContent(2,0.1930456);
   h802->SetBinContent(3,0.1837349);
   h802->SetBinContent(4,0.1990442);
   h802->SetBinContent(5,0.2047081);
   h802->SetBinContent(6,0.209298);
   h802->SetBinContent(7,0.2077408);
   h802->SetBinContent(8,0.1931887);
   h802->SetBinContent(9,0.1953826);
   h802->SetBinContent(10,0.2031231);
   h802->SetBinContent(11,0.2266029);
   h802->SetBinContent(12,0.1983698);
   h802->SetBinContent(13,0.1697982);
   h802->SetBinContent(14,0.1940355);
   h802->SetBinContent(15,0.1993884);
   h802->SetBinContent(16,0.1915989);
   h802->SetBinContent(17,0.2027089);
   h802->SetBinContent(18,0.2234394);
   h802->SetBinContent(19,0.2124611);
   h802->SetBinContent(20,0.2002732);
   h802->SetBinContent(21,0.2091832);
   h802->SetBinContent(22,0.2004724);
   h802->SetBinContent(23,0.2088587);
   h802->SetBinContent(24,0.1956189);
   h802->SetBinContent(25,0.2007932);
   h802->SetBinContent(26,0.1997367);
   h802->SetBinContent(27,0.2174398);
   h802->SetBinContent(28,0.2042991);
   h802->SetBinContent(29,0.2068247);
   h802->SetBinContent(30,0.2145912);
   h802->SetBinContent(31,0.215697);
   h802->SetBinContent(32,0.2252612);
   h802->SetBinContent(33,0.2080581);
   h802->SetBinContent(34,0.207424);
   h802->SetBinContent(35,0.2594293);
   h802->SetBinContent(36,0.2174417);
   h802->SetBinContent(37,0.2465971);
   h802->SetBinContent(38,0.2397242);
   h802->SetBinContent(39,0.2337922);
   h802->SetBinContent(40,0.2426231);
   h802->SetBinError(1,0.01229892);
   h802->SetBinError(2,0.01143537);
   h802->SetBinError(3,0.01080787);
   h802->SetBinError(4,0.01179726);
   h802->SetBinError(5,0.01137155);
   h802->SetBinError(6,0.01274711);
   h802->SetBinError(7,0.01150837);
   h802->SetBinError(8,0.01148136);
   h802->SetBinError(9,0.01179619);
   h802->SetBinError(10,0.01146325);
   h802->SetBinError(11,0.01414333);
   h802->SetBinError(12,0.01055533);
   h802->SetBinError(13,0.009957484);
   h802->SetBinError(14,0.01102857);
   h802->SetBinError(15,0.01123977);
   h802->SetBinError(16,0.01049209);
   h802->SetBinError(17,0.01167909);
   h802->SetBinError(18,0.01310223);
   h802->SetBinError(19,0.0109433);
   h802->SetBinError(20,0.0114804);
   h802->SetBinError(21,0.01185424);
   h802->SetBinError(22,0.01067581);
   h802->SetBinError(23,0.0118254);
   h802->SetBinError(24,0.01045149);
   h802->SetBinError(25,0.01177816);
   h802->SetBinError(26,0.01113465);
   h802->SetBinError(27,0.01116457);
   h802->SetBinError(28,0.011699);
   h802->SetBinError(29,0.0112738);
   h802->SetBinError(30,0.01215668);
   h802->SetBinError(31,0.01202129);
   h802->SetBinError(32,0.01210986);
   h802->SetBinError(33,0.01082505);
   h802->SetBinError(34,0.01067236);
   h802->SetBinError(35,0.01319519);
   h802->SetBinError(36,0.01158019);
   h802->SetBinError(37,0.01288804);
   h802->SetBinError(38,0.01312752);
   h802->SetBinError(39,0.01164308);
   h802->SetBinError(40,0.01176475);
   h802->SetBinError(41,6.88762e-05);
   h802->SetEntries(40);
   h802->SetMarkerStyle(20);
   h802->SetMarkerSize(0.6);
   h802->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h802->GetXaxis()->SetNdivisions(504);
   h802->GetXaxis()->SetLabelFont(42);
   h802->GetXaxis()->SetLabelOffset(0.02);
   h802->GetXaxis()->SetLabelSize(0.06);
   h802->GetXaxis()->SetTitleSize(0.06);
   h802->GetXaxis()->SetTitleOffset(1.3);
   h802->GetXaxis()->SetTitleFont(132);
   h802->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h802->GetYaxis()->SetNdivisions(508);
   h802->GetYaxis()->SetLabelFont(42);
   h802->GetYaxis()->SetLabelOffset(0.02);
   h802->GetYaxis()->SetLabelSize(0.06);
   h802->GetYaxis()->SetTitleSize(0.06);
   h802->GetYaxis()->SetTitleOffset(1.5);
   h802->GetYaxis()->SetTitleFont(132);
   h802->GetZaxis()->SetLabelFont(42);
   h802->GetZaxis()->SetLabelSize(0.035);
   h802->GetZaxis()->SetTitleSize(0.035);
   h802->GetZaxis()->SetTitleFont(42);
   h802->Draw("ESAME");
   text = new TText(-0.8,0.045,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.3,0.045,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.3,0.022,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig10b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 09:57:49 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1600,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.3332333,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.09999999,-1.447368,0.9526316,1.184211);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH2F *h4600 = new TH2F("h4600","",40,0.1,0.9,40,-1,1);
   h4600->SetBinContent(43,0.00722284);
   h4600->SetBinContent(44,0.007980397);
   h4600->SetBinContent(45,0.008688021);
   h4600->SetBinContent(46,0.009346217);
   h4600->SetBinContent(47,0.009955522);
   h4600->SetBinContent(48,0.01051652);
   h4600->SetBinContent(49,0.01102985);
   h4600->SetBinContent(50,0.0114962);
   h4600->SetBinContent(51,0.01191636);
   h4600->SetBinContent(52,0.01229118);
   h4600->SetBinContent(53,0.01262164);
   h4600->SetBinContent(54,0.0129088);
   h4600->SetBinContent(55,0.01315388);
   h4600->SetBinContent(56,0.01335821);
   h4600->SetBinContent(57,0.01352328);
   h4600->SetBinContent(58,0.01365077);
   h4600->SetBinContent(59,0.01374253);
   h4600->SetBinContent(60,0.01380059);
   h4600->SetBinContent(61,0.01382722);
   h4600->SetBinContent(62,0.01382493);
   h4600->SetBinContent(63,0.01379646);
   h4600->SetBinContent(64,0.01374482);
   h4600->SetBinContent(65,0.01367332);
   h4600->SetBinContent(66,0.01358556);
   h4600->SetBinContent(67,0.01348548);
   h4600->SetBinContent(68,0.01337735);
   h4600->SetBinContent(69,0.01326581);
   h4600->SetBinContent(70,0.01315589);
   h4600->SetBinContent(71,0.01305301);
   h4600->SetBinContent(72,0.01296306);
   h4600->SetBinContent(73,0.01289232);
   h4600->SetBinContent(74,0.0128476);
   h4600->SetBinContent(75,0.01283618);
   h4600->SetBinContent(76,0.01286586);
   h4600->SetBinContent(77,0.012945);
   h4600->SetBinContent(78,0.01308251);
   h4600->SetBinContent(79,0.01328791);
   h4600->SetBinContent(80,0.01357136);
   h4600->SetBinContent(81,0.01394363);
   h4600->SetBinContent(82,0.01441619);
   h4600->SetBinContent(85,0.007219137);
   h4600->SetBinContent(86,0.007985216);
   h4600->SetBinContent(87,0.008701743);
   h4600->SetBinContent(88,0.009369198);
   h4600->SetBinContent(89,0.009988098);
   h4600->SetBinContent(90,0.010559);
   h4600->SetBinContent(91,0.01108253);
   h4600->SetBinContent(92,0.01155935);
   h4600->SetBinContent(93,0.01199024);
   h4600->SetBinContent(94,0.01237602);
   h4600->SetBinContent(95,0.01271766);
   h4600->SetBinContent(96,0.01301621);
   h4600->SetBinContent(97,0.01327287);
   h4600->SetBinContent(98,0.01348897);
   h4600->SetBinContent(99,0.01366598);
   h4600->SetBinContent(100,0.01380559);
   h4600->SetBinContent(101,0.01390963);
   h4600->SetBinContent(102,0.01398016);
   h4600->SetBinContent(103,0.01401944);
   h4600->SetBinContent(104,0.01402999);
   h4600->SetBinContent(105,0.01401457);
   h4600->SetBinContent(106,0.01397622);
   h4600->SetBinContent(107,0.01391826);
   h4600->SetBinContent(108,0.01384434);
   h4600->SetBinContent(109,0.01375842);
   h4600->SetBinContent(110,0.01366484);
   h4600->SetBinContent(111,0.01356828);
   h4600->SetBinContent(112,0.01347383);
   h4600->SetBinContent(113,0.013387);
   h4600->SetBinContent(114,0.01331374);
   h4600->SetBinContent(115,0.01326043);
   h4600->SetBinContent(116,0.01323398);
   h4600->SetBinContent(117,0.01324178);
   h4600->SetBinContent(118,0.01329175);
   h4600->SetBinContent(119,0.01339238);
   h4600->SetBinContent(120,0.01355275);
   h4600->SetBinContent(121,0.01378253);
   h4600->SetBinContent(122,0.01409204);
   h4600->SetBinContent(123,0.01449226);
   h4600->SetBinContent(124,0.01499486);
   h4600->SetBinContent(127,0.007184362);
   h4600->SetBinContent(128,0.007959255);
   h4600->SetBinContent(129,0.00868494);
   h4600->SetBinContent(130,0.009361868);
   h4600->SetBinContent(131,0.009990536);
   h4600->SetBinContent(132,0.01057149);
   h4600->SetBinContent(133,0.0111053);
   h4600->SetBinContent(134,0.01159265);
   h4600->SetBinContent(135,0.01203428);
   h4600->SetBinContent(136,0.01243101);
   h4600->SetBinContent(137,0.01278376);
   h4600->SetBinContent(138,0.0130936);
   h4600->SetBinContent(139,0.0133617);
   h4600->SetBinContent(140,0.01358937);
   h4600->SetBinContent(141,0.01377812);
   h4600->SetBinContent(142,0.01392958);
   h4600->SetBinContent(143,0.01404561);
   h4600->SetBinContent(144,0.01412826);
   h4600->SetBinContent(145,0.01417982);
   h4600->SetBinContent(146,0.01420279);
   h4600->SetBinContent(147,0.01419996);
   h4600->SetBinContent(148,0.0141744);
   h4600->SetBinContent(149,0.01412945);
   h4600->SetBinContent(150,0.01406879);
   h4600->SetBinContent(151,0.01399643);
   h4600->SetBinContent(152,0.01391674);
   h4600->SetBinContent(153,0.01383447);
   h4600->SetBinContent(154,0.01375477);
   h4600->SetBinContent(155,0.01368321);
   h4600->SetBinContent(156,0.01362583);
   h4600->SetBinContent(157,0.0135891);
   h4600->SetBinContent(158,0.01358002);
   h4600->SetBinContent(159,0.01360611);
   h4600->SetBinContent(160,0.0136754);
   h4600->SetBinContent(161,0.01379653);
   h4600->SetBinContent(162,0.0139787);
   h4600->SetBinContent(163,0.01423177);
   h4600->SetBinContent(164,0.01456621);
   h4600->SetBinContent(165,0.01499322);
   h4600->SetBinContent(166,0.01552466);
   h4600->SetBinContent(169,0.007122298);
   h4600->SetBinContent(170,0.007906266);
   h4600->SetBinContent(171,0.008641326);
   h4600->SetBinContent(172,0.009327912);
   h4600->SetBinContent(173,0.009966492);
   h4600->SetBinContent(174,0.01055759);
   h4600->SetBinContent(175,0.01110177);
   h4600->SetBinContent(176,0.01159967);
   h4600->SetBinContent(177,0.01205202);
   h4600->SetBinContent(178,0.01245964);
   h4600->SetBinContent(179,0.01282342);
   h4600->SetBinContent(180,0.01314441);
   h4600->SetBinContent(181,0.01342378);
   h4600->SetBinContent(182,0.01366283);
   h4600->SetBinContent(183,0.01386304);
   h4600->SetBinContent(184,0.01402607);
   h4600->SetBinContent(185,0.01415376);
   h4600->SetBinContent(186,0.01424817);
   h4600->SetBinContent(187,0.01431159);
   h4600->SetBinContent(188,0.01434654);
   h4600->SetBinContent(189,0.01435583);
   h4600->SetBinContent(190,0.01434253);
   h4600->SetBinContent(191,0.01431002);
   h4600->SetBinContent(192,0.01426202);
   h4600->SetBinContent(193,0.01420257);
   h4600->SetBinContent(194,0.01413609);
   h4600->SetBinContent(195,0.01406739);
   h4600->SetBinContent(196,0.01400167);
   h4600->SetBinContent(197,0.01394458);
   h4600->SetBinContent(198,0.01390224);
   h4600->SetBinContent(199,0.01388122);
   h4600->SetBinContent(200,0.0138886);
   h4600->SetBinContent(201,0.01393202);
   h4600->SetBinContent(202,0.01401963);
   h4600->SetBinContent(203,0.01416021);
   h4600->SetBinContent(204,0.01436311);
   h4600->SetBinContent(205,0.01463835);
   h4600->SetBinContent(206,0.01499659);
   h4600->SetBinContent(207,0.01544919);
   h4600->SetBinContent(208,0.01600823);
   h4600->SetBinContent(211,0.007036598);
   h4600->SetBinContent(212,0.007829878);
   h4600->SetBinContent(213,0.00857451);
   h4600->SetBinContent(214,0.009270906);
   h4600->SetBinContent(215,0.009919512);
   h4600->SetBinContent(216,0.01052083);
   h4600->SetBinContent(217,0.01107541);
   h4600->SetBinContent(218,0.01158386);
   h4600->SetBinContent(219,0.0120469);
   h4600->SetBinContent(220,0.01246531);
   h4600->SetBinContent(221,0.01284);
   h4600->SetBinContent(222,0.01317198);
   h4600->SetBinContent(223,0.01346242);
   h4600->SetBinContent(224,0.01371261);
   h4600->SetBinContent(225,0.01392401);
   h4600->SetBinContent(226,0.01409829);
   h4600->SetBinContent(227,0.01423729);
   h4600->SetBinContent(228,0.01434306);
   h4600->SetBinContent(229,0.01441791);
   h4600->SetBinContent(230,0.01446436);
   h4600->SetBinContent(231,0.01448524);
   h4600->SetBinContent(232,0.01448365);
   h4600->SetBinContent(233,0.01446299);
   h4600->SetBinContent(234,0.01442702);
   h4600->SetBinContent(235,0.01437981);
   h4600->SetBinContent(236,0.01432582);
   h4600->SetBinContent(237,0.01426994);
   h4600->SetBinContent(238,0.01421741);
   h4600->SetBinContent(239,0.01417397);
   h4600->SetBinContent(240,0.0141458);
   h4600->SetBinContent(241,0.01413957);
   h4600->SetBinContent(242,0.01416246);
   h4600->SetBinContent(243,0.01422223);
   h4600->SetBinContent(244,0.01432714);
   h4600->SetBinContent(245,0.01448611);
   h4600->SetBinContent(246,0.01470864);
   h4600->SetBinContent(247,0.0150049);
   h4600->SetBinContent(248,0.01538574);
   h4600->SetBinContent(249,0.01586271);
   h4600->SetBinContent(250,0.01644809);
   h4600->SetBinContent(253,0.006930809);
   h4600->SetBinContent(254,0.007733602);
   h4600->SetBinContent(255,0.008487968);
   h4600->SetBinContent(256,0.009194301);
   h4600->SetBinContent(257,0.00985302);
   h4600->SetBinContent(258,0.0104646);
   h4600->SetBinContent(259,0.01102958);
   h4600->SetBinContent(260,0.01154856);
   h4600->SetBinContent(261,0.01202221);
   h4600->SetBinContent(262,0.01245131);
   h4600->SetBinContent(263,0.01283675);
   h4600->SetBinContent(264,0.01317954);
   h4600->SetBinContent(265,0.01348082);
   h4600->SetBinContent(266,0.01374187);
   h4600->SetBinContent(267,0.01396416);
   h4600->SetBinContent(268,0.01414934);
   h4600->SetBinContent(269,0.01429926);
   h4600->SetBinContent(270,0.01441597);
   h4600->SetBinContent(271,0.01450177);
   h4600->SetBinContent(272,0.01455923);
   h4600->SetBinContent(273,0.01459115);
   h4600->SetBinContent(274,0.01460069);
   h4600->SetBinContent(275,0.01459127);
   h4600->SetBinContent(276,0.01456665);
   h4600->SetBinContent(277,0.01453098);
   h4600->SetBinContent(278,0.01448875);
   h4600->SetBinContent(279,0.01444491);
   h4600->SetBinContent(280,0.01440476);
   h4600->SetBinContent(281,0.01437409);
   h4600->SetBinContent(282,0.0143592);
   h4600->SetBinContent(283,0.01436682);
   h4600->SetBinContent(284,0.01440425);
   h4600->SetBinContent(285,0.01447934);
   h4600->SetBinContent(286,0.0146005);
   h4600->SetBinContent(287,0.01477676);
   h4600->SetBinContent(288,0.01501778);
   h4600->SetBinContent(289,0.0153339);
   h4600->SetBinContent(290,0.01573613);
   h4600->SetBinContent(291,0.01623621);
   h4600->SetBinContent(292,0.01684665);
   h4600->SetBinContent(295,0.006808351);
   h4600->SetBinContent(296,0.007620831);
   h4600->SetBinContent(297,0.008385068);
   h4600->SetBinContent(298,0.009101431);
   h4600->SetBinContent(299,0.00977032);
   h4600->SetBinContent(300,0.01039219);
   h4600->SetBinContent(301,0.01096755);
   h4600->SetBinContent(302,0.01149698);
   h4600->SetBinContent(303,0.01198114);
   h4600->SetBinContent(304,0.0124208);
   h4600->SetBinContent(305,0.01281682);
   h4600->SetBinContent(306,0.01317019);
   h4600->SetBinContent(307,0.01348204);
   h4600->SetBinContent(308,0.01375366);
   h4600->SetBinContent(309,0.01398651);
   h4600->SetBinContent(310,0.01418221);
   h4600->SetBinContent(311,0.01434263);
   h4600->SetBinContent(312,0.01446982);
   h4600->SetBinContent(313,0.01456609);
   h4600->SetBinContent(314,0.01463401);
   h4600->SetBinContent(315,0.01467642);
   h4600->SetBinContent(316,0.01469647);
   h4600->SetBinContent(317,0.01469762);
   h4600->SetBinContent(318,0.01468368);
   h4600->SetBinContent(319,0.0146588);
   h4600->SetBinContent(320,0.01462757);
   h4600->SetBinContent(321,0.01459495);
   h4600->SetBinContent(322,0.01456632);
   h4600->SetBinContent(323,0.01454756);
   h4600->SetBinContent(324,0.01454501);
   h4600->SetBinContent(325,0.01456552);
   h4600->SetBinContent(326,0.01461648);
   h4600->SetBinContent(327,0.01470585);
   h4600->SetBinContent(328,0.01484217);
   h4600->SetBinContent(329,0.0150346);
   h4600->SetBinContent(330,0.01529295);
   h4600->SetBinContent(331,0.01562771);
   h4600->SetBinContent(332,0.01605009);
   h4600->SetBinContent(333,0.01657201);
   h4600->SetBinContent(334,0.01720617);
   h4600->SetBinContent(337,0.00667253);
   h4600->SetBinContent(338,0.007494843);
   h4600->SetBinContent(339,0.008269057);
   h4600->SetBinContent(340,0.008995517);
   h4600->SetBinContent(341,0.009674603);
   h4600->SetBinContent(342,0.01030675);
   h4600->SetBinContent(343,0.01089244);
   h4600->SetBinContent(344,0.01143223);
   h4600->SetBinContent(345,0.01192677);
   h4600->SetBinContent(346,0.01237682);
   h4600->SetBinContent(347,0.0127832);
   h4600->SetBinContent(348,0.0131469);
   h4600->SetBinContent(349,0.01346905);
   h4600->SetBinContent(350,0.01375091);
   h4600->SetBinContent(351,0.01399394);
   h4600->SetBinContent(352,0.01419977);
   h4600->SetBinContent(353,0.01437024);
   h4600->SetBinContent(354,0.01450743);
   h4600->SetBinContent(355,0.01461364);
   h4600->SetBinContent(356,0.01469146);
   h4600->SetBinContent(357,0.01474375);
   h4600->SetBinContent(358,0.01477367);
   h4600->SetBinContent(359,0.01478471);
   h4600->SetBinContent(360,0.01478072);
   h4600->SetBinContent(361,0.0147659);
   h4600->SetBinContent(362,0.01474485);
   h4600->SetBinContent(363,0.01472262);
   h4600->SetBinContent(364,0.01470464);
   h4600->SetBinContent(365,0.01469686);
   h4600->SetBinContent(366,0.01470569);
   h4600->SetBinContent(367,0.0147381);
   h4600->SetBinContent(368,0.01480155);
   h4600->SetBinContent(369,0.01490413);
   h4600->SetBinContent(370,0.01505449);
   h4600->SetBinContent(371,0.01526194);
   h4600->SetBinContent(372,0.01553642);
   h4600->SetBinContent(373,0.01588861);
   h4600->SetBinContent(374,0.01632986);
   h4600->SetBinContent(375,0.0168723);
   h4600->SetBinContent(376,0.01752884);
   h4600->SetBinContent(379,0.006526536);
   h4600->SetBinContent(380,0.007358797);
   h4600->SetBinContent(381,0.008143065);
   h4600->SetBinContent(382,0.00887966);
   h4600->SetBinContent(383,0.00956894);
   h4600->SetBinContent(384,0.01021131);
   h4600->SetBinContent(385,0.01080725);
   h4600->SetBinContent(386,0.01135729);
   h4600->SetBinContent(387,0.01186206);
   h4600->SetBinContent(388,0.01232228);
   h4600->SetBinContent(389,0.01273879);
   h4600->SetBinContent(390,0.01311256);
   h4600->SetBinContent(391,0.01344468);
   h4600->SetBinContent(392,0.01373643);
   h4600->SetBinContent(393,0.01398924);
   h4600->SetBinContent(394,0.01420475);
   h4600->SetBinContent(395,0.01438481);
   h4600->SetBinContent(396,0.01453147);
   h4600->SetBinContent(397,0.01464708);
   h4600->SetBinContent(398,0.01473421);
   h4600->SetBinContent(399,0.01479574);
   h4600->SetBinContent(400,0.01483486);
   h4600->SetBinContent(401,0.01485508);
   h4600->SetBinContent(402,0.0148603);
   h4600->SetBinContent(403,0.01485473);
   h4600->SetBinContent(404,0.01484305);
   h4600->SetBinContent(405,0.01483034);
   h4600->SetBinContent(406,0.0148221);
   h4600->SetBinContent(407,0.01482435);
   h4600->SetBinContent(408,0.01484359);
   h4600->SetBinContent(409,0.01488686);
   h4600->SetBinContent(410,0.01496174);
   h4600->SetBinContent(411,0.01507643);
   h4600->SetBinContent(412,0.01523969);
   h4600->SetBinContent(413,0.01546097);
   h4600->SetBinContent(414,0.01575037);
   h4600->SetBinContent(415,0.01611871);
   h4600->SetBinContent(416,0.01657753);
   h4600->SetBinContent(417,0.01713916);
   h4600->SetBinContent(418,0.0178167);
   h4600->SetBinContent(421,0.006373436);
   h4600->SetBinContent(422,0.007215734);
   h4600->SetBinContent(423,0.008010101);
   h4600->SetBinContent(424,0.008756838);
   h4600->SetBinContent(425,0.009456282);
   h4600->SetBinContent(426,0.01010882);
   h4600->SetBinContent(427,0.01071489);
   h4600->SetBinContent(428,0.01127503);
   h4600->SetBinContent(429,0.01178983);
   h4600->SetBinContent(430,0.01226001);
   h4600->SetBinContent(431,0.01268638);
   h4600->SetBinContent(432,0.01306989);
   h4600->SetBinContent(433,0.01341165);
   h4600->SetBinContent(434,0.01371289);
   h4600->SetBinContent(435,0.01397507);
   h4600->SetBinContent(436,0.0141998);
   h4600->SetBinContent(437,0.01438894);
   h4600->SetBinContent(438,0.01454455);
   h4600->SetBinContent(439,0.01466896);
   h4600->SetBinContent(440,0.01476477);
   h4600->SetBinContent(441,0.01483489);
   h4600->SetBinContent(442,0.01488251);
   h4600->SetBinContent(443,0.01491118);
   h4600->SetBinContent(444,0.01492481);
   h4600->SetBinContent(445,0.01492769);
   h4600->SetBinContent(446,0.01492451);
   h4600->SetBinContent(447,0.01492042);
   h4600->SetBinContent(448,0.01492099);
   h4600->SetBinContent(449,0.01493229);
   h4600->SetBinContent(450,0.01496092);
   h4600->SetBinContent(451,0.01501401);
   h4600->SetBinContent(452,0.01509922);
   h4600->SetBinContent(453,0.01522488);
   h4600->SetBinContent(454,0.01539987);
   h4600->SetBinContent(455,0.01563377);
   h4600->SetBinContent(456,0.01593684);
   h4600->SetBinContent(457,0.01632004);
   h4600->SetBinContent(458,0.01679511);
   h4600->SetBinContent(459,0.01737455);
   h4600->SetBinContent(460,0.01807169);
   h4600->SetBinContent(463,0.006216181);
   h4600->SetBinContent(464,0.007068571);
   h4600->SetBinContent(465,0.007873058);
   h4600->SetBinContent(466,0.008629917);
   h4600->SetBinContent(467,0.009339461);
   h4600->SetBinContent(468,0.01000206);
   h4600->SetBinContent(469,0.01061813);
   h4600->SetBinContent(470,0.01118818);
   h4600->SetBinContent(471,0.0117128);
   h4600->SetBinContent(472,0.01219268);
   h4600->SetBinContent(473,0.01262861);
   h4600->SetBinContent(474,0.01302154);
   h4600->SetBinContent(475,0.01337255);
   h4600->SetBinContent(476,0.01368289);
   h4600->SetBinContent(477,0.01395397);
   h4600->SetBinContent(478,0.01418743);
   h4600->SetBinContent(479,0.01438511);
   h4600->SetBinContent(480,0.01454909);
   h4600->SetBinContent(481,0.0146817);
   h4600->SetBinContent(482,0.01478555);
   h4600->SetBinContent(483,0.01486355);
   h4600->SetBinContent(484,0.01491895);
   h4600->SetBinContent(485,0.0149553);
   h4600->SetBinContent(486,0.01497654);
   h4600->SetBinContent(487,0.01498701);
   h4600->SetBinContent(488,0.01499145);
   h4600->SetBinContent(489,0.01499505);
   h4600->SetBinContent(490,0.01500346);
   h4600->SetBinContent(491,0.01502282);
   h4600->SetBinContent(492,0.0150598);
   h4600->SetBinContent(493,0.01512161);
   h4600->SetBinContent(494,0.01521604);
   h4600->SetBinContent(495,0.0153515);
   h4600->SetBinContent(496,0.01553702);
   h4600->SetBinContent(497,0.0157823);
   h4600->SetBinContent(498,0.01609775);
   h4600->SetBinContent(499,0.0164945);
   h4600->SetBinContent(500,0.01698445);
   h4600->SetBinContent(501,0.01758031);
   h4600->SetBinContent(502,0.0182956);
   h4600->SetBinContent(505,0.006057607);
   h4600->SetBinContent(506,0.006920118);
   h4600->SetBinContent(507,0.007734712);
   h4600->SetBinContent(508,0.008501644);
   h4600->SetBinContent(509,0.009221202);
   h4600->SetBinContent(510,0.009893731);
   h4600->SetBinContent(511,0.01051964);
   h4600->SetBinContent(512,0.0110994);
   h4600->SetBinContent(513,0.01163359);
   h4600->SetBinContent(514,0.01212287);
   h4600->SetBinContent(515,0.01256805);
   h4600->SetBinContent(516,0.01297002);
   h4600->SetBinContent(517,0.01332988);
   h4600->SetBinContent(518,0.01364886);
   h4600->SetBinContent(519,0.01392836);
   h4600->SetBinContent(520,0.01417003);
   h4600->SetBinContent(521,0.0143757);
   h4600->SetBinContent(522,0.01454744);
   h4600->SetBinContent(523,0.01468761);
   h4600->SetBinContent(524,0.01479882);
   h4600->SetBinContent(525,0.014884);
   h4600->SetBinContent(526,0.0149464);
   h4600->SetBinContent(527,0.01498962);
   h4600->SetBinContent(528,0.01501765);
   h4600->SetBinContent(529,0.01503483);
   h4600->SetBinContent(530,0.01504598);
   h4600->SetBinContent(531,0.01505632);
   h4600->SetBinContent(532,0.01507157);
   h4600->SetBinContent(533,0.01509794);
   h4600->SetBinContent(534,0.01514219);
   h4600->SetBinContent(535,0.01521162);
   h4600->SetBinContent(536,0.01531411);
   h4600->SetBinContent(537,0.01545819);
   h4600->SetBinContent(538,0.015653);
   h4600->SetBinContent(539,0.01590839);
   h4600->SetBinContent(540,0.01623492);
   h4600->SetBinContent(541,0.01664386);
   h4600->SetBinContent(542,0.01714732);
   h4600->SetBinContent(543,0.01775816);
   h4600->SetBinContent(544,0.01849014);
   h4600->SetBinContent(547,0.005900428);
   h4600->SetBinContent(548,0.006773059);
   h4600->SetBinContent(549,0.007597721);
   h4600->SetBinContent(550,0.008374644);
   h4600->SetBinContent(551,0.009104095);
   h4600->SetBinContent(552,0.009786399);
   h4600->SetBinContent(553,0.01042194);
   h4600->SetBinContent(554,0.01101117);
   h4600->SetBinContent(555,0.01155465);
   h4600->SetBinContent(556,0.01205303);
   h4600->SetBinContent(557,0.01250709);
   h4600->SetBinContent(558,0.01291773);
   h4600->SetBinContent(559,0.013286);
   h4600->SetBinContent(560,0.01361314);
   h4600->SetBinContent(561,0.01390056);
   h4600->SetBinContent(562,0.01414989);
   h4600->SetBinContent(563,0.01436294);
   h4600->SetBinContent(564,0.01454182);
   h4600->SetBinContent(565,0.01468887);
   h4600->SetBinContent(566,0.01480673);
   h4600->SetBinContent(567,0.01489834);
   h4600->SetBinContent(568,0.01496697);
   h4600->SetBinContent(569,0.01501624);
   h4600->SetBinContent(570,0.01505017);
   h4600->SetBinContent(571,0.01507317);
   h4600->SetBinContent(572,0.01509006);
   h4600->SetBinContent(573,0.01510617);
   h4600->SetBinContent(574,0.01512724);
   h4600->SetBinContent(575,0.01515957);
   h4600->SetBinContent(576,0.01520998);
   h4600->SetBinContent(577,0.01528588);
   h4600->SetBinContent(578,0.01539525);
   h4600->SetBinContent(579,0.01554673);
   h4600->SetBinContent(580,0.01574958);
   h4600->SetBinContent(581,0.01601378);
   h4600->SetBinContent(582,0.01635004);
   h4600->SetBinContent(583,0.01676981);
   h4600->SetBinContent(584,0.01728534);
   h4600->SetBinContent(585,0.01790972);
   h4600->SetBinContent(586,0.01865688);
   h4600->SetBinContent(589,0.005747241);
   h4600->SetBinContent(590,0.006629962);
   h4600->SetBinContent(591,0.007464622);
   h4600->SetBinContent(592,0.008251429);
   h4600->SetBinContent(593,0.008990625);
   h4600->SetBinContent(594,0.009682516);
   h4600->SetBinContent(595,0.01032746);
   h4600->SetBinContent(596,0.0109259);
   h4600->SetBinContent(597,0.01147837);
   h4600->SetBinContent(598,0.0119855);
   h4600->SetBinContent(599,0.01244805);
   h4600->SetBinContent(600,0.01286692);
   h4600->SetBinContent(601,0.01324315);
   h4600->SetBinContent(602,0.01357796);
   h4600->SetBinContent(603,0.01387275);
   h4600->SetBinContent(604,0.01412915);
   h4600->SetBinContent(605,0.01434898);
   h4600->SetBinContent(606,0.01453433);
   h4600->SetBinContent(607,0.01468757);
   h4600->SetBinContent(608,0.01481133);
   h4600->SetBinContent(609,0.01490859);
   h4600->SetBinContent(610,0.01498263);
   h4600->SetBinContent(611,0.01503709);
   h4600->SetBinContent(612,0.01507604);
   h4600->SetBinContent(613,0.01510392);
   h4600->SetBinContent(614,0.01512559);
   h4600->SetBinContent(615,0.01514644);
   h4600->SetBinContent(616,0.01517227);
   h4600->SetBinContent(617,0.01520946);
   h4600->SetBinContent(618,0.01526492);
   h4600->SetBinContent(619,0.01534612);
   h4600->SetBinContent(620,0.01546116);
   h4600->SetBinContent(621,0.01561878);
   h4600->SetBinContent(622,0.01582838);
   h4600->SetBinContent(623,0.01610006);
   h4600->SetBinContent(624,0.01644468);
   h4600->SetBinContent(625,0.01687387);
   h4600->SetBinContent(626,0.01740003);
   h4600->SetBinContent(627,0.01803646);
   h4600->SetBinContent(628,0.01879729);
   h4600->SetBinContent(631,0.005600526);
   h4600->SetBinContent(632,0.006493279);
   h4600->SetBinContent(633,0.007337838);
   h4600->SetBinContent(634,0.00813439);
   h4600->SetBinContent(635,0.008883154);
   h4600->SetBinContent(636,0.009584416);
   h4600->SetBinContent(637,0.01023851);
   h4600->SetBinContent(638,0.01084586);
   h4600->SetBinContent(639,0.01140698);
   h4600->SetBinContent(640,0.01192249);
   h4600->SetBinContent(641,0.01239313);
   h4600->SetBinContent(642,0.01281977);
   h4600->SetBinContent(643,0.01320347);
   h4600->SetBinContent(644,0.01354541);
   h4600->SetBinContent(645,0.013847);
   h4600->SetBinContent(646,0.01410986);
   h4600->SetBinContent(647,0.01433581);
   h4600->SetBinContent(648,0.01452695);
   h4600->SetBinContent(649,0.01468565);
   h4600->SetBinContent(650,0.01481456);
   h4600->SetBinContent(651,0.01491665);
   h4600->SetBinContent(652,0.01499525);
   h4600->SetBinContent(653,0.01505403);
   h4600->SetBinContent(654,0.01509707);
   h4600->SetBinContent(655,0.01512885);
   h4600->SetBinContent(656,0.0151543);
   h4600->SetBinContent(657,0.01517885);
   h4600->SetBinContent(658,0.01520837);
   h4600->SetBinContent(659,0.0152493);
   h4600->SetBinContent(660,0.01530863);
   h4600->SetBinContent(661,0.01539393);
   h4600->SetBinContent(662,0.0155134);
   h4600->SetBinContent(663,0.01567589);
   h4600->SetBinContent(664,0.01589091);
   h4600->SetBinContent(665,0.01616872);
   h4600->SetBinContent(666,0.01652032);
   h4600->SetBinContent(667,0.01695747);
   h4600->SetBinContent(668,0.0174928);
   h4600->SetBinContent(669,0.01813976);
   h4600->SetBinContent(670,0.0189127);
   h4600->SetBinContent(673,0.005462645);
   h4600->SetBinContent(674,0.006365341);
   h4600->SetBinContent(675,0.007219672);
   h4600->SetBinContent(676,0.008025801);
   h4600->SetBinContent(677,0.008783926);
   h4600->SetBinContent(678,0.009494311);
   h4600->SetBinContent(679,0.01015727);
   h4600->SetBinContent(680,0.01077321);
   h4600->SetBinContent(681,0.01134261);
   h4600->SetBinContent(682,0.0118661);
   h4600->SetBinContent(683,0.01234438);
   h4600->SetBinContent(684,0.01277832);
   h4600->SetBinContent(685,0.01316895);
   h4600->SetBinContent(686,0.01351747);
   h4600->SetBinContent(687,0.01382526);
   h4600->SetBinContent(688,0.01409394);
   h4600->SetBinContent(689,0.01432534);
   h4600->SetBinContent(690,0.01452155);
   h4600->SetBinContent(691,0.01468495);
   h4600->SetBinContent(692,0.01481821);
   h4600->SetBinContent(693,0.0149243);
   h4600->SetBinContent(694,0.01500659);
   h4600->SetBinContent(695,0.01506876);
   h4600->SetBinContent(696,0.01511493);
   h4600->SetBinContent(697,0.01514962);
   h4600->SetBinContent(698,0.01517783);
   h4600->SetBinContent(699,0.015205);
   h4600->SetBinContent(700,0.01523709);
   h4600->SetBinContent(701,0.01528061);
   h4600->SetBinContent(702,0.01534263);
   h4600->SetBinContent(703,0.0154308);
   h4600->SetBinContent(704,0.01555343);
   h4600->SetBinContent(705,0.01571948);
   h4600->SetBinContent(706,0.01593858);
   h4600->SetBinContent(707,0.01622113);
   h4600->SetBinContent(708,0.01657827);
   h4600->SetBinContent(709,0.01702193);
   h4600->SetBinContent(710,0.01756491);
   h4600->SetBinContent(711,0.01822085);
   h4600->SetBinContent(712,0.01900432);
   h4600->SetBinContent(715,0.005335843);
   h4600->SetBinContent(716,0.006248363);
   h4600->SetBinContent(717,0.007112307);
   h4600->SetBinContent(718,0.007927817);
   h4600->SetBinContent(719,0.00869507);
   h4600->SetBinContent(720,0.009414302);
   h4600->SetBinContent(721,0.01008581);
   h4600->SetBinContent(722,0.01070998);
   h4600->SetBinContent(723,0.01128729);
   h4600->SetBinContent(724,0.01181831);
   h4600->SetBinContent(725,0.01230376);
   h4600->SetBinContent(726,0.01274449);
   h4600->SetBinContent(727,0.01314151);
   h4600->SetBinContent(728,0.01349601);
   h4600->SetBinContent(729,0.01380938);
   h4600->SetBinContent(730,0.01408321);
   h4600->SetBinContent(731,0.01431934);
   h4600->SetBinContent(732,0.01451988);
   h4600->SetBinContent(733,0.01468719);
   h4600->SetBinContent(734,0.01482396);
   h4600->SetBinContent(735,0.0149332);
   h4600->SetBinContent(736,0.01501826);
   h4600->SetBinContent(737,0.01508289);
   h4600->SetBinContent(738,0.01513121);
   h4600->SetBinContent(739,0.0151678);
   h4600->SetBinContent(740,0.01519768);
   h4600->SetBinContent(741,0.01522638);
   h4600->SetBinContent(742,0.0152599);
   h4600->SetBinContent(743,0.01530483);
   h4600->SetBinContent(744,0.01536831);
   h4600->SetBinContent(745,0.0154581);
   h4600->SetBinContent(746,0.0155826);
   h4600->SetBinContent(747,0.01575086);
   h4600->SetBinContent(748,0.01597267);
   h4600->SetBinContent(749,0.01625854);
   h4600->SetBinContent(750,0.01661976);
   h4600->SetBinContent(751,0.01706844);
   h4600->SetBinContent(752,0.01761753);
   h4600->SetBinContent(753,0.0182809);
   h4600->SetBinContent(754,0.01907328);
   h4600->SetBinContent(757,0.005222242);
   h4600->SetBinContent(758,0.00614444);
   h4600->SetBinContent(759,0.007017814);
   h4600->SetBinContent(760,0.00784248);
   h4600->SetBinContent(761,0.008618593);
   h4600->SetBinContent(762,0.00934637);
   h4600->SetBinContent(763,0.01002609);
   h4600->SetBinContent(764,0.0106581);
   h4600->SetBinContent(765,0.01124288);
   h4600->SetBinContent(766,0.01178098);
   h4600->SetBinContent(767,0.0122731);
   h4600->SetBinContent(768,0.01272008);
   h4600->SetBinContent(769,0.01312291);
   h4600->SetBinContent(770,0.01348278);
   h4600->SetBinContent(771,0.01380105);
   h4600->SetBinContent(772,0.01407934);
   h4600->SetBinContent(773,0.01431947);
   h4600->SetBinContent(774,0.01452355);
   h4600->SetBinContent(775,0.01469397);
   h4600->SetBinContent(776,0.0148334);
   h4600->SetBinContent(777,0.01494488);
   h4600->SetBinContent(778,0.01503179);
   h4600->SetBinContent(779,0.01509789);
   h4600->SetBinContent(780,0.01514736);
   h4600->SetBinContent(781,0.01518479);
   h4600->SetBinContent(782,0.01521526);
   h4600->SetBinContent(783,0.01524436);
   h4600->SetBinContent(784,0.01527814);
   h4600->SetBinContent(785,0.01532327);
   h4600->SetBinContent(786,0.01538697);
   h4600->SetBinContent(787,0.01547708);
   h4600->SetBinContent(788,0.01560211);
   h4600->SetBinContent(789,0.01577123);
   h4600->SetBinContent(790,0.01599434);
   h4600->SetBinContent(791,0.01628208);
   h4600->SetBinContent(792,0.0166459);
   h4600->SetBinContent(793,0.01709808);
   h4600->SetBinContent(794,0.01765173);
   h4600->SetBinContent(795,0.01832089);
   h4600->SetBinContent(796,0.01912055);
   h4600->SetBinContent(799,0.005123855);
   h4600->SetBinContent(800,0.006055555);
   h4600->SetBinContent(801,0.00693814);
   h4600->SetBinContent(802,0.007771706);
   h4600->SetBinContent(803,0.008556386);
   h4600->SetBinContent(804,0.009292372);
   h4600->SetBinContent(805,0.009979925);
   h4600->SetBinContent(806,0.01061938);
   h4600->SetBinContent(807,0.01121117);
   h4600->SetBinContent(808,0.01175587);
   h4600->SetBinContent(809,0.01225413);
   h4600->SetBinContent(810,0.01270678);
   h4600->SetBinContent(811,0.01311481);
   h4600->SetBinContent(812,0.01347939);
   h4600->SetBinContent(813,0.01380189);
   h4600->SetBinContent(814,0.01408391);
   h4600->SetBinContent(815,0.01432728);
   h4600->SetBinContent(816,0.0145341);
   h4600->SetBinContent(817,0.01470676);
   h4600->SetBinContent(818,0.01484798);
   h4600->SetBinContent(819,0.01496078);
   h4600->SetBinContent(820,0.01504857);
   h4600->SetBinContent(821,0.01511514);
   h4600->SetBinContent(822,0.0151647);
   h4600->SetBinContent(823,0.0152019);
   h4600->SetBinContent(824,0.01523184);
   h4600->SetBinContent(825,0.01526017);
   h4600->SetBinContent(826,0.01529302);
   h4600->SetBinContent(827,0.01533711);
   h4600->SetBinContent(828,0.01539975);
   h4600->SetBinContent(829,0.01548887);
   h4600->SetBinContent(830,0.01561308);
   h4600->SetBinContent(831,0.01578165);
   h4600->SetBinContent(832,0.01600462);
   h4600->SetBinContent(833,0.01629277);
   h4600->SetBinContent(834,0.01665768);
   h4600->SetBinContent(835,0.01711179);
   h4600->SetBinContent(836,0.0176684);
   h4600->SetBinContent(837,0.01834174);
   h4600->SetBinContent(838,0.019147);
   h4600->SetBinContent(841,0.005042565);
   h4600->SetBinContent(842,0.005983562);
   h4600->SetBinContent(843,0.006875116);
   h4600->SetBinContent(844,0.007717299);
   h4600->SetBinContent(845,0.008510222);
   h4600->SetBinContent(846,0.009254055);
   h4600->SetBinContent(847,0.009949039);
   h4600->SetBinContent(848,0.01059549);
   h4600->SetBinContent(849,0.01119382);
   h4600->SetBinContent(850,0.01174459);
   h4600->SetBinContent(851,0.01224842);
   h4600->SetBinContent(852,0.01270615);
   h4600->SetBinContent(853,0.01311875);
   h4600->SetBinContent(854,0.01348737);
   h4600->SetBinContent(855,0.01381338);
   h4600->SetBinContent(856,0.01409837);
   h4600->SetBinContent(857,0.01434417);
   h4600->SetBinContent(858,0.01455289);
   h4600->SetBinContent(859,0.01472694);
   h4600->SetBinContent(860,0.01486902);
   h4600->SetBinContent(861,0.01498219);
   h4600->SetBinContent(862,0.01506988);
   h4600->SetBinContent(863,0.01513589);
   h4600->SetBinContent(864,0.01518448);
   h4600->SetBinContent(865,0.01522032);
   h4600->SetBinContent(866,0.01524858);
   h4600->SetBinContent(867,0.01527496);
   h4600->SetBinContent(868,0.01530564);
   h4600->SetBinContent(869,0.01534742);
   h4600->SetBinContent(870,0.0154077);
   h4600->SetBinContent(871,0.01549448);
   h4600->SetBinContent(872,0.01561648);
   h4600->SetBinContent(873,0.01578309);
   h4600->SetBinContent(874,0.01600445);
   h4600->SetBinContent(875,0.0162915);
   h4600->SetBinContent(876,0.01665595);
   h4600->SetBinContent(877,0.01711042);
   h4600->SetBinContent(878,0.01766837);
   h4600->SetBinContent(879,0.01834423);
   h4600->SetBinContent(880,0.01915338);
   h4600->SetBinContent(883,0.004980149);
   h4600->SetBinContent(884,0.005930206);
   h4600->SetBinContent(885,0.006830454);
   h4600->SetBinContent(886,0.00768094);
   h4600->SetBinContent(887,0.008481754);
   h4600->SetBinContent(888,0.009233047);
   h4600->SetBinContent(889,0.009935027);
   h4600->SetBinContent(890,0.010588);
   h4600->SetBinContent(891,0.01119237);
   h4600->SetBinContent(892,0.01174865);
   h4600->SetBinContent(893,0.01225748);
   h4600->SetBinContent(894,0.01271966);
   h4600->SetBinContent(895,0.01313615);
   h4600->SetBinContent(896,0.0135081);
   h4600->SetBinContent(897,0.01383687);
   h4600->SetBinContent(898,0.01412405);
   h4600->SetBinContent(899,0.01437146);
   h4600->SetBinContent(900,0.01458123);
   h4600->SetBinContent(901,0.01475575);
   h4600->SetBinContent(902,0.01489775);
   h4600->SetBinContent(903,0.0150103);
   h4600->SetBinContent(904,0.01509686);
   h4600->SetBinContent(905,0.01516126);
   h4600->SetBinContent(906,0.01520777);
   h4600->SetBinContent(907,0.01524112);
   h4600->SetBinContent(908,0.01526653);
   h4600->SetBinContent(909,0.01528973);
   h4600->SetBinContent(910,0.01531699);
   h4600->SetBinContent(911,0.01535517);
   h4600->SetBinContent(912,0.01541174);
   h4600->SetBinContent(913,0.01549481);
   h4600->SetBinContent(914,0.01561318);
   h4600->SetBinContent(915,0.01577637);
   h4600->SetBinContent(916,0.01599464);
   h4600->SetBinContent(917,0.01627905);
   h4600->SetBinContent(918,0.01664147);
   h4600->SetBinContent(919,0.01709468);
   h4600->SetBinContent(920,0.01765232);
   h4600->SetBinContent(921,0.01832901);
   h4600->SetBinContent(922,0.01914033);
   h4600->SetBinContent(925,0.00493826);
   h4600->SetBinContent(926,0.005897115);
   h4600->SetBinContent(927,0.006805754);
   h4600->SetBinContent(928,0.007664201);
   h4600->SetBinContent(929,0.008472524);
   h4600->SetBinContent(930,0.009230847);
   h4600->SetBinContent(931,0.009939369);
   h4600->SetBinContent(932,0.01059837);
   h4600->SetBinContent(933,0.01120823);
   h4600->SetBinContent(934,0.01176944);
   h4600->SetBinContent(935,0.01228265);
   h4600->SetBinContent(936,0.01274861);
   h4600->SetBinContent(937,0.01316831);
   h4600->SetBinContent(938,0.01354285);
   h4600->SetBinContent(939,0.01387361);
   h4600->SetBinContent(940,0.01416216);
   h4600->SetBinContent(941,0.01441033);
   h4600->SetBinContent(942,0.01462025);
   h4600->SetBinContent(943,0.01479431);
   h4600->SetBinContent(944,0.01493526);
   h4600->SetBinContent(945,0.01504619);
   h4600->SetBinContent(946,0.01513057);
   h4600->SetBinContent(947,0.01519225);
   h4600->SetBinContent(948,0.01523556);
   h4600->SetBinContent(949,0.01526526);
   h4600->SetBinContent(950,0.0152866);
   h4600->SetBinContent(951,0.01530538);
   h4600->SetBinContent(952,0.01532793);
   h4600->SetBinContent(953,0.01536117);
   h4600->SetBinContent(954,0.01541268);
   h4600->SetBinContent(955,0.01549063);
   h4600->SetBinContent(956,0.01560393);
   h4600->SetBinContent(957,0.01576222);
   h4600->SetBinContent(958,0.01597587);
   h4600->SetBinContent(959,0.01625608);
   h4600->SetBinContent(960,0.01661487);
   h4600->SetBinContent(961,0.01706518);
   h4600->SetBinContent(962,0.01762083);
   h4600->SetBinContent(963,0.01829662);
   h4600->SetBinContent(964,0.01910836);
   h4600->SetBinContent(967,0.004918431);
   h4600->SetBinContent(968,0.005885791);
   h4600->SetBinContent(969,0.006802487);
   h4600->SetBinContent(970,0.007668523);
   h4600->SetBinContent(971,0.008483943);
   h4600->SetBinContent(972,0.009248852);
   h4600->SetBinContent(973,0.009963424);
   h4600->SetBinContent(974,0.01062792);
   h4600->SetBinContent(975,0.0112427);
   h4600->SetBinContent(976,0.01180825);
   h4600->SetBinContent(977,0.01232518);
   h4600->SetBinContent(978,0.01279425);
   h4600->SetBinContent(979,0.01321641);
   h4600->SetBinContent(980,0.01359279);
   h4600->SetBinContent(981,0.01392473);
   h4600->SetBinContent(982,0.01421381);
   h4600->SetBinContent(983,0.01446186);
   h4600->SetBinContent(984,0.01467099);
   h4600->SetBinContent(985,0.01484364);
   h4600->SetBinContent(986,0.01498254);
   h4600->SetBinContent(987,0.0150908);
   h4600->SetBinContent(988,0.01517192);
   h4600->SetBinContent(989,0.01522977);
   h4600->SetBinContent(990,0.01526872);
   h4600->SetBinContent(991,0.01529356);
   h4600->SetBinContent(992,0.0153096);
   h4600->SetBinContent(993,0.01532268);
   h4600->SetBinContent(994,0.01533921);
   h4600->SetBinContent(995,0.01536616);
   h4600->SetBinContent(996,0.0154112);
   h4600->SetBinContent(997,0.0154826);
   h4600->SetBinContent(998,0.01558936);
   h4600->SetBinContent(999,0.01574124);
   h4600->SetBinContent(1000,0.01594871);
   h4600->SetBinContent(1001,0.01622313);
   h4600->SetBinContent(1002,0.01657667);
   h4600->SetBinContent(1003,0.01702241);
   h4600->SetBinContent(1004,0.01757435);
   h4600->SetBinContent(1005,0.0182475);
   h4600->SetBinContent(1006,0.01905786);
   h4600->SetBinContent(1009,0.004922082);
   h4600->SetBinContent(1010,0.005897624);
   h4600->SetBinContent(1011,0.006822018);
   h4600->SetBinContent(1012,0.007695243);
   h4600->SetBinContent(1013,0.008517319);
   h4600->SetBinContent(1014,0.009288333);
   h4600->SetBinContent(1015,0.01000844);
   h4600->SetBinContent(1016,0.01067787);
   h4600->SetBinContent(1017,0.01129698);
   h4600->SetBinContent(1018,0.01186622);
   h4600->SetBinContent(1019,0.0123862);
   h4600->SetBinContent(1020,0.01285766);
   h4600->SetBinContent(1021,0.01328154);
   h4600->SetBinContent(1022,0.01365895);
   h4600->SetBinContent(1023,0.01399124);
   h4600->SetBinContent(1024,0.01427997);
   h4600->SetBinContent(1025,0.01452698);
   h4600->SetBinContent(1026,0.01473439);
   h4600->SetBinContent(1027,0.01490463);
   h4600->SetBinContent(1028,0.01504045);
   h4600->SetBinContent(1029,0.01514497);
   h4600->SetBinContent(1030,0.01522172);
   h4600->SetBinContent(1031,0.0152746);
   h4600->SetBinContent(1032,0.01530799);
   h4600->SetBinContent(1033,0.01532675);
   h4600->SetBinContent(1034,0.01533622);
   h4600->SetBinContent(1035,0.0153423);
   h4600->SetBinContent(1036,0.01535145);
   h4600->SetBinContent(1037,0.01537074);
   h4600->SetBinContent(1038,0.01540789);
   h4600->SetBinContent(1039,0.01547126);
   h4600->SetBinContent(1040,0.01556998);
   h4600->SetBinContent(1041,0.01571389);
   h4600->SetBinContent(1042,0.01591362);
   h4600->SetBinContent(1043,0.01618063);
   h4600->SetBinContent(1044,0.01652724);
   h4600->SetBinContent(1045,0.01696671);
   h4600->SetBinContent(1046,0.01751322);
   h4600->SetBinContent(1047,0.01818195);
   h4600->SetBinContent(1048,0.01898911);
   h4600->SetBinContent(1051,0.004950514);
   h4600->SetBinContent(1052,0.005933886);
   h4600->SetBinContent(1053,0.006865585);
   h4600->SetBinContent(1054,0.007745567);
   h4600->SetBinContent(1055,0.008573832);
   h4600->SetBinContent(1056,0.009350442);
   h4600->SetBinContent(1057,0.01007553);
   h4600->SetBinContent(1058,0.01074931);
   h4600->SetBinContent(1059,0.01137211);
   h4600->SetBinContent(1060,0.01194439);
   h4600->SetBinContent(1061,0.01246671);
   h4600->SetBinContent(1062,0.01293982);
   h4600->SetBinContent(1063,0.01336463);
   h4600->SetBinContent(1064,0.01374225);
   h4600->SetBinContent(1065,0.01407402);
   h4600->SetBinContent(1066,0.01436151);
   h4600->SetBinContent(1067,0.01460654);
   h4600->SetBinContent(1068,0.01481124);
   h4600->SetBinContent(1069,0.01497805);
   h4600->SetBinContent(1070,0.01510973);
   h4600->SetBinContent(1071,0.01520942);
   h4600->SetBinContent(1072,0.01528065);
   h4600->SetBinContent(1073,0.01532738);
   h4600->SetBinContent(1074,0.015354);
   h4600->SetBinContent(1075,0.01536542);
   h4600->SetBinContent(1076,0.01536702);
   h4600->SetBinContent(1077,0.01536477);
   h4600->SetBinContent(1078,0.01536517);
   h4600->SetBinContent(1079,0.01537538);
   h4600->SetBinContent(1080,0.01540318);
   h4600->SetBinContent(1081,0.01545705);
   h4600->SetBinContent(1082,0.0155462);
   h4600->SetBinContent(1083,0.01568057);
   h4600->SetBinContent(1084,0.01587093);
   h4600->SetBinContent(1085,0.01612888);
   h4600->SetBinContent(1086,0.01646689);
   h4600->SetBinContent(1087,0.01689836);
   h4600->SetBinContent(1088,0.01743766);
   h4600->SetBinContent(1089,0.01810016);
   h4600->SetBinContent(1090,0.01890229);
   h4600->SetBinContent(1093,0.005004906);
   h4600->SetBinContent(1094,0.005995729);
   h4600->SetBinContent(1095,0.006934314);
   h4600->SetBinContent(1096,0.007820595);
   h4600->SetBinContent(1097,0.008654548);
   h4600->SetBinContent(1098,0.009436215);
   h4600->SetBinContent(1099,0.01016571);
   h4600->SetBinContent(1100,0.01084322);
   h4600->SetBinContent(1101,0.01146907);
   h4600->SetBinContent(1102,0.01204367);
   h4600->SetBinContent(1103,0.0125676);
   h4600->SetBinContent(1104,0.01304158);
   h4600->SetBinContent(1105,0.01346651);
   h4600->SetBinContent(1106,0.0138435);
   h4600->SetBinContent(1107,0.01417386);
   h4600->SetBinContent(1108,0.01445917);
   h4600->SetBinContent(1109,0.01470125);
   h4600->SetBinContent(1110,0.01490224);
   h4600->SetBinContent(1111,0.01506456);
   h4600->SetBinContent(1112,0.01519101);
   h4600->SetBinContent(1113,0.01528473);
   h4600->SetBinContent(1114,0.01534929);
   h4600->SetBinContent(1115,0.01538866);
   h4600->SetBinContent(1116,0.01540727);
   h4600->SetBinContent(1117,0.01541006);
   h4600->SetBinContent(1118,0.01540247);
   h4600->SetBinContent(1119,0.01539051);
   h4600->SetBinContent(1120,0.01538076);
   h4600->SetBinContent(1121,0.01538044);
   h4600->SetBinContent(1122,0.01539742);
   h4600->SetBinContent(1123,0.01544026);
   h4600->SetBinContent(1124,0.01551827);
   h4600->SetBinContent(1125,0.01564151);
   h4600->SetBinContent(1126,0.01582087);
   h4600->SetBinContent(1127,0.01606808);
   h4600->SetBinContent(1128,0.01639576);
   h4600->SetBinContent(1129,0.01681747);
   h4600->SetBinContent(1130,0.01734777);
   h4600->SetBinContent(1131,0.0180022);
   h4600->SetBinContent(1132,0.01879741);
   h4600->SetBinContent(1135,0.005086322);
   h4600->SetBinContent(1136,0.006084186);
   h4600->SetBinContent(1137,0.007029206);
   h4600->SetBinContent(1138,0.007921298);
   h4600->SetBinContent(1139,0.008760412);
   h4600->SetBinContent(1140,0.00954657);
   h4600->SetBinContent(1141,0.01027986);
   h4600->SetBinContent(1142,0.01096046);
   h4600->SetBinContent(1143,0.01158867);
   h4600->SetBinContent(1144,0.01216488);
   h4600->SetBinContent(1145,0.01268965);
   h4600->SetBinContent(1146,0.0131637);
   h4600->SetBinContent(1147,0.01358791);
   h4600->SetBinContent(1148,0.01396337);
   h4600->SetBinContent(1149,0.0142914);
   h4600->SetBinContent(1150,0.01457357);
   h4600->SetBinContent(1151,0.0148117);
   h4600->SetBinContent(1152,0.01500793);
   h4600->SetBinContent(1153,0.01516469);
   h4600->SetBinContent(1154,0.01528479);
   h4600->SetBinContent(1155,0.0153714);
   h4600->SetBinContent(1156,0.01542808);
   h4600->SetBinContent(1157,0.01545885);
   h4600->SetBinContent(1158,0.01546817);
   h4600->SetBinContent(1159,0.01546102);
   h4600->SetBinContent(1160,0.01544288);
   h4600->SetBinContent(1161,0.01541983);
   h4600->SetBinContent(1162,0.0153985);
   h4600->SetBinContent(1163,0.01538618);
   h4600->SetBinContent(1164,0.01539082);
   h4600->SetBinContent(1165,0.01542108);
   h4600->SetBinContent(1166,0.01548636);
   h4600->SetBinContent(1167,0.01559685);
   h4600->SetBinContent(1168,0.01576353);
   h4600->SetBinContent(1169,0.01599829);
   h4600->SetBinContent(1170,0.01631389);
   h4600->SetBinContent(1171,0.01672407);
   h4600->SetBinContent(1172,0.01724353);
   h4600->SetBinContent(1173,0.01788803);
   h4600->SetBinContent(1174,0.01867441);
   h4600->SetBinContent(1177,0.00519571);
   h4600->SetBinContent(1178,0.006200174);
   h4600->SetBinContent(1179,0.007151154);
   h4600->SetBinContent(1180,0.008048537);
   h4600->SetBinContent(1181,0.008892255);
   h4600->SetBinContent(1182,0.009682306);
   h4600->SetBinContent(1183,0.01041876);
   h4600->SetBinContent(1184,0.01110177);
   h4600->SetBinContent(1185,0.01173162);
   h4600->SetBinContent(1186,0.01230869);
   h4600->SetBinContent(1187,0.01283351);
   h4600->SetBinContent(1188,0.01330679);
   h4600->SetBinContent(1189,0.0137294);
   h4600->SetBinContent(1190,0.01410243);
   h4600->SetBinContent(1191,0.01442719);
   h4600->SetBinContent(1192,0.01470523);
   h4600->SetBinContent(1193,0.01493838);
   h4600->SetBinContent(1194,0.01512878);
   h4600->SetBinContent(1195,0.01527888);
   h4600->SetBinContent(1196,0.01539148);
   h4600->SetBinContent(1197,0.01546977);
   h4600->SetBinContent(1198,0.01551736);
   h4600->SetBinContent(1199,0.01553826);
   h4600->SetBinContent(1200,0.01553699);
   h4600->SetBinContent(1201,0.01551856);
   h4600->SetBinContent(1202,0.01548849);
   h4600->SetBinContent(1203,0.01545292);
   h4600->SetBinContent(1204,0.01541854);
   h4600->SetBinContent(1205,0.01539272);
   h4600->SetBinContent(1206,0.01538349);
   h4600->SetBinContent(1207,0.01539958);
   h4600->SetBinContent(1208,0.01545052);
   h4600->SetBinContent(1209,0.01554658);
   h4600->SetBinContent(1210,0.01569889);
   h4600->SetBinContent(1211,0.01591946);
   h4600->SetBinContent(1212,0.01622122);
   h4600->SetBinContent(1213,0.01661803);
   h4600->SetBinContent(1214,0.01712481);
   h4600->SetBinContent(1215,0.01775748);
   h4600->SetBinContent(1216,0.01853311);
   h4600->SetBinContent(1219,0.005333898);
   h4600->SetBinContent(1220,0.006344494);
   h4600->SetBinContent(1221,0.007300924);
   h4600->SetBinContent(1222,0.008203052);
   h4600->SetBinContent(1223,0.009050788);
   h4600->SetBinContent(1224,0.009844107);
   h4600->SetBinContent(1225,0.01058306);
   h4600->SetBinContent(1226,0.01126778);
   h4600->SetBinContent(1227,0.01189852);
   h4600->SetBinContent(1228,0.01247566);
   h4600->SetBinContent(1229,0.01299971);
   h4600->SetBinContent(1230,0.01347137);
   h4600->SetBinContent(1231,0.01389148);
   h4600->SetBinContent(1232,0.01426114);
   h4600->SetBinContent(1233,0.01458163);
   h4600->SetBinContent(1234,0.01485453);
   h4600->SetBinContent(1235,0.01508164);
   h4600->SetBinContent(1236,0.01526511);
   h4600->SetBinContent(1237,0.01540741);
   h4600->SetBinContent(1238,0.01551134);
   h4600->SetBinContent(1239,0.01558011);
   h4600->SetBinContent(1240,0.01561734);
   h4600->SetBinContent(1241,0.01562708);
   h4600->SetBinContent(1242,0.01561388);
   h4600->SetBinContent(1243,0.01558279);
   h4600->SetBinContent(1244,0.01553938);
   h4600->SetBinContent(1245,0.01548984);
   h4600->SetBinContent(1246,0.01544093);
   h4600->SetBinContent(1247,0.01540007);
   h4600->SetBinContent(1248,0.01537539);
   h4600->SetBinContent(1249,0.01537572);
   h4600->SetBinContent(1250,0.01541065);
   h4600->SetBinContent(1251,0.01549061);
   h4600->SetBinContent(1252,0.01562682);
   h4600->SetBinContent(1253,0.01583144);
   h4600->SetBinContent(1254,0.01611753);
   h4600->SetBinContent(1255,0.01649915);
   h4600->SetBinContent(1256,0.01699135);
   h4600->SetBinContent(1257,0.01761028);
   h4600->SetBinContent(1258,0.01837317);
   h4600->SetBinContent(1261,0.005501592);
   h4600->SetBinContent(1262,0.006517826);
   h4600->SetBinContent(1263,0.007479168);
   h4600->SetBinContent(1264,0.008385465);
   h4600->SetBinContent(1265,0.009236604);
   h4600->SetBinContent(1266,0.01003254);
   h4600->SetBinContent(1267,0.01077329);
   h4600->SetBinContent(1268,0.01145898);
   h4600->SetBinContent(1269,0.01208985);
   h4600->SetBinContent(1270,0.01266625);
   h4600->SetBinContent(1271,0.01318868);
   h4600->SetBinContent(1272,0.01365781);
   h4600->SetBinContent(1273,0.01407451);
   h4600->SetBinContent(1274,0.01443982);
   h4600->SetBinContent(1275,0.01475504);
   h4600->SetBinContent(1276,0.01502174);
   h4600->SetBinContent(1277,0.01524173);
   h4600->SetBinContent(1278,0.01541715);
   h4600->SetBinContent(1279,0.01555047);
   h4600->SetBinContent(1280,0.01564452);
   h4600->SetBinContent(1281,0.01570252);
   h4600->SetBinContent(1282,0.01572811);
   h4600->SetBinContent(1283,0.01572537);
   h4600->SetBinContent(1284,0.01569889);
   h4600->SetBinContent(1285,0.01565373);
   h4600->SetBinContent(1286,0.01559554);
   h4600->SetBinContent(1287,0.01553054);
   h4600->SetBinContent(1288,0.01546557);
   h4600->SetBinContent(1289,0.01540813);
   h4600->SetBinContent(1290,0.0153664);
   h4600->SetBinContent(1291,0.01534932);
   h4600->SetBinContent(1292,0.01536658);
   h4600->SetBinContent(1293,0.01542871);
   h4600->SetBinContent(1294,0.01554707);
   h4600->SetBinContent(1295,0.01573393);
   h4600->SetBinContent(1296,0.01600253);
   h4600->SetBinContent(1297,0.01636707);
   h4600->SetBinContent(1298,0.01684278);
   h4600->SetBinContent(1299,0.01744601);
   h4600->SetBinContent(1300,0.01819419);
   h4600->SetBinContent(1303,0.005699389);
   h4600->SetBinContent(1304,0.00672073);
   h4600->SetBinContent(1305,0.007686421);
   h4600->SetBinContent(1306,0.008596282);
   h4600->SetBinContent(1307,0.009450175);
   h4600->SetBinContent(1308,0.01024804);
   h4600->SetBinContent(1309,0.01098987);
   h4600->SetBinContent(1310,0.01167577);
   h4600->SetBinContent(1311,0.01230597);
   h4600->SetBinContent(1312,0.01288078);
   h4600->SetBinContent(1313,0.01340071);
   h4600->SetBinContent(1314,0.0138664);
   h4600->SetBinContent(1315,0.01427871);
   h4600->SetBinContent(1316,0.01463867);
   h4600->SetBinContent(1317,0.01494759);
   h4600->SetBinContent(1318,0.01520701);
   h4600->SetBinContent(1319,0.01541876);
   h4600->SetBinContent(1320,0.01558497);
   h4600->SetBinContent(1321,0.01570813);
   h4600->SetBinContent(1322,0.01579107);
   h4600->SetBinContent(1323,0.01583702);
   h4600->SetBinContent(1324,0.01584966);
   h4600->SetBinContent(1325,0.01583309);
   h4600->SetBinContent(1326,0.01579192);
   h4600->SetBinContent(1327,0.01573127);
   h4600->SetBinContent(1328,0.01565682);
   h4600->SetBinContent(1329,0.01557487);
   h4600->SetBinContent(1330,0.01549229);
   h4600->SetBinContent(1331,0.01541666);
   h4600->SetBinContent(1332,0.01535625);
   h4600->SetBinContent(1333,0.01532009);
   h4600->SetBinContent(1334,0.01531797);
   h4600->SetBinContent(1335,0.01536053);
   h4600->SetBinContent(1336,0.01545925);
   h4600->SetBinContent(1337,0.01562654);
   h4600->SetBinContent(1338,0.01587578);
   h4600->SetBinContent(1339,0.01622133);
   h4600->SetBinContent(1340,0.01667862);
   h4600->SetBinContent(1341,0.01726416);
   h4600->SetBinContent(1342,0.01799561);
   h4600->SetBinContent(1345,0.00592776);
   h4600->SetBinContent(1346,0.006953654);
   h4600->SetBinContent(1347,0.007923096);
   h4600->SetBinContent(1348,0.008835885);
   h4600->SetBinContent(1349,0.009691862);
   h4600->SetBinContent(1350,0.01049094);
   h4600->SetBinContent(1351,0.0112331);
   h4600->SetBinContent(1352,0.01191842);
   h4600->SetBinContent(1353,0.01254711);
   h4600->SetBinContent(1354,0.01311947);
   h4600->SetBinContent(1355,0.01363598);
   h4600->SetBinContent(1356,0.01409729);
   h4600->SetBinContent(1357,0.01450422);
   h4600->SetBinContent(1358,0.01485781);
   h4600->SetBinContent(1359,0.01515936);
   h4600->SetBinContent(1360,0.0154104);
   h4600->SetBinContent(1361,0.01561275);
   h4600->SetBinContent(1362,0.01576857);
   h4600->SetBinContent(1363,0.01588034);
   h4600->SetBinContent(1364,0.0159509);
   h4600->SetBinContent(1365,0.01598351);
   h4600->SetBinContent(1366,0.01598185);
   h4600->SetBinContent(1367,0.01595006);
   h4600->SetBinContent(1368,0.01589277);
   h4600->SetBinContent(1369,0.01581517);
   h4600->SetBinContent(1370,0.01572298);
   h4600->SetBinContent(1371,0.01562251);
   h4600->SetBinContent(1372,0.01552075);
   h4600->SetBinContent(1373,0.01542532);
   h4600->SetBinContent(1374,0.01534459);
   h4600->SetBinContent(1375,0.01528765);
   h4600->SetBinContent(1376,0.01526441);
   h4600->SetBinContent(1377,0.01528562);
   h4600->SetBinContent(1378,0.01536288);
   h4600->SetBinContent(1379,0.01550875);
   h4600->SetBinContent(1380,0.01573673);
   h4600->SetBinContent(1381,0.01606137);
   h4600->SetBinContent(1382,0.01649825);
   h4600->SetBinContent(1383,0.01706409);
   h4600->SetBinContent(1384,0.01777675);
   h4600->SetBinContent(1387,0.006187062);
   h4600->SetBinContent(1388,0.007216923);
   h4600->SetBinContent(1389,0.008189494);
   h4600->SetBinContent(1390,0.009104546);
   h4600->SetBinContent(1391,0.009961903);
   h4600->SetBinContent(1392,0.01076145);
   h4600->SetBinContent(1393,0.01150316);
   h4600->SetBinContent(1394,0.01218708);
   h4600->SetBinContent(1395,0.01281339);
   h4600->SetBinContent(1396,0.0133824);
   h4600->SetBinContent(1397,0.01389456);
   h4600->SetBinContent(1398,0.0143505);
   h4600->SetBinContent(1399,0.01475104);
   h4600->SetBinContent(1400,0.0150972);
   h4600->SetBinContent(1401,0.01539028);
   h4600->SetBinContent(1402,0.0156318);
   h4600->SetBinContent(1403,0.01582359);
   h4600->SetBinContent(1404,0.0159678);
   h4600->SetBinContent(1405,0.01606692);
   h4600->SetBinContent(1406,0.01612381);
   h4600->SetBinContent(1407,0.01614174);
   h4600->SetBinContent(1408,0.01612441);
   h4600->SetBinContent(1409,0.01607599);
   h4600->SetBinContent(1410,0.01600116);
   h4600->SetBinContent(1411,0.01590511);
   h4600->SetBinContent(1412,0.01579362);
   h4600->SetBinContent(1413,0.01567309);
   h4600->SetBinContent(1414,0.01555053);
   h4600->SetBinContent(1415,0.01543365);
   h4600->SetBinContent(1416,0.0153309);
   h4600->SetBinContent(1417,0.01525146);
   h4600->SetBinContent(1418,0.01520534);
   h4600->SetBinContent(1419,0.01520339);
   h4600->SetBinContent(1420,0.01525735);
   h4600->SetBinContent(1421,0.01537991);
   h4600->SetBinContent(1422,0.01558472);
   h4600->SetBinContent(1423,0.01588647);
   h4600->SetBinContent(1424,0.01630095);
   h4600->SetBinContent(1425,0.01684505);
   h4600->SetBinContent(1426,0.01753685);
   h4600->SetBinContent(1429,0.006477531);
   h4600->SetBinContent(1430,0.007510745);
   h4600->SetBinContent(1431,0.00848579);
   h4600->SetBinContent(1432,0.009402414);
   h4600->SetBinContent(1433,0.01026042);
   h4600->SetBinContent(1434,0.01105967);
   h4600->SetBinContent(1435,0.01180011);
   h4600->SetBinContent(1436,0.01248178);
   h4600->SetBinContent(1437,0.01310483);
   h4600->SetBinContent(1438,0.01366956);
   h4600->SetBinContent(1439,0.0141764);
   h4600->SetBinContent(1440,0.01462596);
   h4600->SetBinContent(1441,0.01501906);
   h4600->SetBinContent(1442,0.01535671);
   h4600->SetBinContent(1443,0.01564018);
   h4600->SetBinContent(1444,0.01587102);
   h4600->SetBinContent(1445,0.01605105);
   h4600->SetBinContent(1446,0.0161824);
   h4600->SetBinContent(1447,0.0162676);
   h4600->SetBinContent(1448,0.01630949);
   h4600->SetBinContent(1449,0.01631137);
   h4600->SetBinContent(1450,0.01627698);
   h4600->SetBinContent(1451,0.01621049);
   h4600->SetBinContent(1452,0.01611662);
   h4600->SetBinContent(1453,0.01600061);
   h4600->SetBinContent(1454,0.01586827);
   h4600->SetBinContent(1455,0.01572607);
   h4600->SetBinContent(1456,0.01558108);
   h4600->SetBinContent(1457,0.01544108);
   h4600->SetBinContent(1458,0.01531459);
   h4600->SetBinContent(1459,0.01521089);
   h4600->SetBinContent(1460,0.0151401);
   h4600->SetBinContent(1461,0.01511316);
   h4600->SetBinContent(1462,0.01514195);
   h4600->SetBinContent(1463,0.01523928);
   h4600->SetBinContent(1464,0.01541895);
   h4600->SetBinContent(1465,0.01569584);
   h4600->SetBinContent(1466,0.01608588);
   h4600->SetBinContent(1467,0.01660617);
   h4600->SetBinContent(1468,0.01727499);
   h4600->SetBinContent(1471,0.00679929);
   h4600->SetBinContent(1472,0.007835214);
   h4600->SetBinContent(1473,0.00881205);
   h4600->SetBinContent(1474,0.009729523);
   h4600->SetBinContent(1475,0.01058741);
   h4600->SetBinContent(1476,0.01138557);
   h4600->SetBinContent(1477,0.0121239);
   h4600->SetBinContent(1478,0.01280243);
   h4600->SetBinContent(1479,0.01342131);
   h4600->SetBinContent(1480,0.0139808);
   h4600->SetBinContent(1481,0.01448131);
   h4600->SetBinContent(1482,0.01492347);
   h4600->SetBinContent(1483,0.01530804);
   h4600->SetBinContent(1484,0.01563606);
   h4600->SetBinContent(1485,0.01590879);
   h4600->SetBinContent(1486,0.01612775);
   h4600->SetBinContent(1487,0.01629477);
   h4600->SetBinContent(1488,0.016412);
   h4600->SetBinContent(1489,0.01648195);
   h4600->SetBinContent(1490,0.01650749);
   h4600->SetBinContent(1491,0.01649195);
   h4600->SetBinContent(1492,0.01643905);
   h4600->SetBinContent(1493,0.01635302);
   h4600->SetBinContent(1494,0.0162386);
   h4600->SetBinContent(1495,0.01610108);
   h4600->SetBinContent(1496,0.01594632);
   h4600->SetBinContent(1497,0.01578083);
   h4600->SetBinContent(1498,0.01561173);
   h4600->SetBinContent(1499,0.0154469);
   h4600->SetBinContent(1500,0.01529493);
   h4600->SetBinContent(1501,0.01516519);
   h4600->SetBinContent(1502,0.01506789);
   h4600->SetBinContent(1503,0.0150141);
   h4600->SetBinContent(1504,0.01501581);
   h4600->SetBinContent(1505,0.01508597);
   h4600->SetBinContent(1506,0.01523854);
   h4600->SetBinContent(1507,0.01548854);
   h4600->SetBinContent(1508,0.01585208);
   h4600->SetBinContent(1509,0.01634647);
   h4600->SetBinContent(1510,0.01699017);
   h4600->SetBinContent(1513,0.007152341);
   h4600->SetBinContent(1514,0.008190299);
   h4600->SetBinContent(1515,0.009168213);
   h4600->SetBinContent(1516,0.01008578);
   h4600->SetBinContent(1517,0.01094277);
   h4600->SetBinContent(1518,0.01173899);
   h4600->SetBinContent(1519,0.01247435);
   h4600->SetBinContent(1520,0.01314884);
   h4600->SetBinContent(1521,0.01376259);
   h4600->SetBinContent(1522,0.01431585);
   h4600->SetBinContent(1523,0.01480902);
   h4600->SetBinContent(1524,0.01524269);
   h4600->SetBinContent(1525,0.01561765);
   h4600->SetBinContent(1526,0.01593489);
   h4600->SetBinContent(1527,0.01619568);
   h4600->SetBinContent(1528,0.01640154);
   h4600->SetBinContent(1529,0.01655429);
   h4600->SetBinContent(1530,0.0166561);
   h4600->SetBinContent(1531,0.01670946);
   h4600->SetBinContent(1532,0.01671728);
   h4600->SetBinContent(1533,0.01668288);
   h4600->SetBinContent(1534,0.01661002);
   h4600->SetBinContent(1535,0.01650296);
   h4600->SetBinContent(1536,0.01636645);
   h4600->SetBinContent(1537,0.01620584);
   h4600->SetBinContent(1538,0.01602703);
   h4600->SetBinContent(1539,0.01583658);
   h4600->SetBinContent(1540,0.01564169);
   h4600->SetBinContent(1541,0.0154503);
   h4600->SetBinContent(1542,0.01527107);
   h4600->SetBinContent(1543,0.01511347);
   h4600->SetBinContent(1544,0.01498781);
   h4600->SetBinContent(1545,0.01490529);
   h4600->SetBinContent(1546,0.01487798);
   h4600->SetBinContent(1547,0.01491901);
   h4600->SetBinContent(1548,0.01504245);
   h4600->SetBinContent(1549,0.01526351);
   h4600->SetBinContent(1550,0.01559848);
   h4600->SetBinContent(1551,0.01606482);
   h4600->SetBinContent(1552,0.01668123);
   h4600->SetBinContent(1555,0.007536565);
   h4600->SetBinContent(1556,0.008575859);
   h4600->SetBinContent(1557,0.009554111);
   h4600->SetBinContent(1558,0.010471);
   h4600->SetBinContent(1559,0.01132626);
   h4600->SetBinContent(1560,0.01211969);
   h4600->SetBinContent(1561,0.01285117);
   h4600->SetBinContent(1562,0.01352069);
   h4600->SetBinContent(1563,0.01412833);
   h4600->SetBinContent(1564,0.01467434);
   h4600->SetBinContent(1565,0.01515911);
   h4600->SetBinContent(1566,0.01558321);
   h4600->SetBinContent(1567,0.01594741);
   h4600->SetBinContent(1568,0.0162527);
   h4600->SetBinContent(1569,0.01650034);
   h4600->SetBinContent(1570,0.01669185);
   h4600->SetBinContent(1571,0.01682904);
   h4600->SetBinContent(1572,0.01691408);
   h4600->SetBinContent(1573,0.01694949);
   h4600->SetBinContent(1574,0.01693818);
   h4600->SetBinContent(1575,0.01688347);
   h4600->SetBinContent(1576,0.01678916);
   h4600->SetBinContent(1577,0.01665953);
   h4600->SetBinContent(1578,0.01649937);
   h4600->SetBinContent(1579,0.01631406);
   h4600->SetBinContent(1580,0.01610956);
   h4600->SetBinContent(1581,0.01589247);
   h4600->SetBinContent(1582,0.01567006);
   h4600->SetBinContent(1583,0.01545033);
   h4600->SetBinContent(1584,0.01524205);
   h4600->SetBinContent(1585,0.01505475);
   h4600->SetBinContent(1586,0.01489886);
   h4600->SetBinContent(1587,0.01478567);
   h4600->SetBinContent(1588,0.01472739);
   h4600->SetBinContent(1589,0.01473727);
   h4600->SetBinContent(1590,0.01482956);
   h4600->SetBinContent(1591,0.01501959);
   h4600->SetBinContent(1592,0.01532385);
   h4600->SetBinContent(1593,0.01576);
   h4600->SetBinContent(1594,0.01634693);
   h4600->SetBinContent(1597,0.007951731);
   h4600->SetBinContent(1598,0.008991627);
   h4600->SetBinContent(1599,0.009969442);
   h4600->SetBinContent(1600,0.01088484);
   h4600->SetBinContent(1601,0.01173753);
   h4600->SetBinContent(1602,0.01252728);
   h4600->SetBinContent(1603,0.01325395);
   h4600->SetBinContent(1604,0.01391752);
   h4600->SetBinContent(1605,0.01451806);
   h4600->SetBinContent(1606,0.01505578);
   h4600->SetBinContent(1607,0.01553106);
   h4600->SetBinContent(1608,0.01594446);
   h4600->SetBinContent(1609,0.01629674);
   h4600->SetBinContent(1610,0.01658888);
   h4600->SetBinContent(1611,0.01682212);
   h4600->SetBinContent(1612,0.01699799);
   h4600->SetBinContent(1613,0.0171183);
   h4600->SetBinContent(1614,0.01718522);
   h4600->SetBinContent(1615,0.01720128);
   h4600->SetBinContent(1616,0.01716939);
   h4600->SetBinContent(1617,0.0170929);
   h4600->SetBinContent(1618,0.01697563);
   h4600->SetBinContent(1619,0.01682186);
   h4600->SetBinContent(1620,0.01663646);
   h4600->SetBinContent(1621,0.01642482);
   h4600->SetBinContent(1622,0.01619294);
   h4600->SetBinContent(1623,0.01594749);
   h4600->SetBinContent(1624,0.01569581);
   h4600->SetBinContent(1625,0.01544596);
   h4600->SetBinContent(1626,0.01520678);
   h4600->SetBinContent(1627,0.01498792);
   h4600->SetBinContent(1628,0.01479987);
   h4600->SetBinContent(1629,0.01465406);
   h4600->SetBinContent(1630,0.01456282);
   h4600->SetBinContent(1631,0.01453954);
   h4600->SetBinContent(1632,0.01459859);
   h4600->SetBinContent(1633,0.0147555);
   h4600->SetBinContent(1634,0.01502691);
   h4600->SetBinContent(1635,0.01543067);
   h4600->SetBinContent(1636,0.0159859);
   h4600->SetBinContent(1639,0.008397484);
   h4600->SetBinContent(1640,0.009437225);
   h4600->SetBinContent(1641,0.01041381);
   h4600->SetBinContent(1642,0.01132687);
   h4600->SetBinContent(1643,0.0121761);
   h4600->SetBinContent(1644,0.01296126);
   h4600->SetBinContent(1645,0.01368218);
   h4600->SetBinContent(1646,0.0143388);
   h4600->SetBinContent(1647,0.01493119);
   h4600->SetBinContent(1648,0.01545954);
   h4600->SetBinContent(1649,0.01592422);
   h4600->SetBinContent(1650,0.01632577);
   h4600->SetBinContent(1651,0.01666493);
   h4600->SetBinContent(1652,0.01694268);
   h4600->SetBinContent(1653,0.01716026);
   h4600->SetBinContent(1654,0.01731918);
   h4600->SetBinContent(1655,0.01742126);
   h4600->SetBinContent(1656,0.01746868);
   h4600->SetBinContent(1657,0.01746394);
   h4600->SetBinContent(1658,0.01741001);
   h4600->SetBinContent(1659,0.01731023);
   h4600->SetBinContent(1660,0.01716844);
   h4600->SetBinContent(1661,0.01698897);
   h4600->SetBinContent(1662,0.01677669);
   h4600->SetBinContent(1663,0.01653704);
   h4600->SetBinContent(1664,0.0162761);
   h4600->SetBinContent(1665,0.01600055);
   h4600->SetBinContent(1666,0.01571781);
   h4600->SetBinContent(1667,0.01543601);
   h4600->SetBinContent(1668,0.01516408);
   h4600->SetBinContent(1669,0.01491174);
   h4600->SetBinContent(1670,0.0146896);
   h4600->SetBinContent(1671,0.01450919);
   h4600->SetBinContent(1672,0.01438298);
   h4600->SetBinContent(1673,0.01432446);
   h4600->SetBinContent(1674,0.01434819);
   h4600->SetBinContent(1675,0.01446983);
   h4600->SetBinContent(1676,0.01470621);
   h4600->SetBinContent(1677,0.01507537);
   h4600->SetBinContent(1678,0.01559663);
   h4600->SetBinContent(1681,0.008873358);
   h4600->SetBinContent(1682,0.009912152);
   h4600->SetBinContent(1683,0.01088667);
   h4600->SetBinContent(1684,0.01179653);
   h4600->SetBinContent(1685,0.01264141);
   h4600->SetBinContent(1686,0.01342102);
   h4600->SetBinContent(1687,0.01413519);
   h4600->SetBinContent(1688,0.01478384);
   h4600->SetBinContent(1689,0.01536702);
   h4600->SetBinContent(1690,0.0158849);
   h4600->SetBinContent(1691,0.01633783);
   h4600->SetBinContent(1692,0.01672634);
   h4600->SetBinContent(1693,0.01705117);
   h4600->SetBinContent(1694,0.01731327);
   h4600->SetBinContent(1695,0.01751389);
   h4600->SetBinContent(1696,0.01765452);
   h4600->SetBinContent(1697,0.01773699);
   h4600->SetBinContent(1698,0.01776347);
   h4600->SetBinContent(1699,0.0177365);
   h4600->SetBinContent(1700,0.01765902);
   h4600->SetBinContent(1701,0.01753441);
   h4600->SetBinContent(1702,0.01736653);
   h4600->SetBinContent(1703,0.01715972);
   h4600->SetBinContent(1704,0.01691892);
   h4600->SetBinContent(1705,0.01664958);
   h4600->SetBinContent(1706,0.01635782);
   h4600->SetBinContent(1707,0.0160504);
   h4600->SetBinContent(1708,0.01573479);
   h4600->SetBinContent(1709,0.0154192);
   h4600->SetBinContent(1710,0.01511261);
   h4600->SetBinContent(1711,0.01482487);
   h4600->SetBinContent(1712,0.01456667);
   h4600->SetBinContent(1713,0.01434966);
   h4600->SetBinContent(1714,0.01418641);
   h4600->SetBinContent(1715,0.01409058);
   h4600->SetBinContent(1716,0.01407686);
   h4600->SetBinContent(1717,0.01416106);
   h4600->SetBinContent(1718,0.0143602);
   h4600->SetBinContent(1719,0.01469252);
   h4600->SetBinContent(1720,0.01517753);
   h4600->SetEntries(1600);
   h4600->SetContour(256);
   h4600->SetContourLevel(0,0.004918431);
   h4600->SetContourLevel(1,0.004974037);
   h4600->SetContourLevel(2,0.005029642);
   h4600->SetContourLevel(3,0.005085247);
   h4600->SetContourLevel(4,0.005140853);
   h4600->SetContourLevel(5,0.005196458);
   h4600->SetContourLevel(6,0.005252063);
   h4600->SetContourLevel(7,0.005307668);
   h4600->SetContourLevel(8,0.005363274);
   h4600->SetContourLevel(9,0.005418879);
   h4600->SetContourLevel(10,0.005474484);
   h4600->SetContourLevel(11,0.00553009);
   h4600->SetContourLevel(12,0.005585695);
   h4600->SetContourLevel(13,0.0056413);
   h4600->SetContourLevel(14,0.005696905);
   h4600->SetContourLevel(15,0.005752511);
   h4600->SetContourLevel(16,0.005808116);
   h4600->SetContourLevel(17,0.005863721);
   h4600->SetContourLevel(18,0.005919327);
   h4600->SetContourLevel(19,0.005974932);
   h4600->SetContourLevel(20,0.006030537);
   h4600->SetContourLevel(21,0.006086142);
   h4600->SetContourLevel(22,0.006141748);
   h4600->SetContourLevel(23,0.006197353);
   h4600->SetContourLevel(24,0.006252958);
   h4600->SetContourLevel(25,0.006308564);
   h4600->SetContourLevel(26,0.006364169);
   h4600->SetContourLevel(27,0.006419774);
   h4600->SetContourLevel(28,0.006475379);
   h4600->SetContourLevel(29,0.006530985);
   h4600->SetContourLevel(30,0.00658659);
   h4600->SetContourLevel(31,0.006642195);
   h4600->SetContourLevel(32,0.006697801);
   h4600->SetContourLevel(33,0.006753406);
   h4600->SetContourLevel(34,0.006809011);
   h4600->SetContourLevel(35,0.006864616);
   h4600->SetContourLevel(36,0.006920222);
   h4600->SetContourLevel(37,0.006975827);
   h4600->SetContourLevel(38,0.007031432);
   h4600->SetContourLevel(39,0.007087038);
   h4600->SetContourLevel(40,0.007142643);
   h4600->SetContourLevel(41,0.007198248);
   h4600->SetContourLevel(42,0.007253853);
   h4600->SetContourLevel(43,0.007309459);
   h4600->SetContourLevel(44,0.007365064);
   h4600->SetContourLevel(45,0.007420669);
   h4600->SetContourLevel(46,0.007476275);
   h4600->SetContourLevel(47,0.00753188);
   h4600->SetContourLevel(48,0.007587485);
   h4600->SetContourLevel(49,0.00764309);
   h4600->SetContourLevel(50,0.007698696);
   h4600->SetContourLevel(51,0.007754301);
   h4600->SetContourLevel(52,0.007809906);
   h4600->SetContourLevel(53,0.007865512);
   h4600->SetContourLevel(54,0.007921117);
   h4600->SetContourLevel(55,0.007976722);
   h4600->SetContourLevel(56,0.008032327);
   h4600->SetContourLevel(57,0.008087933);
   h4600->SetContourLevel(58,0.008143538);
   h4600->SetContourLevel(59,0.008199143);
   h4600->SetContourLevel(60,0.008254749);
   h4600->SetContourLevel(61,0.008310354);
   h4600->SetContourLevel(62,0.008365959);
   h4600->SetContourLevel(63,0.008421564);
   h4600->SetContourLevel(64,0.00847717);
   h4600->SetContourLevel(65,0.008532775);
   h4600->SetContourLevel(66,0.00858838);
   h4600->SetContourLevel(67,0.008643986);
   h4600->SetContourLevel(68,0.008699591);
   h4600->SetContourLevel(69,0.008755196);
   h4600->SetContourLevel(70,0.008810801);
   h4600->SetContourLevel(71,0.008866407);
   h4600->SetContourLevel(72,0.008922012);
   h4600->SetContourLevel(73,0.008977617);
   h4600->SetContourLevel(74,0.009033223);
   h4600->SetContourLevel(75,0.009088828);
   h4600->SetContourLevel(76,0.009144433);
   h4600->SetContourLevel(77,0.009200038);
   h4600->SetContourLevel(78,0.009255644);
   h4600->SetContourLevel(79,0.009311249);
   h4600->SetContourLevel(80,0.009366854);
   h4600->SetContourLevel(81,0.00942246);
   h4600->SetContourLevel(82,0.009478065);
   h4600->SetContourLevel(83,0.00953367);
   h4600->SetContourLevel(84,0.009589275);
   h4600->SetContourLevel(85,0.009644881);
   h4600->SetContourLevel(86,0.009700486);
   h4600->SetContourLevel(87,0.009756091);
   h4600->SetContourLevel(88,0.009811697);
   h4600->SetContourLevel(89,0.009867302);
   h4600->SetContourLevel(90,0.009922907);
   h4600->SetContourLevel(91,0.009978512);
   h4600->SetContourLevel(92,0.01003412);
   h4600->SetContourLevel(93,0.01008972);
   h4600->SetContourLevel(94,0.01014533);
   h4600->SetContourLevel(95,0.01020093);
   h4600->SetContourLevel(96,0.01025654);
   h4600->SetContourLevel(97,0.01031214);
   h4600->SetContourLevel(98,0.01036775);
   h4600->SetContourLevel(99,0.01042335);
   h4600->SetContourLevel(100,0.01047896);
   h4600->SetContourLevel(101,0.01053457);
   h4600->SetContourLevel(102,0.01059017);
   h4600->SetContourLevel(103,0.01064578);
   h4600->SetContourLevel(104,0.01070138);
   h4600->SetContourLevel(105,0.01075699);
   h4600->SetContourLevel(106,0.01081259);
   h4600->SetContourLevel(107,0.0108682);
   h4600->SetContourLevel(108,0.0109238);
   h4600->SetContourLevel(109,0.01097941);
   h4600->SetContourLevel(110,0.01103501);
   h4600->SetContourLevel(111,0.01109062);
   h4600->SetContourLevel(112,0.01114622);
   h4600->SetContourLevel(113,0.01120183);
   h4600->SetContourLevel(114,0.01125743);
   h4600->SetContourLevel(115,0.01131304);
   h4600->SetContourLevel(116,0.01136864);
   h4600->SetContourLevel(117,0.01142425);
   h4600->SetContourLevel(118,0.01147986);
   h4600->SetContourLevel(119,0.01153546);
   h4600->SetContourLevel(120,0.01159107);
   h4600->SetContourLevel(121,0.01164667);
   h4600->SetContourLevel(122,0.01170228);
   h4600->SetContourLevel(123,0.01175788);
   h4600->SetContourLevel(124,0.01181349);
   h4600->SetContourLevel(125,0.01186909);
   h4600->SetContourLevel(126,0.0119247);
   h4600->SetContourLevel(127,0.0119803);
   h4600->SetContourLevel(128,0.01203591);
   h4600->SetContourLevel(129,0.01209151);
   h4600->SetContourLevel(130,0.01214712);
   h4600->SetContourLevel(131,0.01220272);
   h4600->SetContourLevel(132,0.01225833);
   h4600->SetContourLevel(133,0.01231393);
   h4600->SetContourLevel(134,0.01236954);
   h4600->SetContourLevel(135,0.01242514);
   h4600->SetContourLevel(136,0.01248075);
   h4600->SetContourLevel(137,0.01253636);
   h4600->SetContourLevel(138,0.01259196);
   h4600->SetContourLevel(139,0.01264757);
   h4600->SetContourLevel(140,0.01270317);
   h4600->SetContourLevel(141,0.01275878);
   h4600->SetContourLevel(142,0.01281438);
   h4600->SetContourLevel(143,0.01286999);
   h4600->SetContourLevel(144,0.01292559);
   h4600->SetContourLevel(145,0.0129812);
   h4600->SetContourLevel(146,0.0130368);
   h4600->SetContourLevel(147,0.01309241);
   h4600->SetContourLevel(148,0.01314801);
   h4600->SetContourLevel(149,0.01320362);
   h4600->SetContourLevel(150,0.01325922);
   h4600->SetContourLevel(151,0.01331483);
   h4600->SetContourLevel(152,0.01337043);
   h4600->SetContourLevel(153,0.01342604);
   h4600->SetContourLevel(154,0.01348165);
   h4600->SetContourLevel(155,0.01353725);
   h4600->SetContourLevel(156,0.01359286);
   h4600->SetContourLevel(157,0.01364846);
   h4600->SetContourLevel(158,0.01370407);
   h4600->SetContourLevel(159,0.01375967);
   h4600->SetContourLevel(160,0.01381528);
   h4600->SetContourLevel(161,0.01387088);
   h4600->SetContourLevel(162,0.01392649);
   h4600->SetContourLevel(163,0.01398209);
   h4600->SetContourLevel(164,0.0140377);
   h4600->SetContourLevel(165,0.0140933);
   h4600->SetContourLevel(166,0.01414891);
   h4600->SetContourLevel(167,0.01420451);
   h4600->SetContourLevel(168,0.01426012);
   h4600->SetContourLevel(169,0.01431572);
   h4600->SetContourLevel(170,0.01437133);
   h4600->SetContourLevel(171,0.01442694);
   h4600->SetContourLevel(172,0.01448254);
   h4600->SetContourLevel(173,0.01453815);
   h4600->SetContourLevel(174,0.01459375);
   h4600->SetContourLevel(175,0.01464936);
   h4600->SetContourLevel(176,0.01470496);
   h4600->SetContourLevel(177,0.01476057);
   h4600->SetContourLevel(178,0.01481617);
   h4600->SetContourLevel(179,0.01487178);
   h4600->SetContourLevel(180,0.01492738);
   h4600->SetContourLevel(181,0.01498299);
   h4600->SetContourLevel(182,0.01503859);
   h4600->SetContourLevel(183,0.0150942);
   h4600->SetContourLevel(184,0.0151498);
   h4600->SetContourLevel(185,0.01520541);
   h4600->SetContourLevel(186,0.01526101);
   h4600->SetContourLevel(187,0.01531662);
   h4600->SetContourLevel(188,0.01537223);
   h4600->SetContourLevel(189,0.01542783);
   h4600->SetContourLevel(190,0.01548344);
   h4600->SetContourLevel(191,0.01553904);
   h4600->SetContourLevel(192,0.01559465);
   h4600->SetContourLevel(193,0.01565025);
   h4600->SetContourLevel(194,0.01570586);
   h4600->SetContourLevel(195,0.01576146);
   h4600->SetContourLevel(196,0.01581707);
   h4600->SetContourLevel(197,0.01587267);
   h4600->SetContourLevel(198,0.01592828);
   h4600->SetContourLevel(199,0.01598388);
   h4600->SetContourLevel(200,0.01603949);
   h4600->SetContourLevel(201,0.01609509);
   h4600->SetContourLevel(202,0.0161507);
   h4600->SetContourLevel(203,0.0162063);
   h4600->SetContourLevel(204,0.01626191);
   h4600->SetContourLevel(205,0.01631751);
   h4600->SetContourLevel(206,0.01637312);
   h4600->SetContourLevel(207,0.01642873);
   h4600->SetContourLevel(208,0.01648433);
   h4600->SetContourLevel(209,0.01653994);
   h4600->SetContourLevel(210,0.01659554);
   h4600->SetContourLevel(211,0.01665115);
   h4600->SetContourLevel(212,0.01670675);
   h4600->SetContourLevel(213,0.01676236);
   h4600->SetContourLevel(214,0.01681796);
   h4600->SetContourLevel(215,0.01687357);
   h4600->SetContourLevel(216,0.01692917);
   h4600->SetContourLevel(217,0.01698478);
   h4600->SetContourLevel(218,0.01704038);
   h4600->SetContourLevel(219,0.01709599);
   h4600->SetContourLevel(220,0.01715159);
   h4600->SetContourLevel(221,0.0172072);
   h4600->SetContourLevel(222,0.0172628);
   h4600->SetContourLevel(223,0.01731841);
   h4600->SetContourLevel(224,0.01737402);
   h4600->SetContourLevel(225,0.01742962);
   h4600->SetContourLevel(226,0.01748523);
   h4600->SetContourLevel(227,0.01754083);
   h4600->SetContourLevel(228,0.01759644);
   h4600->SetContourLevel(229,0.01765204);
   h4600->SetContourLevel(230,0.01770765);
   h4600->SetContourLevel(231,0.01776325);
   h4600->SetContourLevel(232,0.01781886);
   h4600->SetContourLevel(233,0.01787446);
   h4600->SetContourLevel(234,0.01793007);
   h4600->SetContourLevel(235,0.01798567);
   h4600->SetContourLevel(236,0.01804128);
   h4600->SetContourLevel(237,0.01809688);
   h4600->SetContourLevel(238,0.01815249);
   h4600->SetContourLevel(239,0.01820809);
   h4600->SetContourLevel(240,0.0182637);
   h4600->SetContourLevel(241,0.01831931);
   h4600->SetContourLevel(242,0.01837491);
   h4600->SetContourLevel(243,0.01843052);
   h4600->SetContourLevel(244,0.01848612);
   h4600->SetContourLevel(245,0.01854173);
   h4600->SetContourLevel(246,0.01859733);
   h4600->SetContourLevel(247,0.01865294);
   h4600->SetContourLevel(248,0.01870854);
   h4600->SetContourLevel(249,0.01876415);
   h4600->SetContourLevel(250,0.01881975);
   h4600->SetContourLevel(251,0.01887536);
   h4600->SetContourLevel(252,0.01893096);
   h4600->SetContourLevel(253,0.01898657);
   h4600->SetContourLevel(254,0.01904217);
   h4600->SetContourLevel(255,0.01909778);
   h4600->SetMarkerStyle(20);
   h4600->SetMarkerSize(0.6);
   h4600->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h4600->GetXaxis()->SetNdivisions(505);
   h4600->GetXaxis()->SetLabelFont(42);
   h4600->GetXaxis()->SetLabelOffset(0.02);
   h4600->GetXaxis()->SetLabelSize(0.06);
   h4600->GetXaxis()->SetTitleSize(0.06);
   h4600->GetXaxis()->SetTitleOffset(1.3);
   h4600->GetXaxis()->SetTitleFont(132);
   h4600->GetYaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h4600->GetYaxis()->SetNdivisions(505);
   h4600->GetYaxis()->SetLabelFont(42);
   h4600->GetYaxis()->SetLabelOffset(0.02);
   h4600->GetYaxis()->SetLabelSize(0.06);
   h4600->GetYaxis()->SetTitleSize(0.06);
   h4600->GetYaxis()->SetTitleOffset(1.5);
   h4600->GetYaxis()->SetTitleFont(132);
   h4600->GetZaxis()->SetLabelFont(42);
   h4600->GetZaxis()->SetLabelSize(0.035);
   h4600->GetZaxis()->SetTitleSize(0.035);
   h4600->GetZaxis()->SetTitleFont(42);
   h4600->Draw("COL");
   TText *text = new TText(0.2,-0.7,"(d)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.6,-0.7,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.6,-0.85,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.3334333,0.0001,0.6665667,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-0.09999999,-0.1755247,0.9526316,0.8569735);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h801 = new TH1F("h801","prox",40,0.1,0.9);
   h801->SetBinContent(1,0.1929015);
   h801->SetBinContent(2,0.2576188);
   h801->SetBinContent(3,0.323659);
   h801->SetBinContent(4,0.3643488);
   h801->SetBinContent(5,0.3940529);
   h801->SetBinContent(6,0.4080484);
   h801->SetBinContent(7,0.4356341);
   h801->SetBinContent(8,0.4970551);
   h801->SetBinContent(9,0.4824205);
   h801->SetBinContent(10,0.5422231);
   h801->SetBinContent(11,0.5528827);
   h801->SetBinContent(12,0.5543262);
   h801->SetBinContent(13,0.5691207);
   h801->SetBinContent(14,0.5699311);
   h801->SetBinContent(15,0.5772204);
   h801->SetBinContent(16,0.5942917);
   h801->SetBinContent(17,0.5846671);
   h801->SetBinContent(18,0.5837586);
   h801->SetBinContent(19,0.6173095);
   h801->SetBinContent(20,0.5844683);
   h801->SetBinContent(21,0.6114167);
   h801->SetBinContent(22,0.5798788);
   h801->SetBinContent(23,0.5931419);
   h801->SetBinContent(24,0.6195863);
   h801->SetBinContent(25,0.6115132);
   h801->SetBinContent(26,0.5989185);
   h801->SetBinContent(27,0.6123545);
   h801->SetBinContent(28,0.5818205);
   h801->SetBinContent(29,0.6149591);
   h801->SetBinContent(30,0.6000784);
   h801->SetBinContent(31,0.6179569);
   h801->SetBinContent(32,0.5939966);
   h801->SetBinContent(33,0.6179945);
   h801->SetBinContent(34,0.6246284);
   h801->SetBinContent(35,0.6295205);
   h801->SetBinContent(36,0.6076323);
   h801->SetBinContent(37,0.6438796);
   h801->SetBinContent(38,0.6774672);
   h801->SetBinContent(39,0.6136975);
   h801->SetBinContent(40,0.7049187);
   h801->SetBinError(1,0.02503818);
   h801->SetBinError(2,0.02434251);
   h801->SetBinError(3,0.02353812);
   h801->SetBinError(4,0.02204442);
   h801->SetBinError(5,0.02046992);
   h801->SetBinError(6,0.01883465);
   h801->SetBinError(7,0.01778797);
   h801->SetBinError(8,0.01757193);
   h801->SetBinError(9,0.01612297);
   h801->SetBinError(10,0.01605448);
   h801->SetBinError(11,0.0153754);
   h801->SetBinError(12,0.01463861);
   h801->SetBinError(13,0.01418846);
   h801->SetBinError(14,0.01369843);
   h801->SetBinError(15,0.01336456);
   h801->SetBinError(16,0.0132278);
   h801->SetBinError(17,0.01282845);
   h801->SetBinError(18,0.01265673);
   h801->SetBinError(19,0.01288585);
   h801->SetBinError(20,0.01241505);
   h801->SetBinError(21,0.0127316);
   h801->SetBinError(22,0.01241342);
   h801->SetBinError(23,0.01265112);
   h801->SetBinError(24,0.01310878);
   h801->SetBinError(25,0.01327102);
   h801->SetBinError(26,0.01340648);
   h801->SetBinError(27,0.01392386);
   h801->SetBinError(28,0.01403479);
   h801->SetBinError(29,0.01497722);
   h801->SetBinError(30,0.01549254);
   h801->SetBinError(31,0.01646021);
   h801->SetBinError(32,0.01704213);
   h801->SetBinError(33,0.01853664);
   h801->SetBinError(34,0.02006741);
   h801->SetBinError(35,0.02181645);
   h801->SetBinError(36,0.02339141);
   h801->SetBinError(37,0.0267182);
   h801->SetBinError(38,0.03070833);
   h801->SetBinError(39,0.03362312);
   h801->SetBinError(40,0.04241329);
   h801->SetBinError(41,6.88762e-05);
   h801->SetEntries(40);
   h801->SetMarkerStyle(20);
   h801->SetMarkerSize(0.6);
   h801->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h801->GetXaxis()->SetNdivisions(505);
   h801->GetXaxis()->SetLabelFont(42);
   h801->GetXaxis()->SetLabelOffset(0.02);
   h801->GetXaxis()->SetLabelSize(0.06);
   h801->GetXaxis()->SetTitleSize(0.06);
   h801->GetXaxis()->SetTitleOffset(1.3);
   h801->GetXaxis()->SetTitleFont(132);
   h801->GetYaxis()->SetTitle("efficiency [a.u.]/(0.02)");
   h801->GetYaxis()->SetNdivisions(505);
   h801->GetYaxis()->SetLabelFont(42);
   h801->GetYaxis()->SetLabelOffset(0.02);
   h801->GetYaxis()->SetLabelSize(0.06);
   h801->GetYaxis()->SetTitleSize(0.06);
   h801->GetYaxis()->SetTitleOffset(1.5);
   h801->GetYaxis()->SetTitleFont(132);
   h801->GetZaxis()->SetLabelFont(42);
   h801->GetZaxis()->SetLabelSize(0.035);
   h801->GetZaxis()->SetTitleSize(0.035);
   h801->GetZaxis()->SetTitleFont(42);
   h801->Draw("PEX0");
   
   TH1F *h951 = new TH1F("h951","4600.PROX   ",40,0.1,0.9);
   h951->SetBinContent(1,0.2466404);
   h951->SetBinContent(2,0.2837986);
   h951->SetBinContent(3,0.3188669);
   h951->SetBinContent(4,0.3518481);
   h951->SetBinContent(5,0.3827459);
   h951->SetBinContent(6,0.4115668);
   h951->SetBinContent(7,0.4383198);
   h951->SetBinContent(8,0.4630173);
   h951->SetBinContent(9,0.4856759);
   h951->SetBinContent(10,0.5063162);
   h951->SetBinContent(11,0.5249646);
   h951->SetBinContent(12,0.5416532);
   h951->SetBinContent(13,0.5564207);
   h951->SetBinContent(14,0.5693131);
   h951->SetBinContent(15,0.580385);
   h951->SetBinContent(16,0.5897001);
   h951->SetBinContent(17,0.5973315);
   h951->SetBinContent(18,0.6033638);
   h951->SetBinContent(19,0.6078927);
   h951->SetBinContent(20,0.6110272);
   h951->SetBinContent(21,0.6128901);
   h951->SetBinContent(22,0.6136188);
   h951->SetBinContent(23,0.6133659);
   h951->SetBinContent(24,0.6123023);
   h951->SetBinContent(25,0.610616);
   h951->SetBinContent(26,0.6085145);
   h951->SetBinContent(27,0.6062262);
   h951->SetBinContent(28,0.6040007);
   h951->SetBinContent(29,0.6021107);
   h951->SetBinContent(30,0.600854);
   h951->SetBinContent(31,0.6005528);
   h951->SetBinContent(32,0.6015572);
   h951->SetBinContent(33,0.6042455);
   h951->SetBinContent(34,0.6090258);
   h951->SetBinContent(35,0.6163378);
   h951->SetBinContent(36,0.6266539);
   h951->SetBinContent(37,0.6404808);
   h951->SetBinContent(38,0.6583617);
   h951->SetBinContent(39,0.6808768);
   h951->SetBinContent(40,0.7086461);
   h951->SetEntries(1600);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h951->SetLineColor(ci);
   h951->SetLineWidth(2);
   h951->GetXaxis()->SetLabelFont(42);
   h951->GetXaxis()->SetLabelSize(0.035);
   h951->GetXaxis()->SetTitleSize(0.035);
   h951->GetXaxis()->SetTitleFont(42);
   h951->GetYaxis()->SetLabelFont(42);
   h951->GetYaxis()->SetLabelSize(0.035);
   h951->GetYaxis()->SetTitleSize(0.035);
   h951->GetYaxis()->SetTitleFont(42);
   h951->GetZaxis()->SetLabelFont(42);
   h951->GetZaxis()->SetLabelSize(0.035);
   h951->GetZaxis()->SetTitleSize(0.035);
   h951->GetZaxis()->SetTitleFont(42);
   h951->Draw("CSAME");
   
   TH1F *h801 = new TH1F("h801","prox",40,0.1,0.9);
   h801->SetBinContent(1,0.1929015);
   h801->SetBinContent(2,0.2576188);
   h801->SetBinContent(3,0.323659);
   h801->SetBinContent(4,0.3643488);
   h801->SetBinContent(5,0.3940529);
   h801->SetBinContent(6,0.4080484);
   h801->SetBinContent(7,0.4356341);
   h801->SetBinContent(8,0.4970551);
   h801->SetBinContent(9,0.4824205);
   h801->SetBinContent(10,0.5422231);
   h801->SetBinContent(11,0.5528827);
   h801->SetBinContent(12,0.5543262);
   h801->SetBinContent(13,0.5691207);
   h801->SetBinContent(14,0.5699311);
   h801->SetBinContent(15,0.5772204);
   h801->SetBinContent(16,0.5942917);
   h801->SetBinContent(17,0.5846671);
   h801->SetBinContent(18,0.5837586);
   h801->SetBinContent(19,0.6173095);
   h801->SetBinContent(20,0.5844683);
   h801->SetBinContent(21,0.6114167);
   h801->SetBinContent(22,0.5798788);
   h801->SetBinContent(23,0.5931419);
   h801->SetBinContent(24,0.6195863);
   h801->SetBinContent(25,0.6115132);
   h801->SetBinContent(26,0.5989185);
   h801->SetBinContent(27,0.6123545);
   h801->SetBinContent(28,0.5818205);
   h801->SetBinContent(29,0.6149591);
   h801->SetBinContent(30,0.6000784);
   h801->SetBinContent(31,0.6179569);
   h801->SetBinContent(32,0.5939966);
   h801->SetBinContent(33,0.6179945);
   h801->SetBinContent(34,0.6246284);
   h801->SetBinContent(35,0.6295205);
   h801->SetBinContent(36,0.6076323);
   h801->SetBinContent(37,0.6438796);
   h801->SetBinContent(38,0.6774672);
   h801->SetBinContent(39,0.6136975);
   h801->SetBinContent(40,0.7049187);
   h801->SetBinError(1,0.02503818);
   h801->SetBinError(2,0.02434251);
   h801->SetBinError(3,0.02353812);
   h801->SetBinError(4,0.02204442);
   h801->SetBinError(5,0.02046992);
   h801->SetBinError(6,0.01883465);
   h801->SetBinError(7,0.01778797);
   h801->SetBinError(8,0.01757193);
   h801->SetBinError(9,0.01612297);
   h801->SetBinError(10,0.01605448);
   h801->SetBinError(11,0.0153754);
   h801->SetBinError(12,0.01463861);
   h801->SetBinError(13,0.01418846);
   h801->SetBinError(14,0.01369843);
   h801->SetBinError(15,0.01336456);
   h801->SetBinError(16,0.0132278);
   h801->SetBinError(17,0.01282845);
   h801->SetBinError(18,0.01265673);
   h801->SetBinError(19,0.01288585);
   h801->SetBinError(20,0.01241505);
   h801->SetBinError(21,0.0127316);
   h801->SetBinError(22,0.01241342);
   h801->SetBinError(23,0.01265112);
   h801->SetBinError(24,0.01310878);
   h801->SetBinError(25,0.01327102);
   h801->SetBinError(26,0.01340648);
   h801->SetBinError(27,0.01392386);
   h801->SetBinError(28,0.01403479);
   h801->SetBinError(29,0.01497722);
   h801->SetBinError(30,0.01549254);
   h801->SetBinError(31,0.01646021);
   h801->SetBinError(32,0.01704213);
   h801->SetBinError(33,0.01853664);
   h801->SetBinError(34,0.02006741);
   h801->SetBinError(35,0.02181645);
   h801->SetBinError(36,0.02339141);
   h801->SetBinError(37,0.0267182);
   h801->SetBinError(38,0.03070833);
   h801->SetBinError(39,0.03362312);
   h801->SetBinError(40,0.04241329);
   h801->SetBinError(41,6.88762e-05);
   h801->SetEntries(40);
   h801->SetMarkerStyle(20);
   h801->SetMarkerSize(0.6);
   h801->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h801->GetXaxis()->SetNdivisions(505);
   h801->GetXaxis()->SetLabelFont(42);
   h801->GetXaxis()->SetLabelOffset(0.02);
   h801->GetXaxis()->SetLabelSize(0.06);
   h801->GetXaxis()->SetTitleSize(0.06);
   h801->GetXaxis()->SetTitleOffset(1.3);
   h801->GetXaxis()->SetTitleFont(132);
   h801->GetYaxis()->SetTitle("efficiency [a.u.]/(0.02)");
   h801->GetYaxis()->SetNdivisions(505);
   h801->GetYaxis()->SetLabelFont(42);
   h801->GetYaxis()->SetLabelOffset(0.02);
   h801->GetYaxis()->SetLabelSize(0.06);
   h801->GetYaxis()->SetTitleSize(0.06);
   h801->GetYaxis()->SetTitleOffset(1.5);
   h801->GetYaxis()->SetTitleFont(132);
   h801->GetZaxis()->SetLabelFont(42);
   h801->GetZaxis()->SetLabelSize(0.035);
   h801->GetZaxis()->SetTitleSize(0.035);
   h801->GetZaxis()->SetTitleFont(42);
   h801->Draw("ESAME");
   text = new TText(0.2,0.12,"(e)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.6,0.12,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.6,0.06,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   c1_3 = new TPad("c1_3", "c1_3",0.6667667,0.0001,0.9999,0.9999);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-1.5,-0.151726,1.131579,0.7407797);
   c1_3->SetFillColor(10);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.19);
   c1_3->SetRightMargin(0.05);
   c1_3->SetTopMargin(0.07);
   c1_3->SetBottomMargin(0.17);
   c1_3->SetFrameFillColor(0);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameBorderMode(0);
   
   TH1F *h802 = new TH1F("h802","proy",40,-1,1);
   h802->SetBinContent(1,0.5058823);
   h802->SetBinContent(2,0.5152631);
   h802->SetBinContent(3,0.5256757);
   h802->SetBinContent(4,0.5167475);
   h802->SetBinContent(5,0.5139347);
   h802->SetBinContent(6,0.5120436);
   h802->SetBinContent(7,0.5380005);
   h802->SetBinContent(8,0.5369909);
   h802->SetBinContent(9,0.5409705);
   h802->SetBinContent(10,0.5414254);
   h802->SetBinContent(11,0.5103666);
   h802->SetBinContent(12,0.5226583);
   h802->SetBinContent(13,0.5456655);
   h802->SetBinContent(14,0.5347998);
   h802->SetBinContent(15,0.5541901);
   h802->SetBinContent(16,0.5541601);
   h802->SetBinContent(17,0.5615045);
   h802->SetBinContent(18,0.5649055);
   h802->SetBinContent(19,0.5442455);
   h802->SetBinContent(20,0.5338341);
   h802->SetBinContent(21,0.5443007);
   h802->SetBinContent(22,0.5554702);
   h802->SetBinContent(23,0.5282174);
   h802->SetBinContent(24,0.5340428);
   h802->SetBinContent(25,0.5753312);
   h802->SetBinContent(26,0.5463443);
   h802->SetBinContent(27,0.5405645);
   h802->SetBinContent(28,0.5787457);
   h802->SetBinContent(29,0.5584942);
   h802->SetBinContent(30,0.548431);
   h802->SetBinContent(31,0.602577);
   h802->SetBinContent(32,0.5548013);
   h802->SetBinContent(33,0.516245);
   h802->SetBinContent(34,0.6013128);
   h802->SetBinContent(35,0.6041655);
   h802->SetBinContent(36,0.5726316);
   h802->SetBinContent(37,0.5820465);
   h802->SetBinContent(38,0.6047673);
   h802->SetBinContent(39,0.6253617);
   h802->SetBinContent(40,0.5941844);
   h802->SetBinError(1,0.01803863);
   h802->SetBinError(2,0.01826957);
   h802->SetBinError(3,0.01818241);
   h802->SetBinError(4,0.01850075);
   h802->SetBinError(5,0.01847622);
   h802->SetBinError(6,0.01858168);
   h802->SetBinError(7,0.0199592);
   h802->SetBinError(8,0.01877616);
   h802->SetBinError(9,0.01933963);
   h802->SetBinError(10,0.01917215);
   h802->SetBinError(11,0.01823824);
   h802->SetBinError(12,0.01786609);
   h802->SetBinError(13,0.01962697);
   h802->SetBinError(14,0.01857773);
   h802->SetBinError(15,0.0194183);
   h802->SetBinError(16,0.01871134);
   h802->SetBinError(17,0.01964921);
   h802->SetBinError(18,0.02030481);
   h802->SetBinError(19,0.0193414);
   h802->SetBinError(20,0.01951102);
   h802->SetBinError(21,0.01966712);
   h802->SetBinError(22,0.02018292);
   h802->SetBinError(23,0.01828836);
   h802->SetBinError(24,0.01932367);
   h802->SetBinError(25,0.02036745);
   h802->SetBinError(26,0.01837149);
   h802->SetBinError(27,0.01845311);
   h802->SetBinError(28,0.02038128);
   h802->SetBinError(29,0.0188503);
   h802->SetBinError(30,0.01915615);
   h802->SetBinError(31,0.02046311);
   h802->SetBinError(32,0.01887775);
   h802->SetBinError(33,0.01737592);
   h802->SetBinError(34,0.02088832);
   h802->SetBinError(35,0.02020375);
   h802->SetBinError(36,0.01866082);
   h802->SetBinError(37,0.01916773);
   h802->SetBinError(38,0.02115686);
   h802->SetBinError(39,0.02064245);
   h802->SetBinError(40,0.01932072);
   h802->SetBinError(41,6.88762e-05);
   h802->SetEntries(40);
   h802->SetMarkerStyle(20);
   h802->SetMarkerSize(0.6);
   h802->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h802->GetXaxis()->SetNdivisions(504);
   h802->GetXaxis()->SetLabelFont(42);
   h802->GetXaxis()->SetLabelOffset(0.02);
   h802->GetXaxis()->SetLabelSize(0.06);
   h802->GetXaxis()->SetTitleSize(0.06);
   h802->GetXaxis()->SetTitleOffset(1.3);
   h802->GetXaxis()->SetTitleFont(132);
   h802->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h802->GetYaxis()->SetNdivisions(508);
   h802->GetYaxis()->SetLabelFont(42);
   h802->GetYaxis()->SetLabelOffset(0.02);
   h802->GetYaxis()->SetLabelSize(0.06);
   h802->GetYaxis()->SetTitleSize(0.06);
   h802->GetYaxis()->SetTitleOffset(1.5);
   h802->GetYaxis()->SetTitleFont(132);
   h802->GetZaxis()->SetLabelFont(42);
   h802->GetZaxis()->SetLabelSize(0.035);
   h802->GetZaxis()->SetTitleSize(0.035);
   h802->GetZaxis()->SetTitleFont(42);
   h802->Draw("PEX0");
   
   TH1F *h952 = new TH1F("h952","4600.PROY   ",40,-1,1);
   h952->SetBinContent(1,0.5016443);
   h952->SetBinContent(2,0.5109913);
   h952->SetBinContent(3,0.518934);
   h952->SetBinContent(4,0.5256007);
   h952->SetBinContent(5,0.5311149);
   h952->SetBinContent(6,0.5355955);
   h952->SetBinContent(7,0.5391566);
   h952->SetBinContent(8,0.5419077);
   h952->SetBinContent(9,0.5439535);
   h952->SetBinContent(10,0.5453941);
   h952->SetBinContent(11,0.5463246);
   h952->SetBinContent(12,0.5468355);
   h952->SetBinContent(13,0.5470129);
   h952->SetBinContent(14,0.5469376);
   h952->SetBinContent(15,0.5466862);
   h952->SetBinContent(16,0.5463303);
   h952->SetBinContent(17,0.5459371);
   h952->SetBinContent(18,0.5455685);
   h952->SetBinContent(19,0.5452819);
   h952->SetBinContent(20,0.5451306);
   h952->SetBinContent(21,0.5451623);
   h952->SetBinContent(22,0.5454206);
   h952->SetBinContent(23,0.545944);
   h952->SetBinContent(24,0.5467663);
   h952->SetBinContent(25,0.5479171);
   h952->SetBinContent(26,0.5494205);
   h952->SetBinContent(27,0.5512963);
   h952->SetBinContent(28,0.5535598);
   h952->SetBinContent(29,0.5562212);
   h952->SetBinContent(30,0.5592861);
   h952->SetBinContent(31,0.5627551);
   h952->SetBinContent(32,0.5666249);
   h952->SetBinContent(33,0.5708866);
   h952->SetBinContent(34,0.5755271);
   h952->SetBinContent(35,0.5805284);
   h952->SetBinContent(36,0.5858676);
   h952->SetBinContent(37,0.5915174);
   h952->SetBinContent(38,0.5974457);
   h952->SetBinContent(39,0.6036155);
   h952->SetBinContent(40,0.6099854);
   h952->SetEntries(1600);

   ci = TColor::GetColor("#ff0000");
   h952->SetLineColor(ci);
   h952->SetLineWidth(2);
   h952->GetXaxis()->SetLabelFont(42);
   h952->GetXaxis()->SetLabelSize(0.035);
   h952->GetXaxis()->SetTitleSize(0.035);
   h952->GetXaxis()->SetTitleFont(42);
   h952->GetYaxis()->SetLabelFont(42);
   h952->GetYaxis()->SetLabelSize(0.035);
   h952->GetYaxis()->SetTitleSize(0.035);
   h952->GetYaxis()->SetTitleFont(42);
   h952->GetZaxis()->SetLabelFont(42);
   h952->GetZaxis()->SetLabelSize(0.035);
   h952->GetZaxis()->SetTitleSize(0.035);
   h952->GetZaxis()->SetTitleFont(42);
   h952->Draw("CSAME");
   
   TH1F *h802 = new TH1F("h802","proy",40,-1,1);
   h802->SetBinContent(1,0.5058823);
   h802->SetBinContent(2,0.5152631);
   h802->SetBinContent(3,0.5256757);
   h802->SetBinContent(4,0.5167475);
   h802->SetBinContent(5,0.5139347);
   h802->SetBinContent(6,0.5120436);
   h802->SetBinContent(7,0.5380005);
   h802->SetBinContent(8,0.5369909);
   h802->SetBinContent(9,0.5409705);
   h802->SetBinContent(10,0.5414254);
   h802->SetBinContent(11,0.5103666);
   h802->SetBinContent(12,0.5226583);
   h802->SetBinContent(13,0.5456655);
   h802->SetBinContent(14,0.5347998);
   h802->SetBinContent(15,0.5541901);
   h802->SetBinContent(16,0.5541601);
   h802->SetBinContent(17,0.5615045);
   h802->SetBinContent(18,0.5649055);
   h802->SetBinContent(19,0.5442455);
   h802->SetBinContent(20,0.5338341);
   h802->SetBinContent(21,0.5443007);
   h802->SetBinContent(22,0.5554702);
   h802->SetBinContent(23,0.5282174);
   h802->SetBinContent(24,0.5340428);
   h802->SetBinContent(25,0.5753312);
   h802->SetBinContent(26,0.5463443);
   h802->SetBinContent(27,0.5405645);
   h802->SetBinContent(28,0.5787457);
   h802->SetBinContent(29,0.5584942);
   h802->SetBinContent(30,0.548431);
   h802->SetBinContent(31,0.602577);
   h802->SetBinContent(32,0.5548013);
   h802->SetBinContent(33,0.516245);
   h802->SetBinContent(34,0.6013128);
   h802->SetBinContent(35,0.6041655);
   h802->SetBinContent(36,0.5726316);
   h802->SetBinContent(37,0.5820465);
   h802->SetBinContent(38,0.6047673);
   h802->SetBinContent(39,0.6253617);
   h802->SetBinContent(40,0.5941844);
   h802->SetBinError(1,0.01803863);
   h802->SetBinError(2,0.01826957);
   h802->SetBinError(3,0.01818241);
   h802->SetBinError(4,0.01850075);
   h802->SetBinError(5,0.01847622);
   h802->SetBinError(6,0.01858168);
   h802->SetBinError(7,0.0199592);
   h802->SetBinError(8,0.01877616);
   h802->SetBinError(9,0.01933963);
   h802->SetBinError(10,0.01917215);
   h802->SetBinError(11,0.01823824);
   h802->SetBinError(12,0.01786609);
   h802->SetBinError(13,0.01962697);
   h802->SetBinError(14,0.01857773);
   h802->SetBinError(15,0.0194183);
   h802->SetBinError(16,0.01871134);
   h802->SetBinError(17,0.01964921);
   h802->SetBinError(18,0.02030481);
   h802->SetBinError(19,0.0193414);
   h802->SetBinError(20,0.01951102);
   h802->SetBinError(21,0.01966712);
   h802->SetBinError(22,0.02018292);
   h802->SetBinError(23,0.01828836);
   h802->SetBinError(24,0.01932367);
   h802->SetBinError(25,0.02036745);
   h802->SetBinError(26,0.01837149);
   h802->SetBinError(27,0.01845311);
   h802->SetBinError(28,0.02038128);
   h802->SetBinError(29,0.0188503);
   h802->SetBinError(30,0.01915615);
   h802->SetBinError(31,0.02046311);
   h802->SetBinError(32,0.01887775);
   h802->SetBinError(33,0.01737592);
   h802->SetBinError(34,0.02088832);
   h802->SetBinError(35,0.02020375);
   h802->SetBinError(36,0.01866082);
   h802->SetBinError(37,0.01916773);
   h802->SetBinError(38,0.02115686);
   h802->SetBinError(39,0.02064245);
   h802->SetBinError(40,0.01932072);
   h802->SetBinError(41,6.88762e-05);
   h802->SetEntries(40);
   h802->SetMarkerStyle(20);
   h802->SetMarkerSize(0.6);
   h802->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h802->GetXaxis()->SetNdivisions(504);
   h802->GetXaxis()->SetLabelFont(42);
   h802->GetXaxis()->SetLabelOffset(0.02);
   h802->GetXaxis()->SetLabelSize(0.06);
   h802->GetXaxis()->SetTitleSize(0.06);
   h802->GetXaxis()->SetTitleOffset(1.3);
   h802->GetXaxis()->SetTitleFont(132);
   h802->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h802->GetYaxis()->SetNdivisions(508);
   h802->GetYaxis()->SetLabelFont(42);
   h802->GetYaxis()->SetLabelOffset(0.02);
   h802->GetYaxis()->SetLabelSize(0.06);
   h802->GetYaxis()->SetTitleSize(0.06);
   h802->GetYaxis()->SetTitleOffset(1.5);
   h802->GetYaxis()->SetTitleFont(132);
   h802->GetZaxis()->SetLabelFont(42);
   h802->GetZaxis()->SetLabelSize(0.035);
   h802->GetZaxis()->SetTitleSize(0.035);
   h802->GetZaxis()->SetTitleFont(42);
   h802->Draw("ESAME");
   text = new TText(-0.8,0.1,"(f)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.3,0.1,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.3,0.05,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig11a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 10:03:01 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1100,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.4999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.25,-0.03720048,1.065789,0.1816259);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(3,0.007018161);
   h2111->SetBinContent(4,0.0320817);
   h2111->SetBinContent(5,0.044358);
   h2111->SetBinContent(6,0.03332553);
   h2111->SetBinContent(7,0.05744446);
   h2111->SetBinContent(8,0.06055063);
   h2111->SetBinContent(9,0.06196156);
   h2111->SetBinContent(10,0.07602894);
   h2111->SetBinContent(11,0.08661878);
   h2111->SetBinContent(12,0.09281315);
   h2111->SetBinContent(13,0.08410908);
   h2111->SetBinContent(14,0.09611424);
   h2111->SetBinContent(15,0.1005849);
   h2111->SetBinContent(16,0.09765968);
   h2111->SetBinContent(17,0.1077814);
   h2111->SetBinContent(18,0.1109889);
   h2111->SetBinContent(19,0.1138912);
   h2111->SetBinContent(20,0.101855);
   h2111->SetBinContent(21,0.1085171);
   h2111->SetBinContent(22,0.1094837);
   h2111->SetBinContent(23,0.1093153);
   h2111->SetBinContent(24,0.1121515);
   h2111->SetBinContent(25,0.108406);
   h2111->SetBinContent(26,0.1202906);
   h2111->SetBinContent(27,0.1108891);
   h2111->SetBinContent(28,0.1126059);
   h2111->SetBinContent(29,0.1037523);
   h2111->SetBinContent(30,0.1134646);
   h2111->SetBinContent(31,0.1044628);
   h2111->SetBinContent(32,0.1123024);
   h2111->SetBinContent(33,0.1050458);
   h2111->SetBinContent(34,0.1176651);
   h2111->SetBinContent(35,0.1454342);
   h2111->SetBinContent(36,0.1175129);
   h2111->SetBinContent(37,0.11679);
   h2111->SetBinContent(38,0.1176965);
   h2111->SetBinContent(39,0.115642);
   h2111->SetBinError(3,0.007018541);
   h2111->SetBinError(4,0.01069746);
   h2111->SetBinError(5,0.009685426);
   h2111->SetBinError(6,0.006806272);
   h2111->SetBinError(7,0.007487114);
   h2111->SetBinError(8,0.006615893);
   h2111->SetBinError(9,0.005890833);
   h2111->SetBinError(10,0.00584447);
   h2111->SetBinError(11,0.005690944);
   h2111->SetBinError(12,0.00540374);
   h2111->SetBinError(13,0.004785128);
   h2111->SetBinError(14,0.004825);
   h2111->SetBinError(15,0.004710487);
   h2111->SetBinError(16,0.00446354);
   h2111->SetBinError(17,0.004537407);
   h2111->SetBinError(18,0.004495713);
   h2111->SetBinError(19,0.004488416);
   h2111->SetBinError(20,0.004203403);
   h2111->SetBinError(21,0.00433923);
   h2111->SetBinError(22,0.004395225);
   h2111->SetBinError(23,0.004456015);
   h2111->SetBinError(24,0.004605834);
   h2111->SetBinError(25,0.004657306);
   h2111->SetBinError(26,0.005113768);
   h2111->SetBinError(27,0.005121719);
   h2111->SetBinError(28,0.00545411);
   h2111->SetBinError(29,0.005583029);
   h2111->SetBinError(30,0.006289916);
   h2111->SetBinError(31,0.00657725);
   h2111->SetBinError(32,0.007496525);
   h2111->SetBinError(33,0.008178353);
   h2111->SetBinError(34,0.009871827);
   h2111->SetBinError(35,0.0129544);
   h2111->SetBinError(36,0.01418744);
   h2111->SetBinError(37,0.01785846);
   h2111->SetBinError(38,0.02515532);
   h2111->SetBinError(39,0.04097762);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMinimum(0);
   h2111->SetEntries(1554989);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(42);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.3);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(42);
   h2111->GetYaxis()->SetLabelOffset(0.02);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.5);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("PEX0");
   
   TH1F *h4111 = new TH1F("h4111","-0.21696E-01+0.55151*x-0.57223*x**2-0.28825*x**3+0.64015*x**4-0.16974*x**5  ",40,0,1);
   h4111->SetBinContent(1,-0.01489208);
   h4111->SetBinContent(2,-0.001833016);
   h4111->SetBinContent(3,0.01047734);
   h4111->SetBinContent(4,0.02202355);
   h4111->SetBinContent(5,0.03279566);
   h4111->SetBinContent(6,0.04278905);
   h4111->SetBinContent(7,0.0520042);
   h4111->SetBinContent(8,0.06044646);
   h4111->SetBinContent(9,0.06812594);
   h4111->SetBinContent(10,0.07505725);
   h4111->SetBinContent(11,0.08125926);
   h4111->SetBinContent(12,0.08675501);
   h4111->SetBinContent(13,0.09157145);
   h4111->SetBinContent(14,0.0957392);
   h4111->SetBinContent(15,0.09929244);
   h4111->SetBinContent(16,0.1022686);
   h4111->SetBinContent(17,0.1047084);
   h4111->SetBinContent(18,0.1066552);
   h4111->SetBinContent(19,0.1081553);
   h4111->SetBinContent(20,0.1092575);
   h4111->SetBinContent(21,0.1100128);
   h4111->SetBinContent(22,0.1104745);
   h4111->SetBinContent(23,0.1106975);
   h4111->SetBinContent(24,0.1107389);
   h4111->SetBinContent(25,0.110657);
   h4111->SetBinContent(26,0.1105114);
   h4111->SetBinContent(27,0.110363);
   h4111->SetBinContent(28,0.1102735);
   h4111->SetBinContent(29,0.1103055);
   h4111->SetBinContent(30,0.1105219);
   h4111->SetBinContent(31,0.1109861);
   h4111->SetBinContent(32,0.1117615);
   h4111->SetBinContent(33,0.1129118);
   h4111->SetBinContent(34,0.1144997);
   h4111->SetBinContent(35,0.1165883);
   h4111->SetBinContent(36,0.1192394);
   h4111->SetBinContent(37,0.1225143);
   h4111->SetBinContent(38,0.1264729);
   h4111->SetBinContent(39,0.1311743);
   h4111->SetBinContent(40,0.1366757);
   h4111->SetEntries(40);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h4111->SetLineColor(ci);
   h4111->SetLineWidth(2);
   h4111->GetXaxis()->SetLabelFont(42);
   h4111->GetXaxis()->SetLabelSize(0.035);
   h4111->GetXaxis()->SetTitleSize(0.035);
   h4111->GetXaxis()->SetTitleFont(42);
   h4111->GetYaxis()->SetLabelFont(42);
   h4111->GetYaxis()->SetLabelSize(0.035);
   h4111->GetYaxis()->SetTitleSize(0.035);
   h4111->GetYaxis()->SetTitleFont(42);
   h4111->GetZaxis()->SetLabelFont(42);
   h4111->GetZaxis()->SetLabelSize(0.035);
   h4111->GetZaxis()->SetTitleSize(0.035);
   h4111->GetZaxis()->SetTitleFont(42);
   h4111->Draw("CSAME");
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(3,0.007018161);
   h2111->SetBinContent(4,0.0320817);
   h2111->SetBinContent(5,0.044358);
   h2111->SetBinContent(6,0.03332553);
   h2111->SetBinContent(7,0.05744446);
   h2111->SetBinContent(8,0.06055063);
   h2111->SetBinContent(9,0.06196156);
   h2111->SetBinContent(10,0.07602894);
   h2111->SetBinContent(11,0.08661878);
   h2111->SetBinContent(12,0.09281315);
   h2111->SetBinContent(13,0.08410908);
   h2111->SetBinContent(14,0.09611424);
   h2111->SetBinContent(15,0.1005849);
   h2111->SetBinContent(16,0.09765968);
   h2111->SetBinContent(17,0.1077814);
   h2111->SetBinContent(18,0.1109889);
   h2111->SetBinContent(19,0.1138912);
   h2111->SetBinContent(20,0.101855);
   h2111->SetBinContent(21,0.1085171);
   h2111->SetBinContent(22,0.1094837);
   h2111->SetBinContent(23,0.1093153);
   h2111->SetBinContent(24,0.1121515);
   h2111->SetBinContent(25,0.108406);
   h2111->SetBinContent(26,0.1202906);
   h2111->SetBinContent(27,0.1108891);
   h2111->SetBinContent(28,0.1126059);
   h2111->SetBinContent(29,0.1037523);
   h2111->SetBinContent(30,0.1134646);
   h2111->SetBinContent(31,0.1044628);
   h2111->SetBinContent(32,0.1123024);
   h2111->SetBinContent(33,0.1050458);
   h2111->SetBinContent(34,0.1176651);
   h2111->SetBinContent(35,0.1454342);
   h2111->SetBinContent(36,0.1175129);
   h2111->SetBinContent(37,0.11679);
   h2111->SetBinContent(38,0.1176965);
   h2111->SetBinContent(39,0.115642);
   h2111->SetBinError(3,0.007018541);
   h2111->SetBinError(4,0.01069746);
   h2111->SetBinError(5,0.009685426);
   h2111->SetBinError(6,0.006806272);
   h2111->SetBinError(7,0.007487114);
   h2111->SetBinError(8,0.006615893);
   h2111->SetBinError(9,0.005890833);
   h2111->SetBinError(10,0.00584447);
   h2111->SetBinError(11,0.005690944);
   h2111->SetBinError(12,0.00540374);
   h2111->SetBinError(13,0.004785128);
   h2111->SetBinError(14,0.004825);
   h2111->SetBinError(15,0.004710487);
   h2111->SetBinError(16,0.00446354);
   h2111->SetBinError(17,0.004537407);
   h2111->SetBinError(18,0.004495713);
   h2111->SetBinError(19,0.004488416);
   h2111->SetBinError(20,0.004203403);
   h2111->SetBinError(21,0.00433923);
   h2111->SetBinError(22,0.004395225);
   h2111->SetBinError(23,0.004456015);
   h2111->SetBinError(24,0.004605834);
   h2111->SetBinError(25,0.004657306);
   h2111->SetBinError(26,0.005113768);
   h2111->SetBinError(27,0.005121719);
   h2111->SetBinError(28,0.00545411);
   h2111->SetBinError(29,0.005583029);
   h2111->SetBinError(30,0.006289916);
   h2111->SetBinError(31,0.00657725);
   h2111->SetBinError(32,0.007496525);
   h2111->SetBinError(33,0.008178353);
   h2111->SetBinError(34,0.009871827);
   h2111->SetBinError(35,0.0129544);
   h2111->SetBinError(36,0.01418744);
   h2111->SetBinError(37,0.01785846);
   h2111->SetBinError(38,0.02515532);
   h2111->SetBinError(39,0.04097762);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMinimum(0);
   h2111->SetEntries(1554989);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(42);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.3);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(42);
   h2111->GetYaxis()->SetLabelOffset(0.02);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.5);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("ESAME");
   TText *text = new TText(0.8,0.02,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.1,0.14,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.1,0.127,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.5001,0.0001,0.9999,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-1.5,-0.01531985,1.131579,0.07479689);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h2611 = new TH1F("h2611","costh1  ",40,-1,1);
   h2611->SetBinContent(2,0.03883472);
   h2611->SetBinContent(3,0.04565628);
   h2611->SetBinContent(4,0.04577282);
   h2611->SetBinContent(5,0.0442132);
   h2611->SetBinContent(6,0.04348074);
   h2611->SetBinContent(7,0.0488521);
   h2611->SetBinContent(8,0.04782584);
   h2611->SetBinContent(9,0.05070193);
   h2611->SetBinContent(10,0.04803422);
   h2611->SetBinContent(11,0.04897125);
   h2611->SetBinContent(12,0.05451345);
   h2611->SetBinContent(13,0.04749943);
   h2611->SetBinContent(14,0.04854505);
   h2611->SetBinContent(15,0.04933431);
   h2611->SetBinContent(16,0.05073884);
   h2611->SetBinContent(17,0.05108742);
   h2611->SetBinContent(18,0.04536625);
   h2611->SetBinContent(19,0.04855936);
   h2611->SetBinContent(20,0.04728148);
   h2611->SetBinContent(21,0.0520968);
   h2611->SetBinContent(22,0.05300554);
   h2611->SetBinContent(23,0.05118348);
   h2611->SetBinContent(24,0.05123053);
   h2611->SetBinContent(25,0.05237975);
   h2611->SetBinContent(26,0.05409416);
   h2611->SetBinContent(27,0.05820206);
   h2611->SetBinContent(28,0.05609239);
   h2611->SetBinContent(29,0.05516812);
   h2611->SetBinContent(30,0.05334722);
   h2611->SetBinContent(31,0.05349236);
   h2611->SetBinContent(32,0.06073907);
   h2611->SetBinContent(33,0.05649162);
   h2611->SetBinContent(34,0.06061304);
   h2611->SetBinContent(35,0.05518062);
   h2611->SetBinContent(36,0.05893499);
   h2611->SetBinContent(37,0.05695807);
   h2611->SetBinContent(38,0.05447821);
   h2611->SetBinContent(39,0.06185944);
   h2611->SetBinContent(40,0.05599666);
   h2611->SetBinError(2,0.002652798);
   h2611->SetBinError(3,0.002898857);
   h2611->SetBinError(4,0.002900474);
   h2611->SetBinError(5,0.002847397);
   h2611->SetBinError(6,0.00282953);
   h2611->SetBinError(7,0.00299024);
   h2611->SetBinError(8,0.002966284);
   h2611->SetBinError(9,0.003058408);
   h2611->SetBinError(10,0.002967893);
   h2611->SetBinError(11,0.002997558);
   h2611->SetBinError(12,0.003175811);
   h2611->SetBinError(13,0.002951677);
   h2611->SetBinError(14,0.002976975);
   h2611->SetBinError(15,0.003003069);
   h2611->SetBinError(16,0.003044138);
   h2611->SetBinError(17,0.00305961);
   h2611->SetBinError(18,0.002880437);
   h2611->SetBinError(19,0.002972278);
   h2611->SetBinError(20,0.002938084);
   h2611->SetBinError(21,0.003098098);
   h2611->SetBinError(22,0.003119472);
   h2611->SetBinError(23,0.003070798);
   h2611->SetBinError(24,0.00307913);
   h2611->SetBinError(25,0.003098596);
   h2611->SetBinError(26,0.00316727);
   h2611->SetBinError(27,0.003261403);
   h2611->SetBinError(28,0.003203539);
   h2611->SetBinError(29,0.003187021);
   h2611->SetBinError(30,0.003128705);
   h2611->SetBinError(31,0.003121235);
   h2611->SetBinError(32,0.00333169);
   h2611->SetBinError(33,0.003205515);
   h2611->SetBinError(34,0.003319711);
   h2611->SetBinError(35,0.003187588);
   h2611->SetBinError(36,0.003276837);
   h2611->SetBinError(37,0.003237111);
   h2611->SetBinError(38,0.003157346);
   h2611->SetBinError(39,0.003367912);
   h2611->SetBinError(40,0.003213362);
   h2611->SetBinError(41,6.88762e-05);
   h2611->SetEntries(3098676);
   h2611->SetMarkerStyle(20);
   h2611->SetMarkerSize(0.6);
   h2611->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h2611->GetXaxis()->SetNdivisions(504);
   h2611->GetXaxis()->SetLabelFont(42);
   h2611->GetXaxis()->SetLabelOffset(0.02);
   h2611->GetXaxis()->SetLabelSize(0.06);
   h2611->GetXaxis()->SetTitleSize(0.06);
   h2611->GetXaxis()->SetTitleOffset(1.3);
   h2611->GetXaxis()->SetTitleFont(132);
   h2611->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h2611->GetYaxis()->SetNdivisions(508);
   h2611->GetYaxis()->SetLabelFont(42);
   h2611->GetYaxis()->SetLabelOffset(0.02);
   h2611->GetYaxis()->SetLabelSize(0.06);
   h2611->GetYaxis()->SetTitleSize(0.06);
   h2611->GetYaxis()->SetTitleOffset(1.6);
   h2611->GetYaxis()->SetTitleFont(132);
   h2611->GetZaxis()->SetLabelFont(42);
   h2611->GetZaxis()->SetLabelSize(0.035);
   h2611->GetZaxis()->SetTitleSize(0.035);
   h2611->GetZaxis()->SetTitleFont(42);
   h2611->Draw("PEX0");
   
   TH1F *h4611 = new TH1F("h4611","0.50343E-01+0.64124E-02*x+0.13273E-01*x**2+0.29632E-02*x**3-0.17504E-01*x**4",40,-1,1);
   h4611->SetBinContent(1,0.03814393);
   h4611->SetBinContent(2,0.04060843);
   h4611->SetBinContent(3,0.04264866);
   h4611->SetBinContent(4,0.04431409);
   h4611->SetBinContent(5,0.04565159);
   h4611->SetBinContent(6,0.04670539);
   h4611->SetBinContent(7,0.04751709);
   h4611->SetBinContent(8,0.04812568);
   h4611->SetBinContent(9,0.04856751);
   h4611->SetBinContent(10,0.04887632);
   h4611->SetBinContent(11,0.04908319);
   h4611->SetBinContent(12,0.04921662);
   h4611->SetBinContent(13,0.04930246);
   h4611->SetBinContent(14,0.04936392);
   h4611->SetBinContent(15,0.04942163);
   h4611->SetBinContent(16,0.04949354);
   h4611->SetBinContent(17,0.04959502);
   h4611->SetBinContent(18,0.04973878);
   h4611->SetBinContent(19,0.04993492);
   h4611->SetBinContent(20,0.05019093);
   h4611->SetBinContent(21,0.05051164);
   h4611->SetBinContent(22,0.05089929);
   h4611->SetBinContent(23,0.05135346);
   h4611->SetBinContent(24,0.05187112);
   h4611->SetBinContent(25,0.05244663);
   h4611->SetBinContent(26,0.0530717);
   h4611->SetBinContent(27,0.05373543);
   h4611->SetBinContent(28,0.05442428);
   h4611->SetBinContent(29,0.0551221);
   h4611->SetBinContent(30,0.05581012);
   h4611->SetBinContent(31,0.0564669);
   h4611->SetBinContent(32,0.05706843);
   h4611->SetBinContent(33,0.05758806);
   h4611->SetBinContent(34,0.05799647);
   h4611->SetBinContent(35,0.05826179);
   h4611->SetBinContent(36,0.05834945);
   h4611->SetBinContent(37,0.05822231);
   h4611->SetBinContent(38,0.05784058);
   h4611->SetBinContent(39,0.05716183);
   h4611->SetBinContent(40,0.05614104);
   h4611->SetEntries(40);

   ci = TColor::GetColor("#ff0000");
   h4611->SetLineColor(ci);
   h4611->SetLineWidth(2);
   h4611->GetXaxis()->SetLabelFont(42);
   h4611->GetXaxis()->SetLabelSize(0.035);
   h4611->GetXaxis()->SetTitleSize(0.035);
   h4611->GetXaxis()->SetTitleFont(42);
   h4611->GetYaxis()->SetLabelFont(42);
   h4611->GetYaxis()->SetLabelSize(0.035);
   h4611->GetYaxis()->SetTitleSize(0.035);
   h4611->GetYaxis()->SetTitleFont(42);
   h4611->GetZaxis()->SetLabelFont(42);
   h4611->GetZaxis()->SetLabelSize(0.035);
   h4611->GetZaxis()->SetTitleSize(0.035);
   h4611->GetZaxis()->SetTitleFont(42);
   h4611->Draw("CSAME");
   
   TH1F *h2611 = new TH1F("h2611","costh1  ",40,-1,1);
   h2611->SetBinContent(2,0.03883472);
   h2611->SetBinContent(3,0.04565628);
   h2611->SetBinContent(4,0.04577282);
   h2611->SetBinContent(5,0.0442132);
   h2611->SetBinContent(6,0.04348074);
   h2611->SetBinContent(7,0.0488521);
   h2611->SetBinContent(8,0.04782584);
   h2611->SetBinContent(9,0.05070193);
   h2611->SetBinContent(10,0.04803422);
   h2611->SetBinContent(11,0.04897125);
   h2611->SetBinContent(12,0.05451345);
   h2611->SetBinContent(13,0.04749943);
   h2611->SetBinContent(14,0.04854505);
   h2611->SetBinContent(15,0.04933431);
   h2611->SetBinContent(16,0.05073884);
   h2611->SetBinContent(17,0.05108742);
   h2611->SetBinContent(18,0.04536625);
   h2611->SetBinContent(19,0.04855936);
   h2611->SetBinContent(20,0.04728148);
   h2611->SetBinContent(21,0.0520968);
   h2611->SetBinContent(22,0.05300554);
   h2611->SetBinContent(23,0.05118348);
   h2611->SetBinContent(24,0.05123053);
   h2611->SetBinContent(25,0.05237975);
   h2611->SetBinContent(26,0.05409416);
   h2611->SetBinContent(27,0.05820206);
   h2611->SetBinContent(28,0.05609239);
   h2611->SetBinContent(29,0.05516812);
   h2611->SetBinContent(30,0.05334722);
   h2611->SetBinContent(31,0.05349236);
   h2611->SetBinContent(32,0.06073907);
   h2611->SetBinContent(33,0.05649162);
   h2611->SetBinContent(34,0.06061304);
   h2611->SetBinContent(35,0.05518062);
   h2611->SetBinContent(36,0.05893499);
   h2611->SetBinContent(37,0.05695807);
   h2611->SetBinContent(38,0.05447821);
   h2611->SetBinContent(39,0.06185944);
   h2611->SetBinContent(40,0.05599666);
   h2611->SetBinError(2,0.002652798);
   h2611->SetBinError(3,0.002898857);
   h2611->SetBinError(4,0.002900474);
   h2611->SetBinError(5,0.002847397);
   h2611->SetBinError(6,0.00282953);
   h2611->SetBinError(7,0.00299024);
   h2611->SetBinError(8,0.002966284);
   h2611->SetBinError(9,0.003058408);
   h2611->SetBinError(10,0.002967893);
   h2611->SetBinError(11,0.002997558);
   h2611->SetBinError(12,0.003175811);
   h2611->SetBinError(13,0.002951677);
   h2611->SetBinError(14,0.002976975);
   h2611->SetBinError(15,0.003003069);
   h2611->SetBinError(16,0.003044138);
   h2611->SetBinError(17,0.00305961);
   h2611->SetBinError(18,0.002880437);
   h2611->SetBinError(19,0.002972278);
   h2611->SetBinError(20,0.002938084);
   h2611->SetBinError(21,0.003098098);
   h2611->SetBinError(22,0.003119472);
   h2611->SetBinError(23,0.003070798);
   h2611->SetBinError(24,0.00307913);
   h2611->SetBinError(25,0.003098596);
   h2611->SetBinError(26,0.00316727);
   h2611->SetBinError(27,0.003261403);
   h2611->SetBinError(28,0.003203539);
   h2611->SetBinError(29,0.003187021);
   h2611->SetBinError(30,0.003128705);
   h2611->SetBinError(31,0.003121235);
   h2611->SetBinError(32,0.00333169);
   h2611->SetBinError(33,0.003205515);
   h2611->SetBinError(34,0.003319711);
   h2611->SetBinError(35,0.003187588);
   h2611->SetBinError(36,0.003276837);
   h2611->SetBinError(37,0.003237111);
   h2611->SetBinError(38,0.003157346);
   h2611->SetBinError(39,0.003367912);
   h2611->SetBinError(40,0.003213362);
   h2611->SetBinError(41,6.88762e-05);
   h2611->SetEntries(3098676);
   h2611->SetMarkerStyle(20);
   h2611->SetMarkerSize(0.6);
   h2611->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h2611->GetXaxis()->SetNdivisions(504);
   h2611->GetXaxis()->SetLabelFont(42);
   h2611->GetXaxis()->SetLabelOffset(0.02);
   h2611->GetXaxis()->SetLabelSize(0.06);
   h2611->GetXaxis()->SetTitleSize(0.06);
   h2611->GetXaxis()->SetTitleOffset(1.3);
   h2611->GetXaxis()->SetTitleFont(132);
   h2611->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h2611->GetYaxis()->SetNdivisions(508);
   h2611->GetYaxis()->SetLabelFont(42);
   h2611->GetYaxis()->SetLabelOffset(0.02);
   h2611->GetYaxis()->SetLabelSize(0.06);
   h2611->GetYaxis()->SetTitleSize(0.06);
   h2611->GetYaxis()->SetTitleOffset(1.6);
   h2611->GetYaxis()->SetTitleFont(132);
   h2611->GetZaxis()->SetLabelFont(42);
   h2611->GetZaxis()->SetLabelSize(0.035);
   h2611->GetZaxis()->SetTitleSize(0.035);
   h2611->GetZaxis()->SetTitleFont(42);
   h2611->Draw("ESAME");
   text = new TText(0.7,0.01,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(-0.8,0.015,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(-0.8,0.01,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig11b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 10:06:00 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1100,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.4999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.25,-0.1118421,1.065789,0.5460526);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(2,0.01919882);
   h2111->SetBinContent(3,0.04210437);
   h2111->SetBinContent(4,0.0463126);
   h2111->SetBinContent(5,0.1014128);
   h2111->SetBinContent(6,0.1318538);
   h2111->SetBinContent(7,0.14601);
   h2111->SetBinContent(8,0.1810571);
   h2111->SetBinContent(9,0.2150265);
   h2111->SetBinContent(10,0.2163794);
   h2111->SetBinContent(11,0.2242714);
   h2111->SetBinContent(12,0.2378032);
   h2111->SetBinContent(13,0.249919);
   h2111->SetBinContent(14,0.2576174);
   h2111->SetBinContent(15,0.2581563);
   h2111->SetBinContent(16,0.2687241);
   h2111->SetBinContent(17,0.2723042);
   h2111->SetBinContent(18,0.2813498);
   h2111->SetBinContent(19,0.2957992);
   h2111->SetBinContent(20,0.2772859);
   h2111->SetBinContent(21,0.2740203);
   h2111->SetBinContent(22,0.2696942);
   h2111->SetBinContent(23,0.2781147);
   h2111->SetBinContent(24,0.2660657);
   h2111->SetBinContent(25,0.2657342);
   h2111->SetBinContent(26,0.2717306);
   h2111->SetBinContent(27,0.2632711);
   h2111->SetBinContent(28,0.2607924);
   h2111->SetBinContent(29,0.2720166);
   h2111->SetBinContent(30,0.2843711);
   h2111->SetBinContent(31,0.2958061);
   h2111->SetBinContent(32,0.31238);
   h2111->SetBinContent(33,0.3072293);
   h2111->SetBinContent(34,0.2960489);
   h2111->SetBinContent(35,0.3033271);
   h2111->SetBinContent(36,0.2968651);
   h2111->SetBinContent(37,0.2960532);
   h2111->SetBinContent(38,0.326024);
   h2111->SetBinContent(39,0.2452791);
   h2111->SetBinContent(40,0.6245252);
   h2111->SetBinError(2,0.01920087);
   h2111->SetBinError(3,0.01719463);
   h2111->SetBinError(4,0.01285098);
   h2111->SetBinError(5,0.01465744);
   h2111->SetBinError(6,0.0135572);
   h2111->SetBinError(7,0.01195601);
   h2111->SetBinError(8,0.01147614);
   h2111->SetBinError(9,0.01102138);
   h2111->SetBinError(10,0.009899219);
   h2111->SetBinError(11,0.009201054);
   h2111->SetBinError(12,0.008694698);
   h2111->SetBinError(13,0.008302092);
   h2111->SetBinError(14,0.007952617);
   h2111->SetBinError(15,0.007600029);
   h2111->SetBinError(16,0.007458846);
   h2111->SetBinError(17,0.007267626);
   h2111->SetBinError(18,0.007214616);
   h2111->SetBinError(19,0.007298199);
   h2111->SetBinError(20,0.006992533);
   h2111->SetBinError(21,0.006949624);
   h2111->SetBinError(22,0.006949369);
   h2111->SetBinError(23,0.007162694);
   h2111->SetBinError(24,0.007143552);
   h2111->SetBinError(25,0.007341498);
   h2111->SetBinError(26,0.007734094);
   h2111->SetBinError(27,0.007940206);
   h2111->SetBinError(28,0.008347055);
   h2111->SetBinError(29,0.009092659);
   h2111->SetBinError(30,0.01001702);
   h2111->SetBinError(31,0.01113942);
   h2111->SetBinError(32,0.01257691);
   h2111->SetBinError(33,0.01406199);
   h2111->SetBinError(34,0.01573123);
   h2111->SetBinError(35,0.0187811);
   h2111->SetBinError(36,0.02266784);
   h2111->SetBinError(37,0.02855085);
   h2111->SetBinError(38,0.04202946);
   h2111->SetBinError(39,0.05977303);
   h2111->SetBinError(40,0.2578311);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMinimum(0);
   h2111->SetMaximum(0.5);
   h2111->SetEntries(1572763);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(42);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.3);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(42);
   h2111->GetYaxis()->SetLabelOffset(0.02);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.5);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("PEX0");
   
   TH1F *h4111 = new TH1F("h4111","-0.28258E-01+0.97196*x+2.5359*x**2-13.898*x**3+18.761*x**4-8.0755*x**5  ",40,0,1);
   h4111->SetBinContent(1,-0.01573895);
   h4111->SetBinContent(2,0.01106021);
   h4111->SetBinContent(3,0.03928087);
   h4111->SetBinContent(4,0.06795174);
   h4111->SetBinContent(5,0.09625376);
   h4111->SetBinContent(6,0.1235107);
   h4111->SetBinContent(7,0.1491795);
   h4111->SetBinContent(8,0.1728409);
   h4111->SetBinContent(9,0.1941904);
   h4111->SetBinContent(10,0.2130278);
   h4111->SetBinContent(11,0.229249);
   h4111->SetBinContent(12,0.2428352);
   h4111->SetBinContent(13,0.2538447);
   h4111->SetBinContent(14,0.2624027);
   h4111->SetBinContent(15,0.2686915);
   h4111->SetBinContent(16,0.2729424);
   h4111->SetBinContent(17,0.2754248);
   h4111->SetBinContent(18,0.2764371);
   h4111->SetBinContent(19,0.2762981);
   h4111->SetBinContent(20,0.2753364);
   h4111->SetBinContent(21,0.2738815);
   h4111->SetBinContent(22,0.2722543);
   h4111->SetBinContent(23,0.2707575);
   h4111->SetBinContent(24,0.2696661);
   h4111->SetBinContent(25,0.2692189);
   h4111->SetBinContent(26,0.2696068);
   h4111->SetBinContent(27,0.2709657);
   h4111->SetBinContent(28,0.2733656);
   h4111->SetBinContent(29,0.2768022);
   h4111->SetBinContent(30,0.2811867);
   h4111->SetBinContent(31,0.2863352);
   h4111->SetBinContent(32,0.2919624);
   h4111->SetBinContent(33,0.2976696);
   h4111->SetBinContent(34,0.3029344);
   h4111->SetBinContent(35,0.3071055);
   h4111->SetBinContent(36,0.3093886);
   h4111->SetBinContent(37,0.3088388);
   h4111->SetBinContent(38,0.3043509);
   h4111->SetBinContent(39,0.2946515);
   h4111->SetBinContent(40,0.2782893);
   h4111->SetEntries(40);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h4111->SetLineColor(ci);
   h4111->SetLineWidth(2);
   h4111->GetXaxis()->SetLabelFont(42);
   h4111->GetXaxis()->SetLabelSize(0.035);
   h4111->GetXaxis()->SetTitleSize(0.035);
   h4111->GetXaxis()->SetTitleFont(42);
   h4111->GetYaxis()->SetLabelFont(42);
   h4111->GetYaxis()->SetLabelSize(0.035);
   h4111->GetYaxis()->SetTitleSize(0.035);
   h4111->GetYaxis()->SetTitleFont(42);
   h4111->GetZaxis()->SetLabelFont(42);
   h4111->GetZaxis()->SetLabelSize(0.035);
   h4111->GetZaxis()->SetTitleSize(0.035);
   h4111->GetZaxis()->SetTitleFont(42);
   h4111->Draw("CSAME");
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(2,0.01919882);
   h2111->SetBinContent(3,0.04210437);
   h2111->SetBinContent(4,0.0463126);
   h2111->SetBinContent(5,0.1014128);
   h2111->SetBinContent(6,0.1318538);
   h2111->SetBinContent(7,0.14601);
   h2111->SetBinContent(8,0.1810571);
   h2111->SetBinContent(9,0.2150265);
   h2111->SetBinContent(10,0.2163794);
   h2111->SetBinContent(11,0.2242714);
   h2111->SetBinContent(12,0.2378032);
   h2111->SetBinContent(13,0.249919);
   h2111->SetBinContent(14,0.2576174);
   h2111->SetBinContent(15,0.2581563);
   h2111->SetBinContent(16,0.2687241);
   h2111->SetBinContent(17,0.2723042);
   h2111->SetBinContent(18,0.2813498);
   h2111->SetBinContent(19,0.2957992);
   h2111->SetBinContent(20,0.2772859);
   h2111->SetBinContent(21,0.2740203);
   h2111->SetBinContent(22,0.2696942);
   h2111->SetBinContent(23,0.2781147);
   h2111->SetBinContent(24,0.2660657);
   h2111->SetBinContent(25,0.2657342);
   h2111->SetBinContent(26,0.2717306);
   h2111->SetBinContent(27,0.2632711);
   h2111->SetBinContent(28,0.2607924);
   h2111->SetBinContent(29,0.2720166);
   h2111->SetBinContent(30,0.2843711);
   h2111->SetBinContent(31,0.2958061);
   h2111->SetBinContent(32,0.31238);
   h2111->SetBinContent(33,0.3072293);
   h2111->SetBinContent(34,0.2960489);
   h2111->SetBinContent(35,0.3033271);
   h2111->SetBinContent(36,0.2968651);
   h2111->SetBinContent(37,0.2960532);
   h2111->SetBinContent(38,0.326024);
   h2111->SetBinContent(39,0.2452791);
   h2111->SetBinContent(40,0.6245252);
   h2111->SetBinError(2,0.01920087);
   h2111->SetBinError(3,0.01719463);
   h2111->SetBinError(4,0.01285098);
   h2111->SetBinError(5,0.01465744);
   h2111->SetBinError(6,0.0135572);
   h2111->SetBinError(7,0.01195601);
   h2111->SetBinError(8,0.01147614);
   h2111->SetBinError(9,0.01102138);
   h2111->SetBinError(10,0.009899219);
   h2111->SetBinError(11,0.009201054);
   h2111->SetBinError(12,0.008694698);
   h2111->SetBinError(13,0.008302092);
   h2111->SetBinError(14,0.007952617);
   h2111->SetBinError(15,0.007600029);
   h2111->SetBinError(16,0.007458846);
   h2111->SetBinError(17,0.007267626);
   h2111->SetBinError(18,0.007214616);
   h2111->SetBinError(19,0.007298199);
   h2111->SetBinError(20,0.006992533);
   h2111->SetBinError(21,0.006949624);
   h2111->SetBinError(22,0.006949369);
   h2111->SetBinError(23,0.007162694);
   h2111->SetBinError(24,0.007143552);
   h2111->SetBinError(25,0.007341498);
   h2111->SetBinError(26,0.007734094);
   h2111->SetBinError(27,0.007940206);
   h2111->SetBinError(28,0.008347055);
   h2111->SetBinError(29,0.009092659);
   h2111->SetBinError(30,0.01001702);
   h2111->SetBinError(31,0.01113942);
   h2111->SetBinError(32,0.01257691);
   h2111->SetBinError(33,0.01406199);
   h2111->SetBinError(34,0.01573123);
   h2111->SetBinError(35,0.0187811);
   h2111->SetBinError(36,0.02266784);
   h2111->SetBinError(37,0.02855085);
   h2111->SetBinError(38,0.04202946);
   h2111->SetBinError(39,0.05977303);
   h2111->SetBinError(40,0.2578311);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMinimum(0);
   h2111->SetMaximum(0.5);
   h2111->SetEntries(1572763);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(42);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.3);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(42);
   h2111->GetYaxis()->SetLabelOffset(0.02);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.5);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("ESAME");
   TText *text = new TText(0.8,0.07,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.1,0.42,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.1,0.38,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.5001,0.0001,0.9999,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-1.5,-0.03718887,1.131579,0.1815692);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h2611 = new TH1F("h2611","costh1  ",40,-1,1);
   h2611->SetBinContent(1,0.1229884);
   h2611->SetBinContent(2,0.1256407);
   h2611->SetBinContent(3,0.1294575);
   h2611->SetBinContent(4,0.1178223);
   h2611->SetBinContent(5,0.1259794);
   h2611->SetBinContent(6,0.1267731);
   h2611->SetBinContent(7,0.1312885);
   h2611->SetBinContent(8,0.1306456);
   h2611->SetBinContent(9,0.1204089);
   h2611->SetBinContent(10,0.1292616);
   h2611->SetBinContent(11,0.1295173);
   h2611->SetBinContent(12,0.1307175);
   h2611->SetBinContent(13,0.1325162);
   h2611->SetBinContent(14,0.1198424);
   h2611->SetBinContent(15,0.1297561);
   h2611->SetBinContent(16,0.1239289);
   h2611->SetBinContent(17,0.1270576);
   h2611->SetBinContent(18,0.1274775);
   h2611->SetBinContent(19,0.1289708);
   h2611->SetBinContent(20,0.1291351);
   h2611->SetBinContent(21,0.1396583);
   h2611->SetBinContent(22,0.1330013);
   h2611->SetBinContent(23,0.1364083);
   h2611->SetBinContent(24,0.1420258);
   h2611->SetBinContent(25,0.1379602);
   h2611->SetBinContent(26,0.1342162);
   h2611->SetBinContent(27,0.1371218);
   h2611->SetBinContent(28,0.1349375);
   h2611->SetBinContent(29,0.1402229);
   h2611->SetBinContent(30,0.1394332);
   h2611->SetBinContent(31,0.1339169);
   h2611->SetBinContent(32,0.1397086);
   h2611->SetBinContent(33,0.1336281);
   h2611->SetBinContent(34,0.142209);
   h2611->SetBinContent(35,0.1327699);
   h2611->SetBinContent(36,0.1530391);
   h2611->SetBinContent(37,0.1386422);
   h2611->SetBinContent(38,0.1410541);
   h2611->SetBinContent(39,0.1330435);
   h2611->SetBinContent(40,0.1312813);
   h2611->SetBinError(1,0.004740451);
   h2611->SetBinError(2,0.004787329);
   h2611->SetBinError(3,0.004898447);
   h2611->SetBinError(4,0.004665709);
   h2611->SetBinError(5,0.004821225);
   h2611->SetBinError(6,0.00484828);
   h2611->SetBinError(7,0.004919767);
   h2611->SetBinError(8,0.004919484);
   h2611->SetBinError(9,0.004728562);
   h2611->SetBinError(10,0.004884286);
   h2611->SetBinError(11,0.004890583);
   h2611->SetBinError(12,0.004932734);
   h2611->SetBinError(13,0.004948917);
   h2611->SetBinError(14,0.004691894);
   h2611->SetBinError(15,0.004885905);
   h2611->SetBinError(16,0.004773684);
   h2611->SetBinError(17,0.004838301);
   h2611->SetBinError(18,0.004843907);
   h2611->SetBinError(19,0.004859495);
   h2611->SetBinError(20,0.00487254);
   h2611->SetBinError(21,0.005092067);
   h2611->SetBinError(22,0.004956651);
   h2611->SetBinError(23,0.005029295);
   h2611->SetBinError(24,0.005145001);
   h2611->SetBinError(25,0.005046228);
   h2611->SetBinError(26,0.005005331);
   h2611->SetBinError(27,0.005021875);
   h2611->SetBinError(28,0.004984539);
   h2611->SetBinError(29,0.005098827);
   h2611->SetBinError(30,0.005076485);
   h2611->SetBinError(31,0.004953054);
   h2611->SetBinError(32,0.005069844);
   h2611->SetBinError(33,0.004945464);
   h2611->SetBinError(34,0.005101373);
   h2611->SetBinError(35,0.004960557);
   h2611->SetBinError(36,0.005300039);
   h2611->SetBinError(37,0.005066773);
   h2611->SetBinError(38,0.005098322);
   h2611->SetBinError(39,0.004953267);
   h2611->SetBinError(40,0.004934751);
   h2611->SetBinError(41,6.88762e-05);
   h2611->SetEntries(3116523);
   h2611->SetMarkerStyle(20);
   h2611->SetMarkerSize(0.6);
   h2611->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h2611->GetXaxis()->SetNdivisions(504);
   h2611->GetXaxis()->SetLabelFont(42);
   h2611->GetXaxis()->SetLabelOffset(0.02);
   h2611->GetXaxis()->SetLabelSize(0.06);
   h2611->GetXaxis()->SetTitleSize(0.06);
   h2611->GetXaxis()->SetTitleOffset(1.3);
   h2611->GetXaxis()->SetTitleFont(132);
   h2611->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h2611->GetYaxis()->SetNdivisions(508);
   h2611->GetYaxis()->SetLabelFont(42);
   h2611->GetYaxis()->SetLabelOffset(0.02);
   h2611->GetYaxis()->SetLabelSize(0.06);
   h2611->GetYaxis()->SetTitleSize(0.06);
   h2611->GetYaxis()->SetTitleOffset(1.6);
   h2611->GetYaxis()->SetTitleFont(132);
   h2611->GetZaxis()->SetLabelFont(42);
   h2611->GetZaxis()->SetLabelSize(0.035);
   h2611->GetZaxis()->SetTitleSize(0.035);
   h2611->GetZaxis()->SetTitleFont(42);
   h2611->Draw("PEX0");
   
   TH1F *h4611 = new TH1F("h4611","0.13166+0.14794E-01*x+0.97011E-02*x**2-0.10433E-01*x**3-0.13590E-01*x**4",40,-1,1);
   h4611->SetBinContent(1,0.1238468);
   h4611->SetBinContent(2,0.1245841);
   h4611->SetBinContent(3,0.1251657);
   h4611->SetBinContent(4,0.1256205);
   h4611->SetBinContent(5,0.1259752);
   h4611->SetBinContent(6,0.1262546);
   h4611->SetBinContent(7,0.1264816);
   h4611->SetBinContent(8,0.1266767);
   h4611->SetBinContent(9,0.1268587);
   h4611->SetBinContent(10,0.1270443);
   h4611->SetBinContent(11,0.127248);
   h4611->SetBinContent(12,0.1274823);
   h4611->SetBinContent(13,0.1277579);
   h4611->SetBinContent(14,0.1280832);
   h4611->SetBinContent(15,0.1284646);
   h4611->SetBinContent(16,0.1289065);
   h4611->SetBinContent(17,0.1294113);
   h4611->SetBinContent(18,0.1299794);
   h4611->SetBinContent(19,0.130609);
   h4611->SetBinContent(20,0.1312964);
   h4611->SetBinContent(21,0.1320358);
   h4611->SetBinContent(22,0.1328193);
   h4611->SetBinContent(23,0.1336371);
   h4611->SetBinContent(24,0.1344774);
   h4611->SetBinContent(25,0.1353261);
   h4611->SetBinContent(26,0.1361673);
   h4611->SetBinContent(27,0.136983);
   h4611->SetBinContent(28,0.1377531);
   h4611->SetBinContent(29,0.1384555);
   h4611->SetBinContent(30,0.139066);
   h4611->SetBinContent(31,0.1395586);
   h4611->SetBinContent(32,0.139905);
   h4611->SetBinContent(33,0.140075);
   h4611->SetBinContent(34,0.1400362);
   h4611->SetBinContent(35,0.1397543);
   h4611->SetBinContent(36,0.1391931);
   h4611->SetBinContent(37,0.138314);
   h4611->SetBinContent(38,0.1370767);
   h4611->SetBinContent(39,0.1354386);
   h4611->SetBinContent(40,0.1333552);
   h4611->SetEntries(40);

   ci = TColor::GetColor("#ff0000");
   h4611->SetLineColor(ci);
   h4611->SetLineWidth(2);
   h4611->GetXaxis()->SetLabelFont(42);
   h4611->GetXaxis()->SetLabelSize(0.035);
   h4611->GetXaxis()->SetTitleSize(0.035);
   h4611->GetXaxis()->SetTitleFont(42);
   h4611->GetYaxis()->SetLabelFont(42);
   h4611->GetYaxis()->SetLabelSize(0.035);
   h4611->GetYaxis()->SetTitleSize(0.035);
   h4611->GetYaxis()->SetTitleFont(42);
   h4611->GetZaxis()->SetLabelFont(42);
   h4611->GetZaxis()->SetLabelSize(0.035);
   h4611->GetZaxis()->SetTitleSize(0.035);
   h4611->GetZaxis()->SetTitleFont(42);
   h4611->Draw("CSAME");
   
   TH1F *h2611 = new TH1F("h2611","costh1  ",40,-1,1);
   h2611->SetBinContent(1,0.1229884);
   h2611->SetBinContent(2,0.1256407);
   h2611->SetBinContent(3,0.1294575);
   h2611->SetBinContent(4,0.1178223);
   h2611->SetBinContent(5,0.1259794);
   h2611->SetBinContent(6,0.1267731);
   h2611->SetBinContent(7,0.1312885);
   h2611->SetBinContent(8,0.1306456);
   h2611->SetBinContent(9,0.1204089);
   h2611->SetBinContent(10,0.1292616);
   h2611->SetBinContent(11,0.1295173);
   h2611->SetBinContent(12,0.1307175);
   h2611->SetBinContent(13,0.1325162);
   h2611->SetBinContent(14,0.1198424);
   h2611->SetBinContent(15,0.1297561);
   h2611->SetBinContent(16,0.1239289);
   h2611->SetBinContent(17,0.1270576);
   h2611->SetBinContent(18,0.1274775);
   h2611->SetBinContent(19,0.1289708);
   h2611->SetBinContent(20,0.1291351);
   h2611->SetBinContent(21,0.1396583);
   h2611->SetBinContent(22,0.1330013);
   h2611->SetBinContent(23,0.1364083);
   h2611->SetBinContent(24,0.1420258);
   h2611->SetBinContent(25,0.1379602);
   h2611->SetBinContent(26,0.1342162);
   h2611->SetBinContent(27,0.1371218);
   h2611->SetBinContent(28,0.1349375);
   h2611->SetBinContent(29,0.1402229);
   h2611->SetBinContent(30,0.1394332);
   h2611->SetBinContent(31,0.1339169);
   h2611->SetBinContent(32,0.1397086);
   h2611->SetBinContent(33,0.1336281);
   h2611->SetBinContent(34,0.142209);
   h2611->SetBinContent(35,0.1327699);
   h2611->SetBinContent(36,0.1530391);
   h2611->SetBinContent(37,0.1386422);
   h2611->SetBinContent(38,0.1410541);
   h2611->SetBinContent(39,0.1330435);
   h2611->SetBinContent(40,0.1312813);
   h2611->SetBinError(1,0.004740451);
   h2611->SetBinError(2,0.004787329);
   h2611->SetBinError(3,0.004898447);
   h2611->SetBinError(4,0.004665709);
   h2611->SetBinError(5,0.004821225);
   h2611->SetBinError(6,0.00484828);
   h2611->SetBinError(7,0.004919767);
   h2611->SetBinError(8,0.004919484);
   h2611->SetBinError(9,0.004728562);
   h2611->SetBinError(10,0.004884286);
   h2611->SetBinError(11,0.004890583);
   h2611->SetBinError(12,0.004932734);
   h2611->SetBinError(13,0.004948917);
   h2611->SetBinError(14,0.004691894);
   h2611->SetBinError(15,0.004885905);
   h2611->SetBinError(16,0.004773684);
   h2611->SetBinError(17,0.004838301);
   h2611->SetBinError(18,0.004843907);
   h2611->SetBinError(19,0.004859495);
   h2611->SetBinError(20,0.00487254);
   h2611->SetBinError(21,0.005092067);
   h2611->SetBinError(22,0.004956651);
   h2611->SetBinError(23,0.005029295);
   h2611->SetBinError(24,0.005145001);
   h2611->SetBinError(25,0.005046228);
   h2611->SetBinError(26,0.005005331);
   h2611->SetBinError(27,0.005021875);
   h2611->SetBinError(28,0.004984539);
   h2611->SetBinError(29,0.005098827);
   h2611->SetBinError(30,0.005076485);
   h2611->SetBinError(31,0.004953054);
   h2611->SetBinError(32,0.005069844);
   h2611->SetBinError(33,0.004945464);
   h2611->SetBinError(34,0.005101373);
   h2611->SetBinError(35,0.004960557);
   h2611->SetBinError(36,0.005300039);
   h2611->SetBinError(37,0.005066773);
   h2611->SetBinError(38,0.005098322);
   h2611->SetBinError(39,0.004953267);
   h2611->SetBinError(40,0.004934751);
   h2611->SetBinError(41,6.88762e-05);
   h2611->SetEntries(3116523);
   h2611->SetMarkerStyle(20);
   h2611->SetMarkerSize(0.6);
   h2611->GetXaxis()->SetTitle("cos#it{#theta_{#pi}}");
   h2611->GetXaxis()->SetNdivisions(504);
   h2611->GetXaxis()->SetLabelFont(42);
   h2611->GetXaxis()->SetLabelOffset(0.02);
   h2611->GetXaxis()->SetLabelSize(0.06);
   h2611->GetXaxis()->SetTitleSize(0.06);
   h2611->GetXaxis()->SetTitleOffset(1.3);
   h2611->GetXaxis()->SetTitleFont(132);
   h2611->GetYaxis()->SetTitle("efficiency [a.u.]/(0.05)");
   h2611->GetYaxis()->SetNdivisions(508);
   h2611->GetYaxis()->SetLabelFont(42);
   h2611->GetYaxis()->SetLabelOffset(0.02);
   h2611->GetYaxis()->SetLabelSize(0.06);
   h2611->GetYaxis()->SetTitleSize(0.06);
   h2611->GetYaxis()->SetTitleOffset(1.6);
   h2611->GetYaxis()->SetTitleFont(132);
   h2611->GetZaxis()->SetLabelFont(42);
   h2611->GetZaxis()->SetLabelSize(0.035);
   h2611->GetZaxis()->SetTitleSize(0.035);
   h2611->GetZaxis()->SetTitleFont(42);
   h2611->Draw("ESAME");
   text = new TText(0.7,0.02,"(d)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(-0.8,0.033,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(-0.8,0.02,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig12a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 15:31:18 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",960,201,700,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(2.55,-397.7866,3.339474,1942.134);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33434);
   h205->SetBinContent(1,112);
   h205->SetBinContent(2,107);
   h205->SetBinContent(3,102);
   h205->SetBinContent(4,118);
   h205->SetBinContent(5,110);
   h205->SetBinContent(6,117);
   h205->SetBinContent(7,108);
   h205->SetBinContent(8,114);
   h205->SetBinContent(9,132);
   h205->SetBinContent(10,119);
   h205->SetBinContent(11,89);
   h205->SetBinContent(12,105);
   h205->SetBinContent(13,113);
   h205->SetBinContent(14,129);
   h205->SetBinContent(15,95);
   h205->SetBinContent(16,110);
   h205->SetBinContent(17,127);
   h205->SetBinContent(18,119);
   h205->SetBinContent(19,110);
   h205->SetBinContent(20,120);
   h205->SetBinContent(21,120);
   h205->SetBinContent(22,129);
   h205->SetBinContent(23,130);
   h205->SetBinContent(24,126);
   h205->SetBinContent(25,115);
   h205->SetBinContent(26,128);
   h205->SetBinContent(27,121);
   h205->SetBinContent(28,140);
   h205->SetBinContent(29,114);
   h205->SetBinContent(30,136);
   h205->SetBinContent(31,119);
   h205->SetBinContent(32,155);
   h205->SetBinContent(33,141);
   h205->SetBinContent(34,144);
   h205->SetBinContent(35,134);
   h205->SetBinContent(36,133);
   h205->SetBinContent(37,151);
   h205->SetBinContent(38,144);
   h205->SetBinContent(39,178);
   h205->SetBinContent(40,184);
   h205->SetBinContent(41,186);
   h205->SetBinContent(42,187);
   h205->SetBinContent(43,204);
   h205->SetBinContent(44,202);
   h205->SetBinContent(45,231);
   h205->SetBinContent(46,234);
   h205->SetBinContent(47,268);
   h205->SetBinContent(48,343);
   h205->SetBinContent(49,397);
   h205->SetBinContent(50,453);
   h205->SetBinContent(51,597);
   h205->SetBinContent(52,665);
   h205->SetBinContent(53,852);
   h205->SetBinContent(54,1066);
   h205->SetBinContent(55,1343);
   h205->SetBinContent(56,1492);
   h205->SetBinContent(57,1542);
   h205->SetBinContent(58,1653);
   h205->SetBinContent(59,1494);
   h205->SetBinContent(60,1350);
   h205->SetBinContent(61,1053);
   h205->SetBinContent(62,888);
   h205->SetBinContent(63,712);
   h205->SetBinContent(64,601);
   h205->SetBinContent(65,476);
   h205->SetBinContent(66,434);
   h205->SetBinContent(67,359);
   h205->SetBinContent(68,322);
   h205->SetBinContent(69,298);
   h205->SetBinContent(70,266);
   h205->SetBinContent(71,249);
   h205->SetBinContent(72,225);
   h205->SetBinContent(73,240);
   h205->SetBinContent(74,242);
   h205->SetBinContent(75,253);
   h205->SetBinContent(76,342);
   h205->SetBinContent(77,406);
   h205->SetBinContent(78,555);
   h205->SetBinContent(79,687);
   h205->SetBinContent(80,821);
   h205->SetBinContent(81,717);
   h205->SetBinContent(82,570);
   h205->SetBinContent(83,391);
   h205->SetBinContent(84,315);
   h205->SetBinContent(85,195);
   h205->SetBinContent(86,170);
   h205->SetBinContent(87,162);
   h205->SetBinContent(88,149);
   h205->SetBinContent(89,133);
   h205->SetBinContent(90,147);
   h205->SetBinContent(91,155);
   h205->SetBinContent(92,154);
   h205->SetBinContent(93,146);
   h205->SetBinContent(94,156);
   h205->SetBinContent(95,130);
   h205->SetBinContent(96,149);
   h205->SetBinContent(97,147);
   h205->SetBinContent(98,167);
   h205->SetBinContent(99,165);
   h205->SetBinContent(100,147);
   h205->SetBinContent(101,153);
   h205->SetBinContent(102,147);
   h205->SetBinContent(103,132);
   h205->SetBinContent(104,125);
   h205->SetBinContent(105,138);
   h205->SetBinContent(106,138);
   h205->SetBinContent(107,143);
   h205->SetBinContent(108,158);
   h205->SetBinContent(109,156);
   h205->SetBinContent(110,149);
   h205->SetBinContent(111,183);
   h205->SetBinContent(112,150);
   h205->SetBinContent(113,144);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,173);
   h205->SetBinContent(116,128);
   h205->SetBinContent(117,146);
   h205->SetBinContent(118,169);
   h205->SetBinContent(119,139);
   h205->SetBinContent(120,157);
   h205->SetBinContent(121,65505);
   h205->SetEntries(135570);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("PEX0");
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33434);
   h205->SetBinContent(1,112);
   h205->SetBinContent(2,107);
   h205->SetBinContent(3,102);
   h205->SetBinContent(4,118);
   h205->SetBinContent(5,110);
   h205->SetBinContent(6,117);
   h205->SetBinContent(7,108);
   h205->SetBinContent(8,114);
   h205->SetBinContent(9,132);
   h205->SetBinContent(10,119);
   h205->SetBinContent(11,89);
   h205->SetBinContent(12,105);
   h205->SetBinContent(13,113);
   h205->SetBinContent(14,129);
   h205->SetBinContent(15,95);
   h205->SetBinContent(16,110);
   h205->SetBinContent(17,127);
   h205->SetBinContent(18,119);
   h205->SetBinContent(19,110);
   h205->SetBinContent(20,120);
   h205->SetBinContent(21,120);
   h205->SetBinContent(22,129);
   h205->SetBinContent(23,130);
   h205->SetBinContent(24,126);
   h205->SetBinContent(25,115);
   h205->SetBinContent(26,128);
   h205->SetBinContent(27,121);
   h205->SetBinContent(28,140);
   h205->SetBinContent(29,114);
   h205->SetBinContent(30,136);
   h205->SetBinContent(31,119);
   h205->SetBinContent(32,155);
   h205->SetBinContent(33,141);
   h205->SetBinContent(34,144);
   h205->SetBinContent(35,134);
   h205->SetBinContent(36,133);
   h205->SetBinContent(37,151);
   h205->SetBinContent(38,144);
   h205->SetBinContent(39,178);
   h205->SetBinContent(40,184);
   h205->SetBinContent(41,186);
   h205->SetBinContent(42,187);
   h205->SetBinContent(43,204);
   h205->SetBinContent(44,202);
   h205->SetBinContent(45,231);
   h205->SetBinContent(46,234);
   h205->SetBinContent(47,268);
   h205->SetBinContent(48,343);
   h205->SetBinContent(49,397);
   h205->SetBinContent(50,453);
   h205->SetBinContent(51,597);
   h205->SetBinContent(52,665);
   h205->SetBinContent(53,852);
   h205->SetBinContent(54,1066);
   h205->SetBinContent(55,1343);
   h205->SetBinContent(56,1492);
   h205->SetBinContent(57,1542);
   h205->SetBinContent(58,1653);
   h205->SetBinContent(59,1494);
   h205->SetBinContent(60,1350);
   h205->SetBinContent(61,1053);
   h205->SetBinContent(62,888);
   h205->SetBinContent(63,712);
   h205->SetBinContent(64,601);
   h205->SetBinContent(65,476);
   h205->SetBinContent(66,434);
   h205->SetBinContent(67,359);
   h205->SetBinContent(68,322);
   h205->SetBinContent(69,298);
   h205->SetBinContent(70,266);
   h205->SetBinContent(71,249);
   h205->SetBinContent(72,225);
   h205->SetBinContent(73,240);
   h205->SetBinContent(74,242);
   h205->SetBinContent(75,253);
   h205->SetBinContent(76,342);
   h205->SetBinContent(77,406);
   h205->SetBinContent(78,555);
   h205->SetBinContent(79,687);
   h205->SetBinContent(80,821);
   h205->SetBinContent(81,717);
   h205->SetBinContent(82,570);
   h205->SetBinContent(83,391);
   h205->SetBinContent(84,315);
   h205->SetBinContent(85,195);
   h205->SetBinContent(86,170);
   h205->SetBinContent(87,162);
   h205->SetBinContent(88,149);
   h205->SetBinContent(89,133);
   h205->SetBinContent(90,147);
   h205->SetBinContent(91,155);
   h205->SetBinContent(92,154);
   h205->SetBinContent(93,146);
   h205->SetBinContent(94,156);
   h205->SetBinContent(95,130);
   h205->SetBinContent(96,149);
   h205->SetBinContent(97,147);
   h205->SetBinContent(98,167);
   h205->SetBinContent(99,165);
   h205->SetBinContent(100,147);
   h205->SetBinContent(101,153);
   h205->SetBinContent(102,147);
   h205->SetBinContent(103,132);
   h205->SetBinContent(104,125);
   h205->SetBinContent(105,138);
   h205->SetBinContent(106,138);
   h205->SetBinContent(107,143);
   h205->SetBinContent(108,158);
   h205->SetBinContent(109,156);
   h205->SetBinContent(110,149);
   h205->SetBinContent(111,183);
   h205->SetBinContent(112,150);
   h205->SetBinContent(113,144);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,173);
   h205->SetBinContent(116,128);
   h205->SetBinContent(117,146);
   h205->SetBinContent(118,169);
   h205->SetBinContent(119,139);
   h205->SetBinContent(120,157);
   h205->SetBinContent(121,65505);
   h205->SetEntries(135570);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   h205->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h205->GetXaxis()->SetRange(47,68);
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33434);
   h205->SetBinContent(1,112);
   h205->SetBinContent(2,107);
   h205->SetBinContent(3,102);
   h205->SetBinContent(4,118);
   h205->SetBinContent(5,110);
   h205->SetBinContent(6,117);
   h205->SetBinContent(7,108);
   h205->SetBinContent(8,114);
   h205->SetBinContent(9,132);
   h205->SetBinContent(10,119);
   h205->SetBinContent(11,89);
   h205->SetBinContent(12,105);
   h205->SetBinContent(13,113);
   h205->SetBinContent(14,129);
   h205->SetBinContent(15,95);
   h205->SetBinContent(16,110);
   h205->SetBinContent(17,127);
   h205->SetBinContent(18,119);
   h205->SetBinContent(19,110);
   h205->SetBinContent(20,120);
   h205->SetBinContent(21,120);
   h205->SetBinContent(22,129);
   h205->SetBinContent(23,130);
   h205->SetBinContent(24,126);
   h205->SetBinContent(25,115);
   h205->SetBinContent(26,128);
   h205->SetBinContent(27,121);
   h205->SetBinContent(28,140);
   h205->SetBinContent(29,114);
   h205->SetBinContent(30,136);
   h205->SetBinContent(31,119);
   h205->SetBinContent(32,155);
   h205->SetBinContent(33,141);
   h205->SetBinContent(34,144);
   h205->SetBinContent(35,134);
   h205->SetBinContent(36,133);
   h205->SetBinContent(37,151);
   h205->SetBinContent(38,144);
   h205->SetBinContent(39,178);
   h205->SetBinContent(40,184);
   h205->SetBinContent(41,186);
   h205->SetBinContent(42,187);
   h205->SetBinContent(43,204);
   h205->SetBinContent(44,202);
   h205->SetBinContent(45,231);
   h205->SetBinContent(46,234);
   h205->SetBinContent(47,268);
   h205->SetBinContent(48,343);
   h205->SetBinContent(49,397);
   h205->SetBinContent(50,453);
   h205->SetBinContent(51,597);
   h205->SetBinContent(52,665);
   h205->SetBinContent(53,852);
   h205->SetBinContent(54,1066);
   h205->SetBinContent(55,1343);
   h205->SetBinContent(56,1492);
   h205->SetBinContent(57,1542);
   h205->SetBinContent(58,1653);
   h205->SetBinContent(59,1494);
   h205->SetBinContent(60,1350);
   h205->SetBinContent(61,1053);
   h205->SetBinContent(62,888);
   h205->SetBinContent(63,712);
   h205->SetBinContent(64,601);
   h205->SetBinContent(65,476);
   h205->SetBinContent(66,434);
   h205->SetBinContent(67,359);
   h205->SetBinContent(68,322);
   h205->SetBinContent(69,298);
   h205->SetBinContent(70,266);
   h205->SetBinContent(71,249);
   h205->SetBinContent(72,225);
   h205->SetBinContent(73,240);
   h205->SetBinContent(74,242);
   h205->SetBinContent(75,253);
   h205->SetBinContent(76,342);
   h205->SetBinContent(77,406);
   h205->SetBinContent(78,555);
   h205->SetBinContent(79,687);
   h205->SetBinContent(80,821);
   h205->SetBinContent(81,717);
   h205->SetBinContent(82,570);
   h205->SetBinContent(83,391);
   h205->SetBinContent(84,315);
   h205->SetBinContent(85,195);
   h205->SetBinContent(86,170);
   h205->SetBinContent(87,162);
   h205->SetBinContent(88,149);
   h205->SetBinContent(89,133);
   h205->SetBinContent(90,147);
   h205->SetBinContent(91,155);
   h205->SetBinContent(92,154);
   h205->SetBinContent(93,146);
   h205->SetBinContent(94,156);
   h205->SetBinContent(95,130);
   h205->SetBinContent(96,149);
   h205->SetBinContent(97,147);
   h205->SetBinContent(98,167);
   h205->SetBinContent(99,165);
   h205->SetBinContent(100,147);
   h205->SetBinContent(101,153);
   h205->SetBinContent(102,147);
   h205->SetBinContent(103,132);
   h205->SetBinContent(104,125);
   h205->SetBinContent(105,138);
   h205->SetBinContent(106,138);
   h205->SetBinContent(107,143);
   h205->SetBinContent(108,158);
   h205->SetBinContent(109,156);
   h205->SetBinContent(110,149);
   h205->SetBinContent(111,183);
   h205->SetBinContent(112,150);
   h205->SetBinContent(113,144);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,173);
   h205->SetBinContent(116,128);
   h205->SetBinContent(117,146);
   h205->SetBinContent(118,169);
   h205->SetBinContent(119,139);
   h205->SetBinContent(120,157);
   h205->SetBinContent(121,65505);
   h205->SetEntries(135570);

   ci = TColor::GetColor("#cccccc");
   h205->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h205->GetXaxis()->SetRange(26,36);
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33434);
   h205->SetBinContent(1,112);
   h205->SetBinContent(2,107);
   h205->SetBinContent(3,102);
   h205->SetBinContent(4,118);
   h205->SetBinContent(5,110);
   h205->SetBinContent(6,117);
   h205->SetBinContent(7,108);
   h205->SetBinContent(8,114);
   h205->SetBinContent(9,132);
   h205->SetBinContent(10,119);
   h205->SetBinContent(11,89);
   h205->SetBinContent(12,105);
   h205->SetBinContent(13,113);
   h205->SetBinContent(14,129);
   h205->SetBinContent(15,95);
   h205->SetBinContent(16,110);
   h205->SetBinContent(17,127);
   h205->SetBinContent(18,119);
   h205->SetBinContent(19,110);
   h205->SetBinContent(20,120);
   h205->SetBinContent(21,120);
   h205->SetBinContent(22,129);
   h205->SetBinContent(23,130);
   h205->SetBinContent(24,126);
   h205->SetBinContent(25,115);
   h205->SetBinContent(26,128);
   h205->SetBinContent(27,121);
   h205->SetBinContent(28,140);
   h205->SetBinContent(29,114);
   h205->SetBinContent(30,136);
   h205->SetBinContent(31,119);
   h205->SetBinContent(32,155);
   h205->SetBinContent(33,141);
   h205->SetBinContent(34,144);
   h205->SetBinContent(35,134);
   h205->SetBinContent(36,133);
   h205->SetBinContent(37,151);
   h205->SetBinContent(38,144);
   h205->SetBinContent(39,178);
   h205->SetBinContent(40,184);
   h205->SetBinContent(41,186);
   h205->SetBinContent(42,187);
   h205->SetBinContent(43,204);
   h205->SetBinContent(44,202);
   h205->SetBinContent(45,231);
   h205->SetBinContent(46,234);
   h205->SetBinContent(47,268);
   h205->SetBinContent(48,343);
   h205->SetBinContent(49,397);
   h205->SetBinContent(50,453);
   h205->SetBinContent(51,597);
   h205->SetBinContent(52,665);
   h205->SetBinContent(53,852);
   h205->SetBinContent(54,1066);
   h205->SetBinContent(55,1343);
   h205->SetBinContent(56,1492);
   h205->SetBinContent(57,1542);
   h205->SetBinContent(58,1653);
   h205->SetBinContent(59,1494);
   h205->SetBinContent(60,1350);
   h205->SetBinContent(61,1053);
   h205->SetBinContent(62,888);
   h205->SetBinContent(63,712);
   h205->SetBinContent(64,601);
   h205->SetBinContent(65,476);
   h205->SetBinContent(66,434);
   h205->SetBinContent(67,359);
   h205->SetBinContent(68,322);
   h205->SetBinContent(69,298);
   h205->SetBinContent(70,266);
   h205->SetBinContent(71,249);
   h205->SetBinContent(72,225);
   h205->SetBinContent(73,240);
   h205->SetBinContent(74,242);
   h205->SetBinContent(75,253);
   h205->SetBinContent(76,342);
   h205->SetBinContent(77,406);
   h205->SetBinContent(78,555);
   h205->SetBinContent(79,687);
   h205->SetBinContent(80,821);
   h205->SetBinContent(81,717);
   h205->SetBinContent(82,570);
   h205->SetBinContent(83,391);
   h205->SetBinContent(84,315);
   h205->SetBinContent(85,195);
   h205->SetBinContent(86,170);
   h205->SetBinContent(87,162);
   h205->SetBinContent(88,149);
   h205->SetBinContent(89,133);
   h205->SetBinContent(90,147);
   h205->SetBinContent(91,155);
   h205->SetBinContent(92,154);
   h205->SetBinContent(93,146);
   h205->SetBinContent(94,156);
   h205->SetBinContent(95,130);
   h205->SetBinContent(96,149);
   h205->SetBinContent(97,147);
   h205->SetBinContent(98,167);
   h205->SetBinContent(99,165);
   h205->SetBinContent(100,147);
   h205->SetBinContent(101,153);
   h205->SetBinContent(102,147);
   h205->SetBinContent(103,132);
   h205->SetBinContent(104,125);
   h205->SetBinContent(105,138);
   h205->SetBinContent(106,138);
   h205->SetBinContent(107,143);
   h205->SetBinContent(108,158);
   h205->SetBinContent(109,156);
   h205->SetBinContent(110,149);
   h205->SetBinContent(111,183);
   h205->SetBinContent(112,150);
   h205->SetBinContent(113,144);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,173);
   h205->SetBinContent(116,128);
   h205->SetBinContent(117,146);
   h205->SetBinContent(118,169);
   h205->SetBinContent(119,139);
   h205->SetBinContent(120,157);
   h205->SetBinContent(121,65505);
   h205->SetEntries(135570);

   ci = TColor::GetColor("#cccccc");
   h205->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h205->GetXaxis()->SetRange(91,101);
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h204 = new TH1F("h204","m(k0skpi2)  ",120,2.7,3.3);
   h204->SetBinContent(0,9559);
   h204->SetBinContent(1,58);
   h204->SetBinContent(2,78);
   h204->SetBinContent(3,58);
   h204->SetBinContent(4,45);
   h204->SetBinContent(5,53);
   h204->SetBinContent(6,52);
   h204->SetBinContent(7,46);
   h204->SetBinContent(8,54);
   h204->SetBinContent(9,46);
   h204->SetBinContent(10,46);
   h204->SetBinContent(11,54);
   h204->SetBinContent(12,53);
   h204->SetBinContent(13,55);
   h204->SetBinContent(14,51);
   h204->SetBinContent(15,66);
   h204->SetBinContent(16,60);
   h204->SetBinContent(17,57);
   h204->SetBinContent(18,41);
   h204->SetBinContent(19,66);
   h204->SetBinContent(20,45);
   h204->SetBinContent(21,67);
   h204->SetBinContent(22,48);
   h204->SetBinContent(23,62);
   h204->SetBinContent(24,48);
   h204->SetBinContent(25,63);
   h204->SetBinContent(26,53);
   h204->SetBinContent(27,50);
   h204->SetBinContent(28,53);
   h204->SetBinContent(29,54);
   h204->SetBinContent(30,63);
   h204->SetBinContent(31,63);
   h204->SetBinContent(32,57);
   h204->SetBinContent(33,74);
   h204->SetBinContent(34,71);
   h204->SetBinContent(35,63);
   h204->SetBinContent(36,67);
   h204->SetBinContent(37,65);
   h204->SetBinContent(38,69);
   h204->SetBinContent(39,73);
   h204->SetBinContent(40,52);
   h204->SetBinContent(41,56);
   h204->SetBinContent(42,82);
   h204->SetBinContent(43,51);
   h204->SetBinContent(44,65);
   h204->SetBinContent(45,73);
   h204->SetBinContent(46,72);
   h204->SetBinContent(47,71);
   h204->SetBinContent(48,70);
   h204->SetBinContent(49,95);
   h204->SetBinContent(50,64);
   h204->SetBinContent(51,68);
   h204->SetBinContent(52,78);
   h204->SetBinContent(53,56);
   h204->SetBinContent(54,81);
   h204->SetBinContent(55,69);
   h204->SetBinContent(56,88);
   h204->SetBinContent(57,92);
   h204->SetBinContent(58,84);
   h204->SetBinContent(59,83);
   h204->SetBinContent(60,86);
   h204->SetBinContent(61,94);
   h204->SetBinContent(62,88);
   h204->SetBinContent(63,82);
   h204->SetBinContent(64,77);
   h204->SetBinContent(65,67);
   h204->SetBinContent(66,76);
   h204->SetBinContent(67,70);
   h204->SetBinContent(68,80);
   h204->SetBinContent(69,73);
   h204->SetBinContent(70,80);
   h204->SetBinContent(71,87);
   h204->SetBinContent(72,80);
   h204->SetBinContent(73,63);
   h204->SetBinContent(74,78);
   h204->SetBinContent(75,66);
   h204->SetBinContent(76,79);
   h204->SetBinContent(77,60);
   h204->SetBinContent(78,80);
   h204->SetBinContent(79,71);
   h204->SetBinContent(80,59);
   h204->SetBinContent(81,64);
   h204->SetBinContent(82,83);
   h204->SetBinContent(83,85);
   h204->SetBinContent(84,57);
   h204->SetBinContent(85,70);
   h204->SetBinContent(86,73);
   h204->SetBinContent(87,71);
   h204->SetBinContent(88,63);
   h204->SetBinContent(89,82);
   h204->SetBinContent(90,64);
   h204->SetBinContent(91,57);
   h204->SetBinContent(92,67);
   h204->SetBinContent(93,66);
   h204->SetBinContent(94,73);
   h204->SetBinContent(95,62);
   h204->SetBinContent(96,76);
   h204->SetBinContent(97,67);
   h204->SetBinContent(98,76);
   h204->SetBinContent(99,73);
   h204->SetBinContent(100,72);
   h204->SetBinContent(101,80);
   h204->SetBinContent(102,67);
   h204->SetBinContent(103,74);
   h204->SetBinContent(104,77);
   h204->SetBinContent(105,81);
   h204->SetBinContent(106,76);
   h204->SetBinContent(107,67);
   h204->SetBinContent(108,82);
   h204->SetBinContent(109,67);
   h204->SetBinContent(110,71);
   h204->SetBinContent(111,84);
   h204->SetBinContent(112,85);
   h204->SetBinContent(113,82);
   h204->SetBinContent(114,66);
   h204->SetBinContent(115,72);
   h204->SetBinContent(116,87);
   h204->SetBinContent(117,79);
   h204->SetBinContent(118,78);
   h204->SetBinContent(119,94);
   h204->SetBinContent(120,92);
   h204->SetBinContent(121,36834);
   h204->SetEntries(54648);
   h204->SetFillColor(12);
   h204->SetLineColor(12);
   h204->SetLineWidth(2);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h204__1 = new TH1F("h204__1","m(k0skpi2)  ",120,2.7,3.3);
   h204__1->SetBinContent(0,9559);
   h204__1->SetBinContent(1,58);
   h204__1->SetBinContent(2,78);
   h204__1->SetBinContent(3,58);
   h204__1->SetBinContent(4,45);
   h204__1->SetBinContent(5,53);
   h204__1->SetBinContent(6,52);
   h204__1->SetBinContent(7,46);
   h204__1->SetBinContent(8,54);
   h204__1->SetBinContent(9,46);
   h204__1->SetBinContent(10,46);
   h204__1->SetBinContent(11,54);
   h204__1->SetBinContent(12,53);
   h204__1->SetBinContent(13,55);
   h204__1->SetBinContent(14,51);
   h204__1->SetBinContent(15,66);
   h204__1->SetBinContent(16,60);
   h204__1->SetBinContent(17,57);
   h204__1->SetBinContent(18,41);
   h204__1->SetBinContent(19,66);
   h204__1->SetBinContent(20,45);
   h204__1->SetBinContent(21,67);
   h204__1->SetBinContent(22,48);
   h204__1->SetBinContent(23,62);
   h204__1->SetBinContent(24,48);
   h204__1->SetBinContent(25,63);
   h204__1->SetBinContent(26,53);
   h204__1->SetBinContent(27,50);
   h204__1->SetBinContent(28,53);
   h204__1->SetBinContent(29,54);
   h204__1->SetBinContent(30,63);
   h204__1->SetBinContent(31,63);
   h204__1->SetBinContent(32,57);
   h204__1->SetBinContent(33,74);
   h204__1->SetBinContent(34,71);
   h204__1->SetBinContent(35,63);
   h204__1->SetBinContent(36,67);
   h204__1->SetBinContent(37,65);
   h204__1->SetBinContent(38,69);
   h204__1->SetBinContent(39,73);
   h204__1->SetBinContent(40,52);
   h204__1->SetBinContent(41,56);
   h204__1->SetBinContent(42,82);
   h204__1->SetBinContent(43,51);
   h204__1->SetBinContent(44,65);
   h204__1->SetBinContent(45,73);
   h204__1->SetBinContent(46,72);
   h204__1->SetBinContent(47,71);
   h204__1->SetBinContent(48,70);
   h204__1->SetBinContent(49,95);
   h204__1->SetBinContent(50,64);
   h204__1->SetBinContent(51,68);
   h204__1->SetBinContent(52,78);
   h204__1->SetBinContent(53,56);
   h204__1->SetBinContent(54,81);
   h204__1->SetBinContent(55,69);
   h204__1->SetBinContent(56,88);
   h204__1->SetBinContent(57,92);
   h204__1->SetBinContent(58,84);
   h204__1->SetBinContent(59,83);
   h204__1->SetBinContent(60,86);
   h204__1->SetBinContent(61,94);
   h204__1->SetBinContent(62,88);
   h204__1->SetBinContent(63,82);
   h204__1->SetBinContent(64,77);
   h204__1->SetBinContent(65,67);
   h204__1->SetBinContent(66,76);
   h204__1->SetBinContent(67,70);
   h204__1->SetBinContent(68,80);
   h204__1->SetBinContent(69,73);
   h204__1->SetBinContent(70,80);
   h204__1->SetBinContent(71,87);
   h204__1->SetBinContent(72,80);
   h204__1->SetBinContent(73,63);
   h204__1->SetBinContent(74,78);
   h204__1->SetBinContent(75,66);
   h204__1->SetBinContent(76,79);
   h204__1->SetBinContent(77,60);
   h204__1->SetBinContent(78,80);
   h204__1->SetBinContent(79,71);
   h204__1->SetBinContent(80,59);
   h204__1->SetBinContent(81,64);
   h204__1->SetBinContent(82,83);
   h204__1->SetBinContent(83,85);
   h204__1->SetBinContent(84,57);
   h204__1->SetBinContent(85,70);
   h204__1->SetBinContent(86,73);
   h204__1->SetBinContent(87,71);
   h204__1->SetBinContent(88,63);
   h204__1->SetBinContent(89,82);
   h204__1->SetBinContent(90,64);
   h204__1->SetBinContent(91,57);
   h204__1->SetBinContent(92,67);
   h204__1->SetBinContent(93,66);
   h204__1->SetBinContent(94,73);
   h204__1->SetBinContent(95,62);
   h204__1->SetBinContent(96,76);
   h204__1->SetBinContent(97,67);
   h204__1->SetBinContent(98,76);
   h204__1->SetBinContent(99,73);
   h204__1->SetBinContent(100,72);
   h204__1->SetBinContent(101,80);
   h204__1->SetBinContent(102,67);
   h204__1->SetBinContent(103,74);
   h204__1->SetBinContent(104,77);
   h204__1->SetBinContent(105,81);
   h204__1->SetBinContent(106,76);
   h204__1->SetBinContent(107,67);
   h204__1->SetBinContent(108,82);
   h204__1->SetBinContent(109,67);
   h204__1->SetBinContent(110,71);
   h204__1->SetBinContent(111,84);
   h204__1->SetBinContent(112,85);
   h204__1->SetBinContent(113,82);
   h204__1->SetBinContent(114,66);
   h204__1->SetBinContent(115,72);
   h204__1->SetBinContent(116,87);
   h204__1->SetBinContent(117,79);
   h204__1->SetBinContent(118,78);
   h204__1->SetBinContent(119,94);
   h204__1->SetBinContent(120,92);
   h204__1->SetBinContent(121,36834);
   h204__1->SetEntries(54648);
   h204__1->SetDirectory(0);
   h204__1->SetFillColor(12);
   h204__1->SetLineColor(12);
   h204__1->SetLineWidth(2);
   h204__1->GetXaxis()->SetLabelFont(42);
   h204__1->GetXaxis()->SetLabelSize(0.035);
   h204__1->GetXaxis()->SetTitleSize(0.035);
   h204__1->GetXaxis()->SetTitleFont(42);
   h204__1->GetYaxis()->SetLabelFont(42);
   h204__1->GetYaxis()->SetLabelSize(0.035);
   h204__1->GetYaxis()->SetTitleSize(0.035);
   h204__1->GetYaxis()->SetTitleFont(42);
   h204__1->GetZaxis()->SetLabelFont(42);
   h204__1->GetZaxis()->SetLabelSize(0.035);
   h204__1->GetZaxis()->SetTitleSize(0.035);
   h204__1->GetZaxis()->SetTitleFont(42);
   h204__1->Draw("SAMEAXIS");
   
   TH1F *h205__2 = new TH1F("h205__2","m(k0skpi21  ",120,2.7,3.3);
   h205__2->SetBinContent(0,33434);
   h205__2->SetBinContent(1,112);
   h205__2->SetBinContent(2,107);
   h205__2->SetBinContent(3,102);
   h205__2->SetBinContent(4,118);
   h205__2->SetBinContent(5,110);
   h205__2->SetBinContent(6,117);
   h205__2->SetBinContent(7,108);
   h205__2->SetBinContent(8,114);
   h205__2->SetBinContent(9,132);
   h205__2->SetBinContent(10,119);
   h205__2->SetBinContent(11,89);
   h205__2->SetBinContent(12,105);
   h205__2->SetBinContent(13,113);
   h205__2->SetBinContent(14,129);
   h205__2->SetBinContent(15,95);
   h205__2->SetBinContent(16,110);
   h205__2->SetBinContent(17,127);
   h205__2->SetBinContent(18,119);
   h205__2->SetBinContent(19,110);
   h205__2->SetBinContent(20,120);
   h205__2->SetBinContent(21,120);
   h205__2->SetBinContent(22,129);
   h205__2->SetBinContent(23,130);
   h205__2->SetBinContent(24,126);
   h205__2->SetBinContent(25,115);
   h205__2->SetBinContent(26,128);
   h205__2->SetBinContent(27,121);
   h205__2->SetBinContent(28,140);
   h205__2->SetBinContent(29,114);
   h205__2->SetBinContent(30,136);
   h205__2->SetBinContent(31,119);
   h205__2->SetBinContent(32,155);
   h205__2->SetBinContent(33,141);
   h205__2->SetBinContent(34,144);
   h205__2->SetBinContent(35,134);
   h205__2->SetBinContent(36,133);
   h205__2->SetBinContent(37,151);
   h205__2->SetBinContent(38,144);
   h205__2->SetBinContent(39,178);
   h205__2->SetBinContent(40,184);
   h205__2->SetBinContent(41,186);
   h205__2->SetBinContent(42,187);
   h205__2->SetBinContent(43,204);
   h205__2->SetBinContent(44,202);
   h205__2->SetBinContent(45,231);
   h205__2->SetBinContent(46,234);
   h205__2->SetBinContent(47,268);
   h205__2->SetBinContent(48,343);
   h205__2->SetBinContent(49,397);
   h205__2->SetBinContent(50,453);
   h205__2->SetBinContent(51,597);
   h205__2->SetBinContent(52,665);
   h205__2->SetBinContent(53,852);
   h205__2->SetBinContent(54,1066);
   h205__2->SetBinContent(55,1343);
   h205__2->SetBinContent(56,1492);
   h205__2->SetBinContent(57,1542);
   h205__2->SetBinContent(58,1653);
   h205__2->SetBinContent(59,1494);
   h205__2->SetBinContent(60,1350);
   h205__2->SetBinContent(61,1053);
   h205__2->SetBinContent(62,888);
   h205__2->SetBinContent(63,712);
   h205__2->SetBinContent(64,601);
   h205__2->SetBinContent(65,476);
   h205__2->SetBinContent(66,434);
   h205__2->SetBinContent(67,359);
   h205__2->SetBinContent(68,322);
   h205__2->SetBinContent(69,298);
   h205__2->SetBinContent(70,266);
   h205__2->SetBinContent(71,249);
   h205__2->SetBinContent(72,225);
   h205__2->SetBinContent(73,240);
   h205__2->SetBinContent(74,242);
   h205__2->SetBinContent(75,253);
   h205__2->SetBinContent(76,342);
   h205__2->SetBinContent(77,406);
   h205__2->SetBinContent(78,555);
   h205__2->SetBinContent(79,687);
   h205__2->SetBinContent(80,821);
   h205__2->SetBinContent(81,717);
   h205__2->SetBinContent(82,570);
   h205__2->SetBinContent(83,391);
   h205__2->SetBinContent(84,315);
   h205__2->SetBinContent(85,195);
   h205__2->SetBinContent(86,170);
   h205__2->SetBinContent(87,162);
   h205__2->SetBinContent(88,149);
   h205__2->SetBinContent(89,133);
   h205__2->SetBinContent(90,147);
   h205__2->SetBinContent(91,155);
   h205__2->SetBinContent(92,154);
   h205__2->SetBinContent(93,146);
   h205__2->SetBinContent(94,156);
   h205__2->SetBinContent(95,130);
   h205__2->SetBinContent(96,149);
   h205__2->SetBinContent(97,147);
   h205__2->SetBinContent(98,167);
   h205__2->SetBinContent(99,165);
   h205__2->SetBinContent(100,147);
   h205__2->SetBinContent(101,153);
   h205__2->SetBinContent(102,147);
   h205__2->SetBinContent(103,132);
   h205__2->SetBinContent(104,125);
   h205__2->SetBinContent(105,138);
   h205__2->SetBinContent(106,138);
   h205__2->SetBinContent(107,143);
   h205__2->SetBinContent(108,158);
   h205__2->SetBinContent(109,156);
   h205__2->SetBinContent(110,149);
   h205__2->SetBinContent(111,183);
   h205__2->SetBinContent(112,150);
   h205__2->SetBinContent(113,144);
   h205__2->SetBinContent(114,152);
   h205__2->SetBinContent(115,173);
   h205__2->SetBinContent(116,128);
   h205__2->SetBinContent(117,146);
   h205__2->SetBinContent(118,169);
   h205__2->SetBinContent(119,139);
   h205__2->SetBinContent(120,157);
   h205__2->SetBinContent(121,65505);
   h205__2->SetEntries(135570);
   h205__2->SetDirectory(0);
   h205__2->SetMarkerStyle(20);
   h205__2->SetMarkerSize(0.6);
   h205__2->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h205__2->GetXaxis()->SetNdivisions(505);
   h205__2->GetXaxis()->SetLabelFont(42);
   h205__2->GetXaxis()->SetLabelSize(0.06);
   h205__2->GetXaxis()->SetTitleSize(0.06);
   h205__2->GetXaxis()->SetTitleOffset(1.3);
   h205__2->GetXaxis()->SetTitleFont(132);
   h205__2->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205__2->GetYaxis()->SetNdivisions(505);
   h205__2->GetYaxis()->SetLabelFont(42);
   h205__2->GetYaxis()->SetLabelOffset(0.02);
   h205__2->GetYaxis()->SetLabelSize(0.06);
   h205__2->GetYaxis()->SetTitleSize(0.06);
   h205__2->GetYaxis()->SetTitleOffset(1.5);
   h205__2->GetYaxis()->SetTitleFont(132);
   h205__2->GetZaxis()->SetLabelFont(42);
   h205__2->GetZaxis()->SetLabelSize(0.035);
   h205__2->GetZaxis()->SetTitleSize(0.035);
   h205__2->GetZaxis()->SetTitleFont(42);
   h205__2->Draw("ESAME");
   TText *text = new TText(3.16,1500,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TBox *box = new TBox(3.06,1350,3.11,1400);
   box->SetFillColor(12);
   box->SetLineColor(12);
   box->SetLineWidth(0);
   box->Draw();
   TLatex *   tex = new TLatex(3.12,1350,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(3.06,1200,3.11,1250);

   ci = TColor::GetColor("#cccccc");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   box->SetLineColor(ci);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.12,1200,"#it{#eta_{c}} regions");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(2.75,1500,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2.75,1300,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig12b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 15:31:25 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",960,201,700,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(2.55,-359.2579,3.339474,1754.024);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33603);
   h205->SetBinContent(1,113);
   h205->SetBinContent(2,114);
   h205->SetBinContent(3,125);
   h205->SetBinContent(4,104);
   h205->SetBinContent(5,107);
   h205->SetBinContent(6,135);
   h205->SetBinContent(7,118);
   h205->SetBinContent(8,128);
   h205->SetBinContent(9,127);
   h205->SetBinContent(10,114);
   h205->SetBinContent(11,122);
   h205->SetBinContent(12,148);
   h205->SetBinContent(13,118);
   h205->SetBinContent(14,146);
   h205->SetBinContent(15,134);
   h205->SetBinContent(16,140);
   h205->SetBinContent(17,131);
   h205->SetBinContent(18,136);
   h205->SetBinContent(19,153);
   h205->SetBinContent(20,144);
   h205->SetBinContent(21,135);
   h205->SetBinContent(22,132);
   h205->SetBinContent(23,123);
   h205->SetBinContent(24,149);
   h205->SetBinContent(25,142);
   h205->SetBinContent(26,143);
   h205->SetBinContent(27,141);
   h205->SetBinContent(28,127);
   h205->SetBinContent(29,136);
   h205->SetBinContent(30,142);
   h205->SetBinContent(31,138);
   h205->SetBinContent(32,142);
   h205->SetBinContent(33,135);
   h205->SetBinContent(34,155);
   h205->SetBinContent(35,130);
   h205->SetBinContent(36,152);
   h205->SetBinContent(37,144);
   h205->SetBinContent(38,152);
   h205->SetBinContent(39,150);
   h205->SetBinContent(40,158);
   h205->SetBinContent(41,182);
   h205->SetBinContent(42,204);
   h205->SetBinContent(43,209);
   h205->SetBinContent(44,231);
   h205->SetBinContent(45,234);
   h205->SetBinContent(46,255);
   h205->SetBinContent(47,260);
   h205->SetBinContent(48,354);
   h205->SetBinContent(49,388);
   h205->SetBinContent(50,409);
   h205->SetBinContent(51,501);
   h205->SetBinContent(52,688);
   h205->SetBinContent(53,841);
   h205->SetBinContent(54,990);
   h205->SetBinContent(55,1139);
   h205->SetBinContent(56,1318);
   h205->SetBinContent(57,1491);
   h205->SetBinContent(58,1483);
   h205->SetBinContent(59,1388);
   h205->SetBinContent(60,1253);
   h205->SetBinContent(61,1009);
   h205->SetBinContent(62,906);
   h205->SetBinContent(63,688);
   h205->SetBinContent(64,529);
   h205->SetBinContent(65,460);
   h205->SetBinContent(66,422);
   h205->SetBinContent(67,386);
   h205->SetBinContent(68,356);
   h205->SetBinContent(69,334);
   h205->SetBinContent(70,284);
   h205->SetBinContent(71,235);
   h205->SetBinContent(72,277);
   h205->SetBinContent(73,297);
   h205->SetBinContent(74,275);
   h205->SetBinContent(75,277);
   h205->SetBinContent(76,318);
   h205->SetBinContent(77,430);
   h205->SetBinContent(78,581);
   h205->SetBinContent(79,689);
   h205->SetBinContent(80,728);
   h205->SetBinContent(81,655);
   h205->SetBinContent(82,529);
   h205->SetBinContent(83,390);
   h205->SetBinContent(84,282);
   h205->SetBinContent(85,216);
   h205->SetBinContent(86,222);
   h205->SetBinContent(87,193);
   h205->SetBinContent(88,173);
   h205->SetBinContent(89,179);
   h205->SetBinContent(90,194);
   h205->SetBinContent(91,176);
   h205->SetBinContent(92,186);
   h205->SetBinContent(93,185);
   h205->SetBinContent(94,172);
   h205->SetBinContent(95,195);
   h205->SetBinContent(96,166);
   h205->SetBinContent(97,175);
   h205->SetBinContent(98,169);
   h205->SetBinContent(99,167);
   h205->SetBinContent(100,198);
   h205->SetBinContent(101,147);
   h205->SetBinContent(102,151);
   h205->SetBinContent(103,172);
   h205->SetBinContent(104,162);
   h205->SetBinContent(105,192);
   h205->SetBinContent(106,163);
   h205->SetBinContent(107,197);
   h205->SetBinContent(108,183);
   h205->SetBinContent(109,176);
   h205->SetBinContent(110,181);
   h205->SetBinContent(111,177);
   h205->SetBinContent(112,156);
   h205->SetBinContent(113,172);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,187);
   h205->SetBinContent(116,192);
   h205->SetBinContent(117,165);
   h205->SetBinContent(118,178);
   h205->SetBinContent(119,190);
   h205->SetBinContent(120,176);
   h205->SetBinContent(121,73744);
   h205->SetEntries(144320);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("PEX0");
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33603);
   h205->SetBinContent(1,113);
   h205->SetBinContent(2,114);
   h205->SetBinContent(3,125);
   h205->SetBinContent(4,104);
   h205->SetBinContent(5,107);
   h205->SetBinContent(6,135);
   h205->SetBinContent(7,118);
   h205->SetBinContent(8,128);
   h205->SetBinContent(9,127);
   h205->SetBinContent(10,114);
   h205->SetBinContent(11,122);
   h205->SetBinContent(12,148);
   h205->SetBinContent(13,118);
   h205->SetBinContent(14,146);
   h205->SetBinContent(15,134);
   h205->SetBinContent(16,140);
   h205->SetBinContent(17,131);
   h205->SetBinContent(18,136);
   h205->SetBinContent(19,153);
   h205->SetBinContent(20,144);
   h205->SetBinContent(21,135);
   h205->SetBinContent(22,132);
   h205->SetBinContent(23,123);
   h205->SetBinContent(24,149);
   h205->SetBinContent(25,142);
   h205->SetBinContent(26,143);
   h205->SetBinContent(27,141);
   h205->SetBinContent(28,127);
   h205->SetBinContent(29,136);
   h205->SetBinContent(30,142);
   h205->SetBinContent(31,138);
   h205->SetBinContent(32,142);
   h205->SetBinContent(33,135);
   h205->SetBinContent(34,155);
   h205->SetBinContent(35,130);
   h205->SetBinContent(36,152);
   h205->SetBinContent(37,144);
   h205->SetBinContent(38,152);
   h205->SetBinContent(39,150);
   h205->SetBinContent(40,158);
   h205->SetBinContent(41,182);
   h205->SetBinContent(42,204);
   h205->SetBinContent(43,209);
   h205->SetBinContent(44,231);
   h205->SetBinContent(45,234);
   h205->SetBinContent(46,255);
   h205->SetBinContent(47,260);
   h205->SetBinContent(48,354);
   h205->SetBinContent(49,388);
   h205->SetBinContent(50,409);
   h205->SetBinContent(51,501);
   h205->SetBinContent(52,688);
   h205->SetBinContent(53,841);
   h205->SetBinContent(54,990);
   h205->SetBinContent(55,1139);
   h205->SetBinContent(56,1318);
   h205->SetBinContent(57,1491);
   h205->SetBinContent(58,1483);
   h205->SetBinContent(59,1388);
   h205->SetBinContent(60,1253);
   h205->SetBinContent(61,1009);
   h205->SetBinContent(62,906);
   h205->SetBinContent(63,688);
   h205->SetBinContent(64,529);
   h205->SetBinContent(65,460);
   h205->SetBinContent(66,422);
   h205->SetBinContent(67,386);
   h205->SetBinContent(68,356);
   h205->SetBinContent(69,334);
   h205->SetBinContent(70,284);
   h205->SetBinContent(71,235);
   h205->SetBinContent(72,277);
   h205->SetBinContent(73,297);
   h205->SetBinContent(74,275);
   h205->SetBinContent(75,277);
   h205->SetBinContent(76,318);
   h205->SetBinContent(77,430);
   h205->SetBinContent(78,581);
   h205->SetBinContent(79,689);
   h205->SetBinContent(80,728);
   h205->SetBinContent(81,655);
   h205->SetBinContent(82,529);
   h205->SetBinContent(83,390);
   h205->SetBinContent(84,282);
   h205->SetBinContent(85,216);
   h205->SetBinContent(86,222);
   h205->SetBinContent(87,193);
   h205->SetBinContent(88,173);
   h205->SetBinContent(89,179);
   h205->SetBinContent(90,194);
   h205->SetBinContent(91,176);
   h205->SetBinContent(92,186);
   h205->SetBinContent(93,185);
   h205->SetBinContent(94,172);
   h205->SetBinContent(95,195);
   h205->SetBinContent(96,166);
   h205->SetBinContent(97,175);
   h205->SetBinContent(98,169);
   h205->SetBinContent(99,167);
   h205->SetBinContent(100,198);
   h205->SetBinContent(101,147);
   h205->SetBinContent(102,151);
   h205->SetBinContent(103,172);
   h205->SetBinContent(104,162);
   h205->SetBinContent(105,192);
   h205->SetBinContent(106,163);
   h205->SetBinContent(107,197);
   h205->SetBinContent(108,183);
   h205->SetBinContent(109,176);
   h205->SetBinContent(110,181);
   h205->SetBinContent(111,177);
   h205->SetBinContent(112,156);
   h205->SetBinContent(113,172);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,187);
   h205->SetBinContent(116,192);
   h205->SetBinContent(117,165);
   h205->SetBinContent(118,178);
   h205->SetBinContent(119,190);
   h205->SetBinContent(120,176);
   h205->SetBinContent(121,73744);
   h205->SetEntries(144320);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   h205->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h205->GetXaxis()->SetRange(47,68);
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33603);
   h205->SetBinContent(1,113);
   h205->SetBinContent(2,114);
   h205->SetBinContent(3,125);
   h205->SetBinContent(4,104);
   h205->SetBinContent(5,107);
   h205->SetBinContent(6,135);
   h205->SetBinContent(7,118);
   h205->SetBinContent(8,128);
   h205->SetBinContent(9,127);
   h205->SetBinContent(10,114);
   h205->SetBinContent(11,122);
   h205->SetBinContent(12,148);
   h205->SetBinContent(13,118);
   h205->SetBinContent(14,146);
   h205->SetBinContent(15,134);
   h205->SetBinContent(16,140);
   h205->SetBinContent(17,131);
   h205->SetBinContent(18,136);
   h205->SetBinContent(19,153);
   h205->SetBinContent(20,144);
   h205->SetBinContent(21,135);
   h205->SetBinContent(22,132);
   h205->SetBinContent(23,123);
   h205->SetBinContent(24,149);
   h205->SetBinContent(25,142);
   h205->SetBinContent(26,143);
   h205->SetBinContent(27,141);
   h205->SetBinContent(28,127);
   h205->SetBinContent(29,136);
   h205->SetBinContent(30,142);
   h205->SetBinContent(31,138);
   h205->SetBinContent(32,142);
   h205->SetBinContent(33,135);
   h205->SetBinContent(34,155);
   h205->SetBinContent(35,130);
   h205->SetBinContent(36,152);
   h205->SetBinContent(37,144);
   h205->SetBinContent(38,152);
   h205->SetBinContent(39,150);
   h205->SetBinContent(40,158);
   h205->SetBinContent(41,182);
   h205->SetBinContent(42,204);
   h205->SetBinContent(43,209);
   h205->SetBinContent(44,231);
   h205->SetBinContent(45,234);
   h205->SetBinContent(46,255);
   h205->SetBinContent(47,260);
   h205->SetBinContent(48,354);
   h205->SetBinContent(49,388);
   h205->SetBinContent(50,409);
   h205->SetBinContent(51,501);
   h205->SetBinContent(52,688);
   h205->SetBinContent(53,841);
   h205->SetBinContent(54,990);
   h205->SetBinContent(55,1139);
   h205->SetBinContent(56,1318);
   h205->SetBinContent(57,1491);
   h205->SetBinContent(58,1483);
   h205->SetBinContent(59,1388);
   h205->SetBinContent(60,1253);
   h205->SetBinContent(61,1009);
   h205->SetBinContent(62,906);
   h205->SetBinContent(63,688);
   h205->SetBinContent(64,529);
   h205->SetBinContent(65,460);
   h205->SetBinContent(66,422);
   h205->SetBinContent(67,386);
   h205->SetBinContent(68,356);
   h205->SetBinContent(69,334);
   h205->SetBinContent(70,284);
   h205->SetBinContent(71,235);
   h205->SetBinContent(72,277);
   h205->SetBinContent(73,297);
   h205->SetBinContent(74,275);
   h205->SetBinContent(75,277);
   h205->SetBinContent(76,318);
   h205->SetBinContent(77,430);
   h205->SetBinContent(78,581);
   h205->SetBinContent(79,689);
   h205->SetBinContent(80,728);
   h205->SetBinContent(81,655);
   h205->SetBinContent(82,529);
   h205->SetBinContent(83,390);
   h205->SetBinContent(84,282);
   h205->SetBinContent(85,216);
   h205->SetBinContent(86,222);
   h205->SetBinContent(87,193);
   h205->SetBinContent(88,173);
   h205->SetBinContent(89,179);
   h205->SetBinContent(90,194);
   h205->SetBinContent(91,176);
   h205->SetBinContent(92,186);
   h205->SetBinContent(93,185);
   h205->SetBinContent(94,172);
   h205->SetBinContent(95,195);
   h205->SetBinContent(96,166);
   h205->SetBinContent(97,175);
   h205->SetBinContent(98,169);
   h205->SetBinContent(99,167);
   h205->SetBinContent(100,198);
   h205->SetBinContent(101,147);
   h205->SetBinContent(102,151);
   h205->SetBinContent(103,172);
   h205->SetBinContent(104,162);
   h205->SetBinContent(105,192);
   h205->SetBinContent(106,163);
   h205->SetBinContent(107,197);
   h205->SetBinContent(108,183);
   h205->SetBinContent(109,176);
   h205->SetBinContent(110,181);
   h205->SetBinContent(111,177);
   h205->SetBinContent(112,156);
   h205->SetBinContent(113,172);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,187);
   h205->SetBinContent(116,192);
   h205->SetBinContent(117,165);
   h205->SetBinContent(118,178);
   h205->SetBinContent(119,190);
   h205->SetBinContent(120,176);
   h205->SetBinContent(121,73744);
   h205->SetEntries(144320);

   ci = TColor::GetColor("#cccccc");
   h205->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h205->GetXaxis()->SetRange(26,36);
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h205 = new TH1F("h205","m(k0skpi21  ",120,2.7,3.3);
   h205->SetBinContent(0,33603);
   h205->SetBinContent(1,113);
   h205->SetBinContent(2,114);
   h205->SetBinContent(3,125);
   h205->SetBinContent(4,104);
   h205->SetBinContent(5,107);
   h205->SetBinContent(6,135);
   h205->SetBinContent(7,118);
   h205->SetBinContent(8,128);
   h205->SetBinContent(9,127);
   h205->SetBinContent(10,114);
   h205->SetBinContent(11,122);
   h205->SetBinContent(12,148);
   h205->SetBinContent(13,118);
   h205->SetBinContent(14,146);
   h205->SetBinContent(15,134);
   h205->SetBinContent(16,140);
   h205->SetBinContent(17,131);
   h205->SetBinContent(18,136);
   h205->SetBinContent(19,153);
   h205->SetBinContent(20,144);
   h205->SetBinContent(21,135);
   h205->SetBinContent(22,132);
   h205->SetBinContent(23,123);
   h205->SetBinContent(24,149);
   h205->SetBinContent(25,142);
   h205->SetBinContent(26,143);
   h205->SetBinContent(27,141);
   h205->SetBinContent(28,127);
   h205->SetBinContent(29,136);
   h205->SetBinContent(30,142);
   h205->SetBinContent(31,138);
   h205->SetBinContent(32,142);
   h205->SetBinContent(33,135);
   h205->SetBinContent(34,155);
   h205->SetBinContent(35,130);
   h205->SetBinContent(36,152);
   h205->SetBinContent(37,144);
   h205->SetBinContent(38,152);
   h205->SetBinContent(39,150);
   h205->SetBinContent(40,158);
   h205->SetBinContent(41,182);
   h205->SetBinContent(42,204);
   h205->SetBinContent(43,209);
   h205->SetBinContent(44,231);
   h205->SetBinContent(45,234);
   h205->SetBinContent(46,255);
   h205->SetBinContent(47,260);
   h205->SetBinContent(48,354);
   h205->SetBinContent(49,388);
   h205->SetBinContent(50,409);
   h205->SetBinContent(51,501);
   h205->SetBinContent(52,688);
   h205->SetBinContent(53,841);
   h205->SetBinContent(54,990);
   h205->SetBinContent(55,1139);
   h205->SetBinContent(56,1318);
   h205->SetBinContent(57,1491);
   h205->SetBinContent(58,1483);
   h205->SetBinContent(59,1388);
   h205->SetBinContent(60,1253);
   h205->SetBinContent(61,1009);
   h205->SetBinContent(62,906);
   h205->SetBinContent(63,688);
   h205->SetBinContent(64,529);
   h205->SetBinContent(65,460);
   h205->SetBinContent(66,422);
   h205->SetBinContent(67,386);
   h205->SetBinContent(68,356);
   h205->SetBinContent(69,334);
   h205->SetBinContent(70,284);
   h205->SetBinContent(71,235);
   h205->SetBinContent(72,277);
   h205->SetBinContent(73,297);
   h205->SetBinContent(74,275);
   h205->SetBinContent(75,277);
   h205->SetBinContent(76,318);
   h205->SetBinContent(77,430);
   h205->SetBinContent(78,581);
   h205->SetBinContent(79,689);
   h205->SetBinContent(80,728);
   h205->SetBinContent(81,655);
   h205->SetBinContent(82,529);
   h205->SetBinContent(83,390);
   h205->SetBinContent(84,282);
   h205->SetBinContent(85,216);
   h205->SetBinContent(86,222);
   h205->SetBinContent(87,193);
   h205->SetBinContent(88,173);
   h205->SetBinContent(89,179);
   h205->SetBinContent(90,194);
   h205->SetBinContent(91,176);
   h205->SetBinContent(92,186);
   h205->SetBinContent(93,185);
   h205->SetBinContent(94,172);
   h205->SetBinContent(95,195);
   h205->SetBinContent(96,166);
   h205->SetBinContent(97,175);
   h205->SetBinContent(98,169);
   h205->SetBinContent(99,167);
   h205->SetBinContent(100,198);
   h205->SetBinContent(101,147);
   h205->SetBinContent(102,151);
   h205->SetBinContent(103,172);
   h205->SetBinContent(104,162);
   h205->SetBinContent(105,192);
   h205->SetBinContent(106,163);
   h205->SetBinContent(107,197);
   h205->SetBinContent(108,183);
   h205->SetBinContent(109,176);
   h205->SetBinContent(110,181);
   h205->SetBinContent(111,177);
   h205->SetBinContent(112,156);
   h205->SetBinContent(113,172);
   h205->SetBinContent(114,152);
   h205->SetBinContent(115,187);
   h205->SetBinContent(116,192);
   h205->SetBinContent(117,165);
   h205->SetBinContent(118,178);
   h205->SetBinContent(119,190);
   h205->SetBinContent(120,176);
   h205->SetBinContent(121,73744);
   h205->SetEntries(144320);

   ci = TColor::GetColor("#cccccc");
   h205->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->SetMarkerStyle(20);
   h205->SetMarkerSize(0.6);
   h205->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h205->GetXaxis()->SetRange(91,101);
   h205->GetXaxis()->SetNdivisions(505);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.06);
   h205->GetXaxis()->SetTitleSize(0.06);
   h205->GetXaxis()->SetTitleOffset(1.3);
   h205->GetXaxis()->SetTitleFont(132);
   h205->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205->GetYaxis()->SetNdivisions(505);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelOffset(0.02);
   h205->GetYaxis()->SetLabelSize(0.06);
   h205->GetYaxis()->SetTitleSize(0.06);
   h205->GetYaxis()->SetTitleOffset(1.5);
   h205->GetYaxis()->SetTitleFont(132);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h204 = new TH1F("h204","m(k0skpi2)  ",120,2.7,3.3);
   h204->SetBinContent(0,7298);
   h204->SetBinContent(1,40);
   h204->SetBinContent(2,28);
   h204->SetBinContent(3,37);
   h204->SetBinContent(4,36);
   h204->SetBinContent(5,25);
   h204->SetBinContent(6,34);
   h204->SetBinContent(7,31);
   h204->SetBinContent(8,27);
   h204->SetBinContent(9,36);
   h204->SetBinContent(10,34);
   h204->SetBinContent(11,30);
   h204->SetBinContent(12,41);
   h204->SetBinContent(13,39);
   h204->SetBinContent(14,25);
   h204->SetBinContent(15,34);
   h204->SetBinContent(16,26);
   h204->SetBinContent(17,33);
   h204->SetBinContent(18,36);
   h204->SetBinContent(19,30);
   h204->SetBinContent(20,40);
   h204->SetBinContent(21,39);
   h204->SetBinContent(22,34);
   h204->SetBinContent(23,36);
   h204->SetBinContent(24,31);
   h204->SetBinContent(25,31);
   h204->SetBinContent(26,34);
   h204->SetBinContent(27,24);
   h204->SetBinContent(28,33);
   h204->SetBinContent(29,34);
   h204->SetBinContent(30,32);
   h204->SetBinContent(31,37);
   h204->SetBinContent(32,38);
   h204->SetBinContent(33,40);
   h204->SetBinContent(34,37);
   h204->SetBinContent(35,45);
   h204->SetBinContent(36,37);
   h204->SetBinContent(37,37);
   h204->SetBinContent(38,26);
   h204->SetBinContent(39,35);
   h204->SetBinContent(40,45);
   h204->SetBinContent(41,46);
   h204->SetBinContent(42,33);
   h204->SetBinContent(43,38);
   h204->SetBinContent(44,39);
   h204->SetBinContent(45,51);
   h204->SetBinContent(46,54);
   h204->SetBinContent(47,55);
   h204->SetBinContent(48,51);
   h204->SetBinContent(49,43);
   h204->SetBinContent(50,45);
   h204->SetBinContent(51,49);
   h204->SetBinContent(52,55);
   h204->SetBinContent(53,27);
   h204->SetBinContent(54,44);
   h204->SetBinContent(55,47);
   h204->SetBinContent(56,51);
   h204->SetBinContent(57,47);
   h204->SetBinContent(58,56);
   h204->SetBinContent(59,51);
   h204->SetBinContent(60,53);
   h204->SetBinContent(61,40);
   h204->SetBinContent(62,51);
   h204->SetBinContent(63,41);
   h204->SetBinContent(64,43);
   h204->SetBinContent(65,36);
   h204->SetBinContent(66,46);
   h204->SetBinContent(67,36);
   h204->SetBinContent(68,41);
   h204->SetBinContent(69,43);
   h204->SetBinContent(70,39);
   h204->SetBinContent(71,37);
   h204->SetBinContent(72,34);
   h204->SetBinContent(73,38);
   h204->SetBinContent(74,46);
   h204->SetBinContent(75,39);
   h204->SetBinContent(76,40);
   h204->SetBinContent(77,42);
   h204->SetBinContent(78,36);
   h204->SetBinContent(79,46);
   h204->SetBinContent(80,50);
   h204->SetBinContent(81,45);
   h204->SetBinContent(82,42);
   h204->SetBinContent(83,35);
   h204->SetBinContent(84,31);
   h204->SetBinContent(85,52);
   h204->SetBinContent(86,36);
   h204->SetBinContent(87,40);
   h204->SetBinContent(88,36);
   h204->SetBinContent(89,43);
   h204->SetBinContent(90,40);
   h204->SetBinContent(91,41);
   h204->SetBinContent(92,41);
   h204->SetBinContent(93,40);
   h204->SetBinContent(94,36);
   h204->SetBinContent(95,47);
   h204->SetBinContent(96,43);
   h204->SetBinContent(97,28);
   h204->SetBinContent(98,42);
   h204->SetBinContent(99,37);
   h204->SetBinContent(100,39);
   h204->SetBinContent(101,30);
   h204->SetBinContent(102,35);
   h204->SetBinContent(103,33);
   h204->SetBinContent(104,40);
   h204->SetBinContent(105,48);
   h204->SetBinContent(106,32);
   h204->SetBinContent(107,40);
   h204->SetBinContent(108,36);
   h204->SetBinContent(109,33);
   h204->SetBinContent(110,41);
   h204->SetBinContent(111,45);
   h204->SetBinContent(112,36);
   h204->SetBinContent(113,42);
   h204->SetBinContent(114,32);
   h204->SetBinContent(115,36);
   h204->SetBinContent(116,47);
   h204->SetBinContent(117,29);
   h204->SetBinContent(118,34);
   h204->SetBinContent(119,42);
   h204->SetBinContent(120,50);
   h204->SetBinContent(121,16089);
   h204->SetEntries(28068);
   h204->SetFillColor(12);
   h204->SetLineColor(12);
   h204->SetLineWidth(2);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h204__3 = new TH1F("h204__3","m(k0skpi2)  ",120,2.7,3.3);
   h204__3->SetBinContent(0,7298);
   h204__3->SetBinContent(1,40);
   h204__3->SetBinContent(2,28);
   h204__3->SetBinContent(3,37);
   h204__3->SetBinContent(4,36);
   h204__3->SetBinContent(5,25);
   h204__3->SetBinContent(6,34);
   h204__3->SetBinContent(7,31);
   h204__3->SetBinContent(8,27);
   h204__3->SetBinContent(9,36);
   h204__3->SetBinContent(10,34);
   h204__3->SetBinContent(11,30);
   h204__3->SetBinContent(12,41);
   h204__3->SetBinContent(13,39);
   h204__3->SetBinContent(14,25);
   h204__3->SetBinContent(15,34);
   h204__3->SetBinContent(16,26);
   h204__3->SetBinContent(17,33);
   h204__3->SetBinContent(18,36);
   h204__3->SetBinContent(19,30);
   h204__3->SetBinContent(20,40);
   h204__3->SetBinContent(21,39);
   h204__3->SetBinContent(22,34);
   h204__3->SetBinContent(23,36);
   h204__3->SetBinContent(24,31);
   h204__3->SetBinContent(25,31);
   h204__3->SetBinContent(26,34);
   h204__3->SetBinContent(27,24);
   h204__3->SetBinContent(28,33);
   h204__3->SetBinContent(29,34);
   h204__3->SetBinContent(30,32);
   h204__3->SetBinContent(31,37);
   h204__3->SetBinContent(32,38);
   h204__3->SetBinContent(33,40);
   h204__3->SetBinContent(34,37);
   h204__3->SetBinContent(35,45);
   h204__3->SetBinContent(36,37);
   h204__3->SetBinContent(37,37);
   h204__3->SetBinContent(38,26);
   h204__3->SetBinContent(39,35);
   h204__3->SetBinContent(40,45);
   h204__3->SetBinContent(41,46);
   h204__3->SetBinContent(42,33);
   h204__3->SetBinContent(43,38);
   h204__3->SetBinContent(44,39);
   h204__3->SetBinContent(45,51);
   h204__3->SetBinContent(46,54);
   h204__3->SetBinContent(47,55);
   h204__3->SetBinContent(48,51);
   h204__3->SetBinContent(49,43);
   h204__3->SetBinContent(50,45);
   h204__3->SetBinContent(51,49);
   h204__3->SetBinContent(52,55);
   h204__3->SetBinContent(53,27);
   h204__3->SetBinContent(54,44);
   h204__3->SetBinContent(55,47);
   h204__3->SetBinContent(56,51);
   h204__3->SetBinContent(57,47);
   h204__3->SetBinContent(58,56);
   h204__3->SetBinContent(59,51);
   h204__3->SetBinContent(60,53);
   h204__3->SetBinContent(61,40);
   h204__3->SetBinContent(62,51);
   h204__3->SetBinContent(63,41);
   h204__3->SetBinContent(64,43);
   h204__3->SetBinContent(65,36);
   h204__3->SetBinContent(66,46);
   h204__3->SetBinContent(67,36);
   h204__3->SetBinContent(68,41);
   h204__3->SetBinContent(69,43);
   h204__3->SetBinContent(70,39);
   h204__3->SetBinContent(71,37);
   h204__3->SetBinContent(72,34);
   h204__3->SetBinContent(73,38);
   h204__3->SetBinContent(74,46);
   h204__3->SetBinContent(75,39);
   h204__3->SetBinContent(76,40);
   h204__3->SetBinContent(77,42);
   h204__3->SetBinContent(78,36);
   h204__3->SetBinContent(79,46);
   h204__3->SetBinContent(80,50);
   h204__3->SetBinContent(81,45);
   h204__3->SetBinContent(82,42);
   h204__3->SetBinContent(83,35);
   h204__3->SetBinContent(84,31);
   h204__3->SetBinContent(85,52);
   h204__3->SetBinContent(86,36);
   h204__3->SetBinContent(87,40);
   h204__3->SetBinContent(88,36);
   h204__3->SetBinContent(89,43);
   h204__3->SetBinContent(90,40);
   h204__3->SetBinContent(91,41);
   h204__3->SetBinContent(92,41);
   h204__3->SetBinContent(93,40);
   h204__3->SetBinContent(94,36);
   h204__3->SetBinContent(95,47);
   h204__3->SetBinContent(96,43);
   h204__3->SetBinContent(97,28);
   h204__3->SetBinContent(98,42);
   h204__3->SetBinContent(99,37);
   h204__3->SetBinContent(100,39);
   h204__3->SetBinContent(101,30);
   h204__3->SetBinContent(102,35);
   h204__3->SetBinContent(103,33);
   h204__3->SetBinContent(104,40);
   h204__3->SetBinContent(105,48);
   h204__3->SetBinContent(106,32);
   h204__3->SetBinContent(107,40);
   h204__3->SetBinContent(108,36);
   h204__3->SetBinContent(109,33);
   h204__3->SetBinContent(110,41);
   h204__3->SetBinContent(111,45);
   h204__3->SetBinContent(112,36);
   h204__3->SetBinContent(113,42);
   h204__3->SetBinContent(114,32);
   h204__3->SetBinContent(115,36);
   h204__3->SetBinContent(116,47);
   h204__3->SetBinContent(117,29);
   h204__3->SetBinContent(118,34);
   h204__3->SetBinContent(119,42);
   h204__3->SetBinContent(120,50);
   h204__3->SetBinContent(121,16089);
   h204__3->SetEntries(28068);
   h204__3->SetDirectory(0);
   h204__3->SetFillColor(12);
   h204__3->SetLineColor(12);
   h204__3->SetLineWidth(2);
   h204__3->GetXaxis()->SetLabelFont(42);
   h204__3->GetXaxis()->SetLabelSize(0.035);
   h204__3->GetXaxis()->SetTitleSize(0.035);
   h204__3->GetXaxis()->SetTitleFont(42);
   h204__3->GetYaxis()->SetLabelFont(42);
   h204__3->GetYaxis()->SetLabelSize(0.035);
   h204__3->GetYaxis()->SetTitleSize(0.035);
   h204__3->GetYaxis()->SetTitleFont(42);
   h204__3->GetZaxis()->SetLabelFont(42);
   h204__3->GetZaxis()->SetLabelSize(0.035);
   h204__3->GetZaxis()->SetTitleSize(0.035);
   h204__3->GetZaxis()->SetTitleFont(42);
   h204__3->Draw("SAMEAXIS");
   
   TH1F *h205__4 = new TH1F("h205__4","m(k0skpi21  ",120,2.7,3.3);
   h205__4->SetBinContent(0,33603);
   h205__4->SetBinContent(1,113);
   h205__4->SetBinContent(2,114);
   h205__4->SetBinContent(3,125);
   h205__4->SetBinContent(4,104);
   h205__4->SetBinContent(5,107);
   h205__4->SetBinContent(6,135);
   h205__4->SetBinContent(7,118);
   h205__4->SetBinContent(8,128);
   h205__4->SetBinContent(9,127);
   h205__4->SetBinContent(10,114);
   h205__4->SetBinContent(11,122);
   h205__4->SetBinContent(12,148);
   h205__4->SetBinContent(13,118);
   h205__4->SetBinContent(14,146);
   h205__4->SetBinContent(15,134);
   h205__4->SetBinContent(16,140);
   h205__4->SetBinContent(17,131);
   h205__4->SetBinContent(18,136);
   h205__4->SetBinContent(19,153);
   h205__4->SetBinContent(20,144);
   h205__4->SetBinContent(21,135);
   h205__4->SetBinContent(22,132);
   h205__4->SetBinContent(23,123);
   h205__4->SetBinContent(24,149);
   h205__4->SetBinContent(25,142);
   h205__4->SetBinContent(26,143);
   h205__4->SetBinContent(27,141);
   h205__4->SetBinContent(28,127);
   h205__4->SetBinContent(29,136);
   h205__4->SetBinContent(30,142);
   h205__4->SetBinContent(31,138);
   h205__4->SetBinContent(32,142);
   h205__4->SetBinContent(33,135);
   h205__4->SetBinContent(34,155);
   h205__4->SetBinContent(35,130);
   h205__4->SetBinContent(36,152);
   h205__4->SetBinContent(37,144);
   h205__4->SetBinContent(38,152);
   h205__4->SetBinContent(39,150);
   h205__4->SetBinContent(40,158);
   h205__4->SetBinContent(41,182);
   h205__4->SetBinContent(42,204);
   h205__4->SetBinContent(43,209);
   h205__4->SetBinContent(44,231);
   h205__4->SetBinContent(45,234);
   h205__4->SetBinContent(46,255);
   h205__4->SetBinContent(47,260);
   h205__4->SetBinContent(48,354);
   h205__4->SetBinContent(49,388);
   h205__4->SetBinContent(50,409);
   h205__4->SetBinContent(51,501);
   h205__4->SetBinContent(52,688);
   h205__4->SetBinContent(53,841);
   h205__4->SetBinContent(54,990);
   h205__4->SetBinContent(55,1139);
   h205__4->SetBinContent(56,1318);
   h205__4->SetBinContent(57,1491);
   h205__4->SetBinContent(58,1483);
   h205__4->SetBinContent(59,1388);
   h205__4->SetBinContent(60,1253);
   h205__4->SetBinContent(61,1009);
   h205__4->SetBinContent(62,906);
   h205__4->SetBinContent(63,688);
   h205__4->SetBinContent(64,529);
   h205__4->SetBinContent(65,460);
   h205__4->SetBinContent(66,422);
   h205__4->SetBinContent(67,386);
   h205__4->SetBinContent(68,356);
   h205__4->SetBinContent(69,334);
   h205__4->SetBinContent(70,284);
   h205__4->SetBinContent(71,235);
   h205__4->SetBinContent(72,277);
   h205__4->SetBinContent(73,297);
   h205__4->SetBinContent(74,275);
   h205__4->SetBinContent(75,277);
   h205__4->SetBinContent(76,318);
   h205__4->SetBinContent(77,430);
   h205__4->SetBinContent(78,581);
   h205__4->SetBinContent(79,689);
   h205__4->SetBinContent(80,728);
   h205__4->SetBinContent(81,655);
   h205__4->SetBinContent(82,529);
   h205__4->SetBinContent(83,390);
   h205__4->SetBinContent(84,282);
   h205__4->SetBinContent(85,216);
   h205__4->SetBinContent(86,222);
   h205__4->SetBinContent(87,193);
   h205__4->SetBinContent(88,173);
   h205__4->SetBinContent(89,179);
   h205__4->SetBinContent(90,194);
   h205__4->SetBinContent(91,176);
   h205__4->SetBinContent(92,186);
   h205__4->SetBinContent(93,185);
   h205__4->SetBinContent(94,172);
   h205__4->SetBinContent(95,195);
   h205__4->SetBinContent(96,166);
   h205__4->SetBinContent(97,175);
   h205__4->SetBinContent(98,169);
   h205__4->SetBinContent(99,167);
   h205__4->SetBinContent(100,198);
   h205__4->SetBinContent(101,147);
   h205__4->SetBinContent(102,151);
   h205__4->SetBinContent(103,172);
   h205__4->SetBinContent(104,162);
   h205__4->SetBinContent(105,192);
   h205__4->SetBinContent(106,163);
   h205__4->SetBinContent(107,197);
   h205__4->SetBinContent(108,183);
   h205__4->SetBinContent(109,176);
   h205__4->SetBinContent(110,181);
   h205__4->SetBinContent(111,177);
   h205__4->SetBinContent(112,156);
   h205__4->SetBinContent(113,172);
   h205__4->SetBinContent(114,152);
   h205__4->SetBinContent(115,187);
   h205__4->SetBinContent(116,192);
   h205__4->SetBinContent(117,165);
   h205__4->SetBinContent(118,178);
   h205__4->SetBinContent(119,190);
   h205__4->SetBinContent(120,176);
   h205__4->SetBinContent(121,73744);
   h205__4->SetEntries(144320);
   h205__4->SetDirectory(0);
   h205__4->SetMarkerStyle(20);
   h205__4->SetMarkerSize(0.6);
   h205__4->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h205__4->GetXaxis()->SetNdivisions(505);
   h205__4->GetXaxis()->SetLabelFont(42);
   h205__4->GetXaxis()->SetLabelSize(0.06);
   h205__4->GetXaxis()->SetTitleSize(0.06);
   h205__4->GetXaxis()->SetTitleOffset(1.3);
   h205__4->GetXaxis()->SetTitleFont(132);
   h205__4->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h205__4->GetYaxis()->SetNdivisions(505);
   h205__4->GetYaxis()->SetLabelFont(42);
   h205__4->GetYaxis()->SetLabelOffset(0.02);
   h205__4->GetYaxis()->SetLabelSize(0.06);
   h205__4->GetYaxis()->SetTitleSize(0.06);
   h205__4->GetYaxis()->SetTitleOffset(1.5);
   h205__4->GetYaxis()->SetTitleFont(132);
   h205__4->GetZaxis()->SetLabelFont(42);
   h205__4->GetZaxis()->SetLabelSize(0.035);
   h205__4->GetZaxis()->SetTitleSize(0.035);
   h205__4->GetZaxis()->SetTitleFont(42);
   h205__4->Draw("ESAME");
   TText *text = new TText(3.16,1400,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TBox *box = new TBox(3.06,1250,3.11,1300);
   box->SetFillColor(12);
   box->SetLineColor(12);
   box->SetLineWidth(0);
   box->Draw();
   TLatex *   tex = new TLatex(3.12,1250,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(3.06,1120,3.11,1170);

   ci = TColor::GetColor("#cccccc");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   box->SetLineColor(ci);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.12,1120,"#it{#eta_{c}} regions");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(2.75,1400,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2.75,1200,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig13a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Jun  7 16:34:15 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",4,170,700,650);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.2);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-1.6,-1.209211,7.4,7.080263);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.2);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH2F *h130 = new TH2F("h130","dalitz  ",100,0.2,6.5,100,0.2,6.5);
   h130->SetBinContent(427,1);
   h130->SetBinContent(433,1);
   h130->SetBinContent(435,2);
   h130->SetBinContent(436,1);
   h130->SetBinContent(437,4);
   h130->SetBinContent(438,3);
   h130->SetBinContent(439,7);
   h130->SetBinContent(440,2);
   h130->SetBinContent(441,2);
   h130->SetBinContent(442,2);
   h130->SetBinContent(443,1);
   h130->SetBinContent(444,1);
   h130->SetBinContent(446,1);
   h130->SetBinContent(447,1);
   h130->SetBinContent(448,1);
   h130->SetBinContent(456,1);
   h130->SetBinContent(524,1);
   h130->SetBinContent(529,2);
   h130->SetBinContent(532,1);
   h130->SetBinContent(536,1);
   h130->SetBinContent(537,2);
   h130->SetBinContent(538,4);
   h130->SetBinContent(539,4);
   h130->SetBinContent(540,3);
   h130->SetBinContent(541,5);
   h130->SetBinContent(542,4);
   h130->SetBinContent(543,4);
   h130->SetBinContent(544,3);
   h130->SetBinContent(545,2);
   h130->SetBinContent(546,2);
   h130->SetBinContent(547,2);
   h130->SetBinContent(548,1);
   h130->SetBinContent(549,2);
   h130->SetBinContent(554,1);
   h130->SetBinContent(557,1);
   h130->SetBinContent(560,1);
   h130->SetBinContent(561,6);
   h130->SetBinContent(562,2);
   h130->SetBinContent(564,1);
   h130->SetBinContent(566,4);
   h130->SetBinContent(568,2);
   h130->SetBinContent(570,1);
   h130->SetBinContent(628,1);
   h130->SetBinContent(633,2);
   h130->SetBinContent(634,1);
   h130->SetBinContent(637,1);
   h130->SetBinContent(638,1);
   h130->SetBinContent(640,4);
   h130->SetBinContent(641,7);
   h130->SetBinContent(642,2);
   h130->SetBinContent(643,2);
   h130->SetBinContent(644,3);
   h130->SetBinContent(645,4);
   h130->SetBinContent(646,4);
   h130->SetBinContent(647,4);
   h130->SetBinContent(649,2);
   h130->SetBinContent(650,1);
   h130->SetBinContent(651,2);
   h130->SetBinContent(654,2);
   h130->SetBinContent(656,2);
   h130->SetBinContent(658,1);
   h130->SetBinContent(659,1);
   h130->SetBinContent(661,1);
   h130->SetBinContent(663,3);
   h130->SetBinContent(664,3);
   h130->SetBinContent(666,1);
   h130->SetBinContent(668,1);
   h130->SetBinContent(669,2);
   h130->SetBinContent(670,3);
   h130->SetBinContent(672,1);
   h130->SetBinContent(673,1);
   h130->SetBinContent(676,2);
   h130->SetBinContent(677,2);
   h130->SetBinContent(678,2);
   h130->SetBinContent(679,4);
   h130->SetBinContent(680,1);
   h130->SetBinContent(681,1);
   h130->SetBinContent(682,2);
   h130->SetBinContent(683,2);
   h130->SetBinContent(685,1);
   h130->SetBinContent(724,2);
   h130->SetBinContent(725,1);
   h130->SetBinContent(726,1);
   h130->SetBinContent(730,1);
   h130->SetBinContent(734,1);
   h130->SetBinContent(737,2);
   h130->SetBinContent(740,1);
   h130->SetBinContent(741,2);
   h130->SetBinContent(742,2);
   h130->SetBinContent(743,3);
   h130->SetBinContent(744,2);
   h130->SetBinContent(745,2);
   h130->SetBinContent(746,7);
   h130->SetBinContent(747,4);
   h130->SetBinContent(748,2);
   h130->SetBinContent(749,1);
   h130->SetBinContent(750,2);
   h130->SetBinContent(751,2);
   h130->SetBinContent(752,3);
   h130->SetBinContent(754,1);
   h130->SetBinContent(755,3);
   h130->SetBinContent(756,1);
   h130->SetBinContent(760,2);
   h130->SetBinContent(761,2);
   h130->SetBinContent(762,1);
   h130->SetBinContent(763,3);
   h130->SetBinContent(765,2);
   h130->SetBinContent(766,2);
   h130->SetBinContent(768,1);
   h130->SetBinContent(769,2);
   h130->SetBinContent(770,2);
   h130->SetBinContent(771,1);
   h130->SetBinContent(772,1);
   h130->SetBinContent(773,2);
   h130->SetBinContent(775,2);
   h130->SetBinContent(777,1);
   h130->SetBinContent(779,1);
   h130->SetBinContent(780,3);
   h130->SetBinContent(781,3);
   h130->SetBinContent(782,3);
   h130->SetBinContent(783,4);
   h130->SetBinContent(784,1);
   h130->SetBinContent(785,2);
   h130->SetBinContent(786,3);
   h130->SetBinContent(787,4);
   h130->SetBinContent(788,1);
   h130->SetBinContent(789,3);
   h130->SetBinContent(790,1);
   h130->SetBinContent(791,2);
   h130->SetBinContent(825,1);
   h130->SetBinContent(828,1);
   h130->SetBinContent(831,1);
   h130->SetBinContent(832,1);
   h130->SetBinContent(836,2);
   h130->SetBinContent(837,1);
   h130->SetBinContent(842,1);
   h130->SetBinContent(843,1);
   h130->SetBinContent(844,2);
   h130->SetBinContent(846,4);
   h130->SetBinContent(847,7);
   h130->SetBinContent(848,5);
   h130->SetBinContent(849,1);
   h130->SetBinContent(850,4);
   h130->SetBinContent(851,1);
   h130->SetBinContent(852,3);
   h130->SetBinContent(853,2);
   h130->SetBinContent(854,1);
   h130->SetBinContent(857,1);
   h130->SetBinContent(859,1);
   h130->SetBinContent(861,1);
   h130->SetBinContent(862,2);
   h130->SetBinContent(863,3);
   h130->SetBinContent(865,3);
   h130->SetBinContent(867,1);
   h130->SetBinContent(868,1);
   h130->SetBinContent(869,2);
   h130->SetBinContent(870,2);
   h130->SetBinContent(871,2);
   h130->SetBinContent(872,1);
   h130->SetBinContent(873,2);
   h130->SetBinContent(874,2);
   h130->SetBinContent(875,2);
   h130->SetBinContent(876,1);
   h130->SetBinContent(877,4);
   h130->SetBinContent(878,2);
   h130->SetBinContent(879,1);
   h130->SetBinContent(880,3);
   h130->SetBinContent(881,1);
   h130->SetBinContent(882,2);
   h130->SetBinContent(883,3);
   h130->SetBinContent(884,1);
   h130->SetBinContent(885,2);
   h130->SetBinContent(886,3);
   h130->SetBinContent(887,4);
   h130->SetBinContent(888,5);
   h130->SetBinContent(889,2);
   h130->SetBinContent(890,1);
   h130->SetBinContent(891,4);
   h130->SetBinContent(892,1);
   h130->SetBinContent(893,1);
   h130->SetBinContent(894,2);
   h130->SetBinContent(897,1);
   h130->SetBinContent(932,1);
   h130->SetBinContent(933,2);
   h130->SetBinContent(938,1);
   h130->SetBinContent(941,1);
   h130->SetBinContent(943,2);
   h130->SetBinContent(945,1);
   h130->SetBinContent(946,2);
   h130->SetBinContent(947,1);
   h130->SetBinContent(948,1);
   h130->SetBinContent(949,4);
   h130->SetBinContent(950,2);
   h130->SetBinContent(951,4);
   h130->SetBinContent(952,2);
   h130->SetBinContent(953,1);
   h130->SetBinContent(954,1);
   h130->SetBinContent(956,1);
   h130->SetBinContent(960,1);
   h130->SetBinContent(961,1);
   h130->SetBinContent(962,1);
   h130->SetBinContent(963,3);
   h130->SetBinContent(964,1);
   h130->SetBinContent(965,1);
   h130->SetBinContent(967,1);
   h130->SetBinContent(968,5);
   h130->SetBinContent(969,1);
   h130->SetBinContent(970,1);
   h130->SetBinContent(972,3);
   h130->SetBinContent(973,2);
   h130->SetBinContent(976,5);
   h130->SetBinContent(977,6);
   h130->SetBinContent(978,4);
   h130->SetBinContent(979,3);
   h130->SetBinContent(980,2);
   h130->SetBinContent(981,6);
   h130->SetBinContent(982,3);
   h130->SetBinContent(983,4);
   h130->SetBinContent(984,2);
   h130->SetBinContent(985,4);
   h130->SetBinContent(986,9);
   h130->SetBinContent(987,4);
   h130->SetBinContent(988,3);
   h130->SetBinContent(989,4);
   h130->SetBinContent(990,4);
   h130->SetBinContent(991,3);
   h130->SetBinContent(992,1);
   h130->SetBinContent(993,5);
   h130->SetBinContent(994,9);
   h130->SetBinContent(995,7);
   h130->SetBinContent(996,4);
   h130->SetBinContent(997,1);
   h130->SetBinContent(998,3);
   h130->SetBinContent(999,4);
   h130->SetBinContent(1000,2);
   h130->SetBinContent(1001,4);
   h130->SetBinContent(1003,1);
   h130->SetBinContent(1028,1);
   h130->SetBinContent(1030,2);
   h130->SetBinContent(1031,1);
   h130->SetBinContent(1032,2);
   h130->SetBinContent(1033,2);
   h130->SetBinContent(1034,3);
   h130->SetBinContent(1035,2);
   h130->SetBinContent(1037,1);
   h130->SetBinContent(1038,1);
   h130->SetBinContent(1039,5);
   h130->SetBinContent(1043,1);
   h130->SetBinContent(1044,3);
   h130->SetBinContent(1045,3);
   h130->SetBinContent(1046,1);
   h130->SetBinContent(1047,4);
   h130->SetBinContent(1048,2);
   h130->SetBinContent(1049,1);
   h130->SetBinContent(1050,8);
   h130->SetBinContent(1051,5);
   h130->SetBinContent(1052,2);
   h130->SetBinContent(1053,1);
   h130->SetBinContent(1055,3);
   h130->SetBinContent(1057,1);
   h130->SetBinContent(1058,1);
   h130->SetBinContent(1061,2);
   h130->SetBinContent(1064,1);
   h130->SetBinContent(1065,1);
   h130->SetBinContent(1066,1);
   h130->SetBinContent(1068,1);
   h130->SetBinContent(1070,1);
   h130->SetBinContent(1072,2);
   h130->SetBinContent(1073,1);
   h130->SetBinContent(1074,2);
   h130->SetBinContent(1076,4);
   h130->SetBinContent(1077,1);
   h130->SetBinContent(1078,2);
   h130->SetBinContent(1079,2);
   h130->SetBinContent(1080,1);
   h130->SetBinContent(1081,2);
   h130->SetBinContent(1082,2);
   h130->SetBinContent(1083,1);
   h130->SetBinContent(1084,2);
   h130->SetBinContent(1085,2);
   h130->SetBinContent(1086,4);
   h130->SetBinContent(1087,5);
   h130->SetBinContent(1088,2);
   h130->SetBinContent(1089,1);
   h130->SetBinContent(1090,1);
   h130->SetBinContent(1091,4);
   h130->SetBinContent(1092,3);
   h130->SetBinContent(1093,4);
   h130->SetBinContent(1094,3);
   h130->SetBinContent(1095,1);
   h130->SetBinContent(1096,1);
   h130->SetBinContent(1097,2);
   h130->SetBinContent(1098,6);
   h130->SetBinContent(1099,4);
   h130->SetBinContent(1100,7);
   h130->SetBinContent(1101,6);
   h130->SetBinContent(1102,5);
   h130->SetBinContent(1103,6);
   h130->SetBinContent(1104,11);
   h130->SetBinContent(1105,3);
   h130->SetBinContent(1106,3);
   h130->SetBinContent(1128,1);
   h130->SetBinContent(1130,1);
   h130->SetBinContent(1132,7);
   h130->SetBinContent(1133,4);
   h130->SetBinContent(1134,1);
   h130->SetBinContent(1135,7);
   h130->SetBinContent(1137,1);
   h130->SetBinContent(1138,3);
   h130->SetBinContent(1141,1);
   h130->SetBinContent(1142,1);
   h130->SetBinContent(1143,1);
   h130->SetBinContent(1144,2);
   h130->SetBinContent(1145,1);
   h130->SetBinContent(1146,2);
   h130->SetBinContent(1147,3);
   h130->SetBinContent(1149,2);
   h130->SetBinContent(1150,2);
   h130->SetBinContent(1151,9);
   h130->SetBinContent(1152,6);
   h130->SetBinContent(1153,7);
   h130->SetBinContent(1154,5);
   h130->SetBinContent(1155,3);
   h130->SetBinContent(1156,4);
   h130->SetBinContent(1157,1);
   h130->SetBinContent(1158,1);
   h130->SetBinContent(1159,3);
   h130->SetBinContent(1160,1);
   h130->SetBinContent(1161,1);
   h130->SetBinContent(1165,1);
   h130->SetBinContent(1166,1);
   h130->SetBinContent(1168,2);
   h130->SetBinContent(1169,2);
   h130->SetBinContent(1170,1);
   h130->SetBinContent(1171,1);
   h130->SetBinContent(1172,1);
   h130->SetBinContent(1173,1);
   h130->SetBinContent(1175,2);
   h130->SetBinContent(1176,1);
   h130->SetBinContent(1177,1);
   h130->SetBinContent(1178,1);
   h130->SetBinContent(1179,1);
   h130->SetBinContent(1180,5);
   h130->SetBinContent(1181,1);
   h130->SetBinContent(1182,1);
   h130->SetBinContent(1183,2);
   h130->SetBinContent(1184,3);
   h130->SetBinContent(1185,1);
   h130->SetBinContent(1186,1);
   h130->SetBinContent(1187,3);
   h130->SetBinContent(1188,1);
   h130->SetBinContent(1190,1);
   h130->SetBinContent(1191,3);
   h130->SetBinContent(1193,5);
   h130->SetBinContent(1197,1);
   h130->SetBinContent(1198,1);
   h130->SetBinContent(1201,1);
   h130->SetBinContent(1202,1);
   h130->SetBinContent(1203,1);
   h130->SetBinContent(1204,1);
   h130->SetBinContent(1205,1);
   h130->SetBinContent(1206,2);
   h130->SetBinContent(1207,3);
   h130->SetBinContent(1208,2);
   h130->SetBinContent(1209,1);
   h130->SetBinContent(1210,2);
   h130->SetBinContent(1211,1);
   h130->SetBinContent(1212,2);
   h130->SetBinContent(1213,1);
   h130->SetBinContent(1234,2);
   h130->SetBinContent(1235,4);
   h130->SetBinContent(1238,2);
   h130->SetBinContent(1239,2);
   h130->SetBinContent(1240,1);
   h130->SetBinContent(1242,1);
   h130->SetBinContent(1243,1);
   h130->SetBinContent(1244,1);
   h130->SetBinContent(1245,2);
   h130->SetBinContent(1246,1);
   h130->SetBinContent(1247,1);
   h130->SetBinContent(1249,2);
   h130->SetBinContent(1250,4);
   h130->SetBinContent(1251,3);
   h130->SetBinContent(1252,1);
   h130->SetBinContent(1253,2);
   h130->SetBinContent(1254,4);
   h130->SetBinContent(1255,3);
   h130->SetBinContent(1256,3);
   h130->SetBinContent(1257,3);
   h130->SetBinContent(1258,3);
   h130->SetBinContent(1259,5);
   h130->SetBinContent(1260,3);
   h130->SetBinContent(1262,2);
   h130->SetBinContent(1264,1);
   h130->SetBinContent(1266,1);
   h130->SetBinContent(1267,1);
   h130->SetBinContent(1268,1);
   h130->SetBinContent(1269,1);
   h130->SetBinContent(1270,1);
   h130->SetBinContent(1271,2);
   h130->SetBinContent(1272,1);
   h130->SetBinContent(1273,1);
   h130->SetBinContent(1276,1);
   h130->SetBinContent(1277,2);
   h130->SetBinContent(1278,1);
   h130->SetBinContent(1279,2);
   h130->SetBinContent(1280,3);
   h130->SetBinContent(1281,2);
   h130->SetBinContent(1282,3);
   h130->SetBinContent(1283,1);
   h130->SetBinContent(1286,1);
   h130->SetBinContent(1287,1);
   h130->SetBinContent(1289,2);
   h130->SetBinContent(1291,1);
   h130->SetBinContent(1294,2);
   h130->SetBinContent(1295,1);
   h130->SetBinContent(1296,1);
   h130->SetBinContent(1297,1);
   h130->SetBinContent(1299,1);
   h130->SetBinContent(1301,1);
   h130->SetBinContent(1305,2);
   h130->SetBinContent(1306,1);
   h130->SetBinContent(1310,2);
   h130->SetBinContent(1312,2);
   h130->SetBinContent(1315,1);
   h130->SetBinContent(1317,1);
   h130->SetBinContent(1336,3);
   h130->SetBinContent(1337,2);
   h130->SetBinContent(1339,1);
   h130->SetBinContent(1340,2);
   h130->SetBinContent(1341,2);
   h130->SetBinContent(1342,1);
   h130->SetBinContent(1343,1);
   h130->SetBinContent(1345,4);
   h130->SetBinContent(1346,2);
   h130->SetBinContent(1347,2);
   h130->SetBinContent(1348,1);
   h130->SetBinContent(1350,1);
   h130->SetBinContent(1352,2);
   h130->SetBinContent(1353,2);
   h130->SetBinContent(1354,5);
   h130->SetBinContent(1356,4);
   h130->SetBinContent(1357,3);
   h130->SetBinContent(1358,6);
   h130->SetBinContent(1359,2);
   h130->SetBinContent(1360,3);
   h130->SetBinContent(1361,3);
   h130->SetBinContent(1364,3);
   h130->SetBinContent(1365,2);
   h130->SetBinContent(1367,1);
   h130->SetBinContent(1368,2);
   h130->SetBinContent(1369,1);
   h130->SetBinContent(1371,2);
   h130->SetBinContent(1372,2);
   h130->SetBinContent(1375,1);
   h130->SetBinContent(1377,2);
   h130->SetBinContent(1378,1);
   h130->SetBinContent(1379,2);
   h130->SetBinContent(1380,3);
   h130->SetBinContent(1382,2);
   h130->SetBinContent(1383,1);
   h130->SetBinContent(1384,1);
   h130->SetBinContent(1386,5);
   h130->SetBinContent(1387,2);
   h130->SetBinContent(1388,1);
   h130->SetBinContent(1389,2);
   h130->SetBinContent(1390,2);
   h130->SetBinContent(1391,2);
   h130->SetBinContent(1392,1);
   h130->SetBinContent(1393,3);
   h130->SetBinContent(1396,1);
   h130->SetBinContent(1397,2);
   h130->SetBinContent(1411,1);
   h130->SetBinContent(1413,2);
   h130->SetBinContent(1414,1);
   h130->SetBinContent(1415,2);
   h130->SetBinContent(1416,1);
   h130->SetBinContent(1417,1);
   h130->SetBinContent(1418,1);
   h130->SetBinContent(1439,1);
   h130->SetBinContent(1440,2);
   h130->SetBinContent(1441,2);
   h130->SetBinContent(1442,2);
   h130->SetBinContent(1445,1);
   h130->SetBinContent(1449,2);
   h130->SetBinContent(1450,1);
   h130->SetBinContent(1452,1);
   h130->SetBinContent(1453,3);
   h130->SetBinContent(1454,4);
   h130->SetBinContent(1455,2);
   h130->SetBinContent(1456,4);
   h130->SetBinContent(1457,1);
   h130->SetBinContent(1458,4);
   h130->SetBinContent(1459,7);
   h130->SetBinContent(1460,2);
   h130->SetBinContent(1461,2);
   h130->SetBinContent(1462,3);
   h130->SetBinContent(1463,1);
   h130->SetBinContent(1464,1);
   h130->SetBinContent(1465,2);
   h130->SetBinContent(1467,1);
   h130->SetBinContent(1469,1);
   h130->SetBinContent(1471,1);
   h130->SetBinContent(1472,1);
   h130->SetBinContent(1473,1);
   h130->SetBinContent(1474,1);
   h130->SetBinContent(1477,2);
   h130->SetBinContent(1479,1);
   h130->SetBinContent(1480,3);
   h130->SetBinContent(1481,3);
   h130->SetBinContent(1484,1);
   h130->SetBinContent(1485,1);
   h130->SetBinContent(1486,1);
   h130->SetBinContent(1487,4);
   h130->SetBinContent(1488,2);
   h130->SetBinContent(1489,2);
   h130->SetBinContent(1490,1);
   h130->SetBinContent(1492,3);
   h130->SetBinContent(1494,1);
   h130->SetBinContent(1495,2);
   h130->SetBinContent(1497,2);
   h130->SetBinContent(1498,1);
   h130->SetBinContent(1500,2);
   h130->SetBinContent(1502,1);
   h130->SetBinContent(1503,1);
   h130->SetBinContent(1506,2);
   h130->SetBinContent(1511,1);
   h130->SetBinContent(1514,1);
   h130->SetBinContent(1516,1);
   h130->SetBinContent(1517,1);
   h130->SetBinContent(1518,1);
   h130->SetBinContent(1519,2);
   h130->SetBinContent(1520,1);
   h130->SetBinContent(1535,1);
   h130->SetBinContent(1541,2);
   h130->SetBinContent(1542,1);
   h130->SetBinContent(1544,1);
   h130->SetBinContent(1545,1);
   h130->SetBinContent(1546,1);
   h130->SetBinContent(1547,1);
   h130->SetBinContent(1548,1);
   h130->SetBinContent(1549,3);
   h130->SetBinContent(1550,2);
   h130->SetBinContent(1552,1);
   h130->SetBinContent(1554,2);
   h130->SetBinContent(1557,1);
   h130->SetBinContent(1558,1);
   h130->SetBinContent(1559,4);
   h130->SetBinContent(1560,2);
   h130->SetBinContent(1561,5);
   h130->SetBinContent(1562,5);
   h130->SetBinContent(1563,6);
   h130->SetBinContent(1564,2);
   h130->SetBinContent(1565,2);
   h130->SetBinContent(1566,2);
   h130->SetBinContent(1568,1);
   h130->SetBinContent(1569,2);
   h130->SetBinContent(1576,2);
   h130->SetBinContent(1577,1);
   h130->SetBinContent(1578,1);
   h130->SetBinContent(1580,3);
   h130->SetBinContent(1581,1);
   h130->SetBinContent(1582,1);
   h130->SetBinContent(1583,2);
   h130->SetBinContent(1584,2);
   h130->SetBinContent(1585,2);
   h130->SetBinContent(1586,1);
   h130->SetBinContent(1587,2);
   h130->SetBinContent(1588,2);
   h130->SetBinContent(1589,2);
   h130->SetBinContent(1590,2);
   h130->SetBinContent(1591,1);
   h130->SetBinContent(1592,4);
   h130->SetBinContent(1593,2);
   h130->SetBinContent(1594,1);
   h130->SetBinContent(1596,1);
   h130->SetBinContent(1597,1);
   h130->SetBinContent(1600,1);
   h130->SetBinContent(1601,2);
   h130->SetBinContent(1602,2);
   h130->SetBinContent(1605,2);
   h130->SetBinContent(1609,1);
   h130->SetBinContent(1612,1);
   h130->SetBinContent(1613,1);
   h130->SetBinContent(1614,1);
   h130->SetBinContent(1615,1);
   h130->SetBinContent(1616,2);
   h130->SetBinContent(1618,1);
   h130->SetBinContent(1620,3);
   h130->SetBinContent(1623,1);
   h130->SetBinContent(1624,1);
   h130->SetBinContent(1643,1);
   h130->SetBinContent(1644,3);
   h130->SetBinContent(1646,1);
   h130->SetBinContent(1647,1);
   h130->SetBinContent(1648,3);
   h130->SetBinContent(1649,1);
   h130->SetBinContent(1650,1);
   h130->SetBinContent(1652,1);
   h130->SetBinContent(1653,1);
   h130->SetBinContent(1654,1);
   h130->SetBinContent(1656,5);
   h130->SetBinContent(1658,2);
   h130->SetBinContent(1659,3);
   h130->SetBinContent(1660,1);
   h130->SetBinContent(1661,1);
   h130->SetBinContent(1662,2);
   h130->SetBinContent(1663,6);
   h130->SetBinContent(1664,3);
   h130->SetBinContent(1665,2);
   h130->SetBinContent(1666,3);
   h130->SetBinContent(1667,1);
   h130->SetBinContent(1668,2);
   h130->SetBinContent(1669,4);
   h130->SetBinContent(1670,1);
   h130->SetBinContent(1671,2);
   h130->SetBinContent(1674,1);
   h130->SetBinContent(1675,2);
   h130->SetBinContent(1678,2);
   h130->SetBinContent(1679,2);
   h130->SetBinContent(1680,1);
   h130->SetBinContent(1681,1);
   h130->SetBinContent(1682,1);
   h130->SetBinContent(1683,1);
   h130->SetBinContent(1684,3);
   h130->SetBinContent(1686,3);
   h130->SetBinContent(1687,1);
   h130->SetBinContent(1688,2);
   h130->SetBinContent(1689,3);
   h130->SetBinContent(1690,3);
   h130->SetBinContent(1691,1);
   h130->SetBinContent(1693,2);
   h130->SetBinContent(1694,3);
   h130->SetBinContent(1696,1);
   h130->SetBinContent(1699,1);
   h130->SetBinContent(1701,2);
   h130->SetBinContent(1702,2);
   h130->SetBinContent(1703,1);
   h130->SetBinContent(1704,2);
   h130->SetBinContent(1711,2);
   h130->SetBinContent(1712,1);
   h130->SetBinContent(1713,1);
   h130->SetBinContent(1716,1);
   h130->SetBinContent(1717,2);
   h130->SetBinContent(1719,1);
   h130->SetBinContent(1721,1);
   h130->SetBinContent(1722,1);
   h130->SetBinContent(1724,2);
   h130->SetBinContent(1725,1);
   h130->SetBinContent(1740,1);
   h130->SetBinContent(1742,1);
   h130->SetBinContent(1745,2);
   h130->SetBinContent(1746,1);
   h130->SetBinContent(1748,1);
   h130->SetBinContent(1749,1);
   h130->SetBinContent(1750,1);
   h130->SetBinContent(1751,3);
   h130->SetBinContent(1753,1);
   h130->SetBinContent(1754,1);
   h130->SetBinContent(1755,2);
   h130->SetBinContent(1756,2);
   h130->SetBinContent(1758,2);
   h130->SetBinContent(1759,1);
   h130->SetBinContent(1760,4);
   h130->SetBinContent(1761,2);
   h130->SetBinContent(1762,4);
   h130->SetBinContent(1763,4);
   h130->SetBinContent(1764,8);
   h130->SetBinContent(1765,5);
   h130->SetBinContent(1766,4);
   h130->SetBinContent(1767,3);
   h130->SetBinContent(1768,2);
   h130->SetBinContent(1769,1);
   h130->SetBinContent(1770,1);
   h130->SetBinContent(1774,1);
   h130->SetBinContent(1776,1);
   h130->SetBinContent(1777,1);
   h130->SetBinContent(1778,1);
   h130->SetBinContent(1779,1);
   h130->SetBinContent(1780,1);
   h130->SetBinContent(1781,2);
   h130->SetBinContent(1782,3);
   h130->SetBinContent(1783,3);
   h130->SetBinContent(1784,1);
   h130->SetBinContent(1786,1);
   h130->SetBinContent(1787,2);
   h130->SetBinContent(1788,1);
   h130->SetBinContent(1789,2);
   h130->SetBinContent(1790,3);
   h130->SetBinContent(1791,2);
   h130->SetBinContent(1792,6);
   h130->SetBinContent(1793,2);
   h130->SetBinContent(1794,1);
   h130->SetBinContent(1795,1);
   h130->SetBinContent(1796,3);
   h130->SetBinContent(1797,3);
   h130->SetBinContent(1798,1);
   h130->SetBinContent(1799,1);
   h130->SetBinContent(1800,2);
   h130->SetBinContent(1801,1);
   h130->SetBinContent(1803,2);
   h130->SetBinContent(1804,1);
   h130->SetBinContent(1808,1);
   h130->SetBinContent(1812,2);
   h130->SetBinContent(1814,1);
   h130->SetBinContent(1816,1);
   h130->SetBinContent(1818,3);
   h130->SetBinContent(1819,1);
   h130->SetBinContent(1820,1);
   h130->SetBinContent(1822,1);
   h130->SetBinContent(1825,2);
   h130->SetBinContent(1830,1);
   h130->SetBinContent(1841,1);
   h130->SetBinContent(1843,1);
   h130->SetBinContent(1846,3);
   h130->SetBinContent(1847,2);
   h130->SetBinContent(1848,1);
   h130->SetBinContent(1849,1);
   h130->SetBinContent(1850,1);
   h130->SetBinContent(1852,1);
   h130->SetBinContent(1853,2);
   h130->SetBinContent(1854,1);
   h130->SetBinContent(1855,1);
   h130->SetBinContent(1856,1);
   h130->SetBinContent(1857,5);
   h130->SetBinContent(1858,1);
   h130->SetBinContent(1859,1);
   h130->SetBinContent(1860,2);
   h130->SetBinContent(1861,1);
   h130->SetBinContent(1862,4);
   h130->SetBinContent(1863,2);
   h130->SetBinContent(1864,2);
   h130->SetBinContent(1865,1);
   h130->SetBinContent(1866,2);
   h130->SetBinContent(1867,6);
   h130->SetBinContent(1869,6);
   h130->SetBinContent(1870,5);
   h130->SetBinContent(1871,2);
   h130->SetBinContent(1873,1);
   h130->SetBinContent(1874,2);
   h130->SetBinContent(1875,1);
   h130->SetBinContent(1880,1);
   h130->SetBinContent(1881,1);
   h130->SetBinContent(1882,1);
   h130->SetBinContent(1883,2);
   h130->SetBinContent(1885,1);
   h130->SetBinContent(1886,3);
   h130->SetBinContent(1887,2);
   h130->SetBinContent(1888,1);
   h130->SetBinContent(1890,1);
   h130->SetBinContent(1891,3);
   h130->SetBinContent(1892,1);
   h130->SetBinContent(1894,1);
   h130->SetBinContent(1896,5);
   h130->SetBinContent(1897,2);
   h130->SetBinContent(1898,3);
   h130->SetBinContent(1899,1);
   h130->SetBinContent(1900,1);
   h130->SetBinContent(1901,1);
   h130->SetBinContent(1902,1);
   h130->SetBinContent(1904,3);
   h130->SetBinContent(1906,1);
   h130->SetBinContent(1907,2);
   h130->SetBinContent(1908,2);
   h130->SetBinContent(1910,2);
   h130->SetBinContent(1913,1);
   h130->SetBinContent(1914,1);
   h130->SetBinContent(1915,3);
   h130->SetBinContent(1916,1);
   h130->SetBinContent(1917,1);
   h130->SetBinContent(1918,2);
   h130->SetBinContent(1919,1);
   h130->SetBinContent(1921,1);
   h130->SetBinContent(1922,1);
   h130->SetBinContent(1924,1);
   h130->SetBinContent(1927,1);
   h130->SetBinContent(1928,1);
   h130->SetBinContent(1929,5);
   h130->SetBinContent(1930,1);
   h130->SetBinContent(1944,1);
   h130->SetBinContent(1945,2);
   h130->SetBinContent(1946,1);
   h130->SetBinContent(1948,3);
   h130->SetBinContent(1950,2);
   h130->SetBinContent(1951,1);
   h130->SetBinContent(1953,2);
   h130->SetBinContent(1955,2);
   h130->SetBinContent(1956,1);
   h130->SetBinContent(1957,2);
   h130->SetBinContent(1959,3);
   h130->SetBinContent(1960,7);
   h130->SetBinContent(1961,1);
   h130->SetBinContent(1962,1);
   h130->SetBinContent(1963,2);
   h130->SetBinContent(1964,3);
   h130->SetBinContent(1965,1);
   h130->SetBinContent(1966,2);
   h130->SetBinContent(1967,3);
   h130->SetBinContent(1968,4);
   h130->SetBinContent(1969,3);
   h130->SetBinContent(1970,7);
   h130->SetBinContent(1971,5);
   h130->SetBinContent(1972,2);
   h130->SetBinContent(1973,1);
   h130->SetBinContent(1976,2);
   h130->SetBinContent(1977,4);
   h130->SetBinContent(1980,2);
   h130->SetBinContent(1981,1);
   h130->SetBinContent(1983,1);
   h130->SetBinContent(1984,1);
   h130->SetBinContent(1985,3);
   h130->SetBinContent(1986,1);
   h130->SetBinContent(1987,2);
   h130->SetBinContent(1988,4);
   h130->SetBinContent(1989,2);
   h130->SetBinContent(1990,1);
   h130->SetBinContent(1992,1);
   h130->SetBinContent(1995,2);
   h130->SetBinContent(1996,4);
   h130->SetBinContent(1997,3);
   h130->SetBinContent(1998,2);
   h130->SetBinContent(1999,2);
   h130->SetBinContent(2000,1);
   h130->SetBinContent(2001,2);
   h130->SetBinContent(2002,2);
   h130->SetBinContent(2003,3);
   h130->SetBinContent(2004,1);
   h130->SetBinContent(2005,5);
   h130->SetBinContent(2007,1);
   h130->SetBinContent(2008,3);
   h130->SetBinContent(2012,2);
   h130->SetBinContent(2014,3);
   h130->SetBinContent(2016,1);
   h130->SetBinContent(2017,1);
   h130->SetBinContent(2018,1);
   h130->SetBinContent(2020,1);
   h130->SetBinContent(2021,1);
   h130->SetBinContent(2022,1);
   h130->SetBinContent(2023,2);
   h130->SetBinContent(2026,1);
   h130->SetBinContent(2027,2);
   h130->SetBinContent(2029,1);
   h130->SetBinContent(2030,2);
   h130->SetBinContent(2031,1);
   h130->SetBinContent(2032,3);
   h130->SetBinContent(2045,1);
   h130->SetBinContent(2049,2);
   h130->SetBinContent(2051,1);
   h130->SetBinContent(2052,2);
   h130->SetBinContent(2055,1);
   h130->SetBinContent(2056,3);
   h130->SetBinContent(2057,1);
   h130->SetBinContent(2058,1);
   h130->SetBinContent(2061,2);
   h130->SetBinContent(2062,3);
   h130->SetBinContent(2063,1);
   h130->SetBinContent(2064,1);
   h130->SetBinContent(2065,3);
   h130->SetBinContent(2066,1);
   h130->SetBinContent(2067,3);
   h130->SetBinContent(2068,3);
   h130->SetBinContent(2069,2);
   h130->SetBinContent(2070,5);
   h130->SetBinContent(2071,3);
   h130->SetBinContent(2072,4);
   h130->SetBinContent(2073,3);
   h130->SetBinContent(2074,5);
   h130->SetBinContent(2075,1);
   h130->SetBinContent(2076,4);
   h130->SetBinContent(2077,2);
   h130->SetBinContent(2078,2);
   h130->SetBinContent(2080,1);
   h130->SetBinContent(2083,2);
   h130->SetBinContent(2085,3);
   h130->SetBinContent(2086,3);
   h130->SetBinContent(2087,2);
   h130->SetBinContent(2089,1);
   h130->SetBinContent(2090,4);
   h130->SetBinContent(2092,2);
   h130->SetBinContent(2093,3);
   h130->SetBinContent(2094,3);
   h130->SetBinContent(2095,3);
   h130->SetBinContent(2096,4);
   h130->SetBinContent(2097,2);
   h130->SetBinContent(2098,2);
   h130->SetBinContent(2099,4);
   h130->SetBinContent(2100,2);
   h130->SetBinContent(2101,2);
   h130->SetBinContent(2102,1);
   h130->SetBinContent(2103,1);
   h130->SetBinContent(2105,2);
   h130->SetBinContent(2106,3);
   h130->SetBinContent(2109,1);
   h130->SetBinContent(2110,2);
   h130->SetBinContent(2112,2);
   h130->SetBinContent(2113,1);
   h130->SetBinContent(2120,1);
   h130->SetBinContent(2121,1);
   h130->SetBinContent(2122,1);
   h130->SetBinContent(2123,2);
   h130->SetBinContent(2125,1);
   h130->SetBinContent(2126,2);
   h130->SetBinContent(2127,1);
   h130->SetBinContent(2129,1);
   h130->SetBinContent(2131,1);
   h130->SetBinContent(2132,1);
   h130->SetBinContent(2133,2);
   h130->SetBinContent(2135,1);
   h130->SetBinContent(2138,1);
   h130->SetBinContent(2147,1);
   h130->SetBinContent(2150,1);
   h130->SetBinContent(2151,1);
   h130->SetBinContent(2152,2);
   h130->SetBinContent(2153,2);
   h130->SetBinContent(2154,2);
   h130->SetBinContent(2158,3);
   h130->SetBinContent(2159,1);
   h130->SetBinContent(2160,2);
   h130->SetBinContent(2161,2);
   h130->SetBinContent(2163,2);
   h130->SetBinContent(2164,1);
   h130->SetBinContent(2165,1);
   h130->SetBinContent(2166,4);
   h130->SetBinContent(2168,1);
   h130->SetBinContent(2169,1);
   h130->SetBinContent(2170,2);
   h130->SetBinContent(2171,7);
   h130->SetBinContent(2172,4);
   h130->SetBinContent(2173,6);
   h130->SetBinContent(2174,3);
   h130->SetBinContent(2175,2);
   h130->SetBinContent(2176,1);
   h130->SetBinContent(2177,1);
   h130->SetBinContent(2178,2);
   h130->SetBinContent(2179,2);
   h130->SetBinContent(2181,2);
   h130->SetBinContent(2184,1);
   h130->SetBinContent(2187,2);
   h130->SetBinContent(2188,2);
   h130->SetBinContent(2189,1);
   h130->SetBinContent(2190,1);
   h130->SetBinContent(2192,2);
   h130->SetBinContent(2193,3);
   h130->SetBinContent(2194,2);
   h130->SetBinContent(2195,4);
   h130->SetBinContent(2196,1);
   h130->SetBinContent(2197,1);
   h130->SetBinContent(2198,3);
   h130->SetBinContent(2199,1);
   h130->SetBinContent(2200,1);
   h130->SetBinContent(2201,3);
   h130->SetBinContent(2202,2);
   h130->SetBinContent(2203,2);
   h130->SetBinContent(2204,2);
   h130->SetBinContent(2205,3);
   h130->SetBinContent(2206,3);
   h130->SetBinContent(2207,3);
   h130->SetBinContent(2208,1);
   h130->SetBinContent(2210,2);
   h130->SetBinContent(2211,4);
   h130->SetBinContent(2212,1);
   h130->SetBinContent(2214,1);
   h130->SetBinContent(2217,2);
   h130->SetBinContent(2218,1);
   h130->SetBinContent(2219,3);
   h130->SetBinContent(2220,3);
   h130->SetBinContent(2224,1);
   h130->SetBinContent(2225,3);
   h130->SetBinContent(2230,1);
   h130->SetBinContent(2231,1);
   h130->SetBinContent(2233,2);
   h130->SetBinContent(2236,1);
   h130->SetBinContent(2237,2);
   h130->SetBinContent(2238,1);
   h130->SetBinContent(2250,2);
   h130->SetBinContent(2254,4);
   h130->SetBinContent(2255,1);
   h130->SetBinContent(2256,1);
   h130->SetBinContent(2257,1);
   h130->SetBinContent(2258,3);
   h130->SetBinContent(2259,1);
   h130->SetBinContent(2261,2);
   h130->SetBinContent(2262,1);
   h130->SetBinContent(2263,1);
   h130->SetBinContent(2264,1);
   h130->SetBinContent(2265,2);
   h130->SetBinContent(2266,2);
   h130->SetBinContent(2267,5);
   h130->SetBinContent(2268,1);
   h130->SetBinContent(2269,6);
   h130->SetBinContent(2270,2);
   h130->SetBinContent(2271,3);
   h130->SetBinContent(2272,5);
   h130->SetBinContent(2273,3);
   h130->SetBinContent(2274,7);
   h130->SetBinContent(2275,4);
   h130->SetBinContent(2276,3);
   h130->SetBinContent(2277,3);
   h130->SetBinContent(2278,2);
   h130->SetBinContent(2280,4);
   h130->SetBinContent(2281,5);
   h130->SetBinContent(2282,3);
   h130->SetBinContent(2283,1);
   h130->SetBinContent(2284,1);
   h130->SetBinContent(2285,1);
   h130->SetBinContent(2286,3);
   h130->SetBinContent(2287,3);
   h130->SetBinContent(2289,3);
   h130->SetBinContent(2290,2);
   h130->SetBinContent(2291,3);
   h130->SetBinContent(2292,4);
   h130->SetBinContent(2293,1);
   h130->SetBinContent(2294,6);
   h130->SetBinContent(2295,2);
   h130->SetBinContent(2296,1);
   h130->SetBinContent(2297,4);
   h130->SetBinContent(2298,1);
   h130->SetBinContent(2299,7);
   h130->SetBinContent(2300,2);
   h130->SetBinContent(2301,3);
   h130->SetBinContent(2302,3);
   h130->SetBinContent(2303,4);
   h130->SetBinContent(2304,2);
   h130->SetBinContent(2305,4);
   h130->SetBinContent(2306,1);
   h130->SetBinContent(2307,2);
   h130->SetBinContent(2308,1);
   h130->SetBinContent(2309,2);
   h130->SetBinContent(2310,3);
   h130->SetBinContent(2311,1);
   h130->SetBinContent(2312,2);
   h130->SetBinContent(2313,1);
   h130->SetBinContent(2314,4);
   h130->SetBinContent(2315,1);
   h130->SetBinContent(2316,1);
   h130->SetBinContent(2317,2);
   h130->SetBinContent(2318,2);
   h130->SetBinContent(2319,2);
   h130->SetBinContent(2320,1);
   h130->SetBinContent(2323,1);
   h130->SetBinContent(2324,2);
   h130->SetBinContent(2325,2);
   h130->SetBinContent(2327,1);
   h130->SetBinContent(2328,2);
   h130->SetBinContent(2329,2);
   h130->SetBinContent(2330,1);
   h130->SetBinContent(2331,1);
   h130->SetBinContent(2332,2);
   h130->SetBinContent(2333,2);
   h130->SetBinContent(2336,1);
   h130->SetBinContent(2337,3);
   h130->SetBinContent(2340,1);
   h130->SetBinContent(2342,1);
   h130->SetBinContent(2350,1);
   h130->SetBinContent(2351,1);
   h130->SetBinContent(2353,1);
   h130->SetBinContent(2356,2);
   h130->SetBinContent(2357,1);
   h130->SetBinContent(2359,1);
   h130->SetBinContent(2360,1);
   h130->SetBinContent(2361,3);
   h130->SetBinContent(2364,2);
   h130->SetBinContent(2366,2);
   h130->SetBinContent(2368,5);
   h130->SetBinContent(2369,6);
   h130->SetBinContent(2370,3);
   h130->SetBinContent(2372,2);
   h130->SetBinContent(2373,6);
   h130->SetBinContent(2374,6);
   h130->SetBinContent(2375,6);
   h130->SetBinContent(2376,7);
   h130->SetBinContent(2377,2);
   h130->SetBinContent(2378,3);
   h130->SetBinContent(2379,3);
   h130->SetBinContent(2380,2);
   h130->SetBinContent(2381,4);
   h130->SetBinContent(2382,4);
   h130->SetBinContent(2383,1);
   h130->SetBinContent(2384,2);
   h130->SetBinContent(2385,2);
   h130->SetBinContent(2386,1);
   h130->SetBinContent(2387,1);
   h130->SetBinContent(2388,1);
   h130->SetBinContent(2389,1);
   h130->SetBinContent(2390,2);
   h130->SetBinContent(2391,4);
   h130->SetBinContent(2392,1);
   h130->SetBinContent(2393,1);
   h130->SetBinContent(2394,5);
   h130->SetBinContent(2395,1);
   h130->SetBinContent(2396,3);
   h130->SetBinContent(2397,2);
   h130->SetBinContent(2398,3);
   h130->SetBinContent(2399,5);
   h130->SetBinContent(2400,4);
   h130->SetBinContent(2401,2);
   h130->SetBinContent(2402,5);
   h130->SetBinContent(2403,4);
   h130->SetBinContent(2404,2);
   h130->SetBinContent(2405,3);
   h130->SetBinContent(2406,2);
   h130->SetBinContent(2407,2);
   h130->SetBinContent(2408,4);
   h130->SetBinContent(2409,3);
   h130->SetBinContent(2410,4);
   h130->SetBinContent(2411,1);
   h130->SetBinContent(2412,1);
   h130->SetBinContent(2414,4);
   h130->SetBinContent(2416,1);
   h130->SetBinContent(2417,1);
   h130->SetBinContent(2418,1);
   h130->SetBinContent(2419,1);
   h130->SetBinContent(2420,1);
   h130->SetBinContent(2421,1);
   h130->SetBinContent(2422,1);
   h130->SetBinContent(2423,2);
   h130->SetBinContent(2424,2);
   h130->SetBinContent(2425,1);
   h130->SetBinContent(2427,1);
   h130->SetBinContent(2429,3);
   h130->SetBinContent(2430,1);
   h130->SetBinContent(2433,1);
   h130->SetBinContent(2434,3);
   h130->SetBinContent(2435,2);
   h130->SetBinContent(2436,1);
   h130->SetBinContent(2437,1);
   h130->SetBinContent(2439,1);
   h130->SetBinContent(2440,1);
   h130->SetBinContent(2442,1);
   h130->SetBinContent(2453,2);
   h130->SetBinContent(2455,1);
   h130->SetBinContent(2456,2);
   h130->SetBinContent(2457,1);
   h130->SetBinContent(2458,1);
   h130->SetBinContent(2459,1);
   h130->SetBinContent(2460,3);
   h130->SetBinContent(2461,2);
   h130->SetBinContent(2463,1);
   h130->SetBinContent(2465,2);
   h130->SetBinContent(2467,3);
   h130->SetBinContent(2468,1);
   h130->SetBinContent(2469,1);
   h130->SetBinContent(2470,3);
   h130->SetBinContent(2471,6);
   h130->SetBinContent(2472,3);
   h130->SetBinContent(2473,2);
   h130->SetBinContent(2474,5);
   h130->SetBinContent(2475,5);
   h130->SetBinContent(2476,3);
   h130->SetBinContent(2477,1);
   h130->SetBinContent(2478,11);
   h130->SetBinContent(2479,10);
   h130->SetBinContent(2480,5);
   h130->SetBinContent(2481,2);
   h130->SetBinContent(2482,2);
   h130->SetBinContent(2483,5);
   h130->SetBinContent(2484,4);
   h130->SetBinContent(2485,1);
   h130->SetBinContent(2487,2);
   h130->SetBinContent(2489,1);
   h130->SetBinContent(2490,2);
   h130->SetBinContent(2491,3);
   h130->SetBinContent(2492,6);
   h130->SetBinContent(2493,1);
   h130->SetBinContent(2494,2);
   h130->SetBinContent(2495,2);
   h130->SetBinContent(2496,2);
   h130->SetBinContent(2497,3);
   h130->SetBinContent(2498,4);
   h130->SetBinContent(2499,2);
   h130->SetBinContent(2500,4);
   h130->SetBinContent(2501,4);
   h130->SetBinContent(2502,2);
   h130->SetBinContent(2503,2);
   h130->SetBinContent(2504,1);
   h130->SetBinContent(2505,2);
   h130->SetBinContent(2506,1);
   h130->SetBinContent(2507,4);
   h130->SetBinContent(2508,5);
   h130->SetBinContent(2509,3);
   h130->SetBinContent(2510,2);
   h130->SetBinContent(2511,3);
   h130->SetBinContent(2512,1);
   h130->SetBinContent(2513,2);
   h130->SetBinContent(2515,3);
   h130->SetBinContent(2516,1);
   h130->SetBinContent(2517,2);
   h130->SetBinContent(2518,1);
   h130->SetBinContent(2519,1);
   h130->SetBinContent(2520,2);
   h130->SetBinContent(2521,4);
   h130->SetBinContent(2522,1);
   h130->SetBinContent(2523,2);
   h130->SetBinContent(2524,1);
   h130->SetBinContent(2525,3);
   h130->SetBinContent(2526,1);
   h130->SetBinContent(2527,1);
   h130->SetBinContent(2528,4);
   h130->SetBinContent(2529,3);
   h130->SetBinContent(2530,1);
   h130->SetBinContent(2532,2);
   h130->SetBinContent(2534,1);
   h130->SetBinContent(2535,1);
   h130->SetBinContent(2538,1);
   h130->SetBinContent(2539,1);
   h130->SetBinContent(2541,1);
   h130->SetBinContent(2542,4);
   h130->SetBinContent(2555,1);
   h130->SetBinContent(2558,3);
   h130->SetBinContent(2559,1);
   h130->SetBinContent(2560,4);
   h130->SetBinContent(2561,1);
   h130->SetBinContent(2564,1);
   h130->SetBinContent(2565,1);
   h130->SetBinContent(2566,3);
   h130->SetBinContent(2568,2);
   h130->SetBinContent(2569,3);
   h130->SetBinContent(2570,4);
   h130->SetBinContent(2571,3);
   h130->SetBinContent(2572,4);
   h130->SetBinContent(2573,1);
   h130->SetBinContent(2574,6);
   h130->SetBinContent(2575,3);
   h130->SetBinContent(2576,4);
   h130->SetBinContent(2577,8);
   h130->SetBinContent(2578,8);
   h130->SetBinContent(2579,8);
   h130->SetBinContent(2580,6);
   h130->SetBinContent(2581,5);
   h130->SetBinContent(2582,3);
   h130->SetBinContent(2583,4);
   h130->SetBinContent(2584,4);
   h130->SetBinContent(2585,1);
   h130->SetBinContent(2586,4);
   h130->SetBinContent(2587,1);
   h130->SetBinContent(2588,2);
   h130->SetBinContent(2590,6);
   h130->SetBinContent(2591,1);
   h130->SetBinContent(2592,3);
   h130->SetBinContent(2593,2);
   h130->SetBinContent(2594,4);
   h130->SetBinContent(2595,2);
   h130->SetBinContent(2596,5);
   h130->SetBinContent(2597,5);
   h130->SetBinContent(2598,7);
   h130->SetBinContent(2599,4);
   h130->SetBinContent(2600,3);
   h130->SetBinContent(2601,2);
   h130->SetBinContent(2602,8);
   h130->SetBinContent(2603,6);
   h130->SetBinContent(2604,5);
   h130->SetBinContent(2605,6);
   h130->SetBinContent(2606,2);
   h130->SetBinContent(2607,8);
   h130->SetBinContent(2608,6);
   h130->SetBinContent(2609,5);
   h130->SetBinContent(2610,3);
   h130->SetBinContent(2611,4);
   h130->SetBinContent(2612,2);
   h130->SetBinContent(2613,6);
   h130->SetBinContent(2615,5);
   h130->SetBinContent(2616,5);
   h130->SetBinContent(2617,2);
   h130->SetBinContent(2618,2);
   h130->SetBinContent(2619,1);
   h130->SetBinContent(2620,3);
   h130->SetBinContent(2622,2);
   h130->SetBinContent(2623,3);
   h130->SetBinContent(2624,1);
   h130->SetBinContent(2625,2);
   h130->SetBinContent(2627,3);
   h130->SetBinContent(2629,1);
   h130->SetBinContent(2630,3);
   h130->SetBinContent(2631,2);
   h130->SetBinContent(2632,1);
   h130->SetBinContent(2633,2);
   h130->SetBinContent(2634,1);
   h130->SetBinContent(2635,1);
   h130->SetBinContent(2636,2);
   h130->SetBinContent(2637,1);
   h130->SetBinContent(2638,3);
   h130->SetBinContent(2639,1);
   h130->SetBinContent(2640,2);
   h130->SetBinContent(2644,1);
   h130->SetBinContent(2646,1);
   h130->SetBinContent(2657,2);
   h130->SetBinContent(2662,1);
   h130->SetBinContent(2663,1);
   h130->SetBinContent(2664,4);
   h130->SetBinContent(2665,1);
   h130->SetBinContent(2668,2);
   h130->SetBinContent(2669,2);
   h130->SetBinContent(2670,1);
   h130->SetBinContent(2671,2);
   h130->SetBinContent(2672,2);
   h130->SetBinContent(2673,2);
   h130->SetBinContent(2674,4);
   h130->SetBinContent(2675,3);
   h130->SetBinContent(2676,1);
   h130->SetBinContent(2677,5);
   h130->SetBinContent(2678,3);
   h130->SetBinContent(2679,5);
   h130->SetBinContent(2680,11);
   h130->SetBinContent(2681,7);
   h130->SetBinContent(2682,9);
   h130->SetBinContent(2683,4);
   h130->SetBinContent(2684,6);
   h130->SetBinContent(2685,6);
   h130->SetBinContent(2686,4);
   h130->SetBinContent(2687,4);
   h130->SetBinContent(2688,2);
   h130->SetBinContent(2689,1);
   h130->SetBinContent(2690,1);
   h130->SetBinContent(2691,2);
   h130->SetBinContent(2692,3);
   h130->SetBinContent(2693,5);
   h130->SetBinContent(2694,5);
   h130->SetBinContent(2695,2);
   h130->SetBinContent(2696,1);
   h130->SetBinContent(2697,4);
   h130->SetBinContent(2698,8);
   h130->SetBinContent(2699,8);
   h130->SetBinContent(2700,1);
   h130->SetBinContent(2701,5);
   h130->SetBinContent(2702,4);
   h130->SetBinContent(2703,1);
   h130->SetBinContent(2704,3);
   h130->SetBinContent(2705,6);
   h130->SetBinContent(2706,7);
   h130->SetBinContent(2707,3);
   h130->SetBinContent(2708,3);
   h130->SetBinContent(2709,7);
   h130->SetBinContent(2710,3);
   h130->SetBinContent(2711,4);
   h130->SetBinContent(2712,5);
   h130->SetBinContent(2713,6);
   h130->SetBinContent(2714,3);
   h130->SetBinContent(2715,5);
   h130->SetBinContent(2716,2);
   h130->SetBinContent(2717,3);
   h130->SetBinContent(2718,3);
   h130->SetBinContent(2719,2);
   h130->SetBinContent(2720,2);
   h130->SetBinContent(2721,3);
   h130->SetBinContent(2722,1);
   h130->SetBinContent(2723,2);
   h130->SetBinContent(2725,2);
   h130->SetBinContent(2726,2);
   h130->SetBinContent(2727,1);
   h130->SetBinContent(2728,1);
   h130->SetBinContent(2729,1);
   h130->SetBinContent(2730,3);
   h130->SetBinContent(2731,1);
   h130->SetBinContent(2732,2);
   h130->SetBinContent(2733,2);
   h130->SetBinContent(2734,2);
   h130->SetBinContent(2735,3);
   h130->SetBinContent(2736,2);
   h130->SetBinContent(2737,1);
   h130->SetBinContent(2738,2);
   h130->SetBinContent(2739,3);
   h130->SetBinContent(2740,1);
   h130->SetBinContent(2741,1);
   h130->SetBinContent(2742,1);
   h130->SetBinContent(2745,1);
   h130->SetBinContent(2746,1);
   h130->SetBinContent(2759,1);
   h130->SetBinContent(2760,3);
   h130->SetBinContent(2761,1);
   h130->SetBinContent(2763,2);
   h130->SetBinContent(2764,1);
   h130->SetBinContent(2765,2);
   h130->SetBinContent(2766,1);
   h130->SetBinContent(2767,6);
   h130->SetBinContent(2769,2);
   h130->SetBinContent(2770,2);
   h130->SetBinContent(2771,2);
   h130->SetBinContent(2772,2);
   h130->SetBinContent(2773,1);
   h130->SetBinContent(2774,3);
   h130->SetBinContent(2775,1);
   h130->SetBinContent(2776,4);
   h130->SetBinContent(2777,3);
   h130->SetBinContent(2778,2);
   h130->SetBinContent(2779,4);
   h130->SetBinContent(2780,10);
   h130->SetBinContent(2781,9);
   h130->SetBinContent(2782,6);
   h130->SetBinContent(2783,9);
   h130->SetBinContent(2784,16);
   h130->SetBinContent(2785,10);
   h130->SetBinContent(2786,4);
   h130->SetBinContent(2787,4);
   h130->SetBinContent(2788,10);
   h130->SetBinContent(2789,3);
   h130->SetBinContent(2790,6);
   h130->SetBinContent(2791,3);
   h130->SetBinContent(2792,2);
   h130->SetBinContent(2793,6);
   h130->SetBinContent(2794,7);
   h130->SetBinContent(2795,5);
   h130->SetBinContent(2796,3);
   h130->SetBinContent(2797,3);
   h130->SetBinContent(2798,5);
   h130->SetBinContent(2799,3);
   h130->SetBinContent(2800,3);
   h130->SetBinContent(2801,6);
   h130->SetBinContent(2802,3);
   h130->SetBinContent(2803,3);
   h130->SetBinContent(2804,2);
   h130->SetBinContent(2805,5);
   h130->SetBinContent(2806,1);
   h130->SetBinContent(2807,6);
   h130->SetBinContent(2808,2);
   h130->SetBinContent(2809,5);
   h130->SetBinContent(2810,7);
   h130->SetBinContent(2811,4);
   h130->SetBinContent(2812,4);
   h130->SetBinContent(2813,4);
   h130->SetBinContent(2814,6);
   h130->SetBinContent(2815,6);
   h130->SetBinContent(2816,3);
   h130->SetBinContent(2817,2);
   h130->SetBinContent(2818,7);
   h130->SetBinContent(2819,1);
   h130->SetBinContent(2820,4);
   h130->SetBinContent(2821,1);
   h130->SetBinContent(2822,2);
   h130->SetBinContent(2823,4);
   h130->SetBinContent(2824,1);
   h130->SetBinContent(2825,4);
   h130->SetBinContent(2826,4);
   h130->SetBinContent(2827,5);
   h130->SetBinContent(2828,4);
   h130->SetBinContent(2829,5);
   h130->SetBinContent(2830,5);
   h130->SetBinContent(2831,3);
   h130->SetBinContent(2832,4);
   h130->SetBinContent(2833,1);
   h130->SetBinContent(2834,6);
   h130->SetBinContent(2835,1);
   h130->SetBinContent(2837,1);
   h130->SetBinContent(2838,1);
   h130->SetBinContent(2839,2);
   h130->SetBinContent(2840,1);
   h130->SetBinContent(2841,6);
   h130->SetBinContent(2842,1);
   h130->SetBinContent(2844,4);
   h130->SetBinContent(2845,1);
   h130->SetBinContent(2847,1);
   h130->SetBinContent(2860,4);
   h130->SetBinContent(2861,2);
   h130->SetBinContent(2862,5);
   h130->SetBinContent(2863,2);
   h130->SetBinContent(2864,4);
   h130->SetBinContent(2865,1);
   h130->SetBinContent(2866,4);
   h130->SetBinContent(2867,6);
   h130->SetBinContent(2868,5);
   h130->SetBinContent(2869,3);
   h130->SetBinContent(2870,1);
   h130->SetBinContent(2871,1);
   h130->SetBinContent(2872,1);
   h130->SetBinContent(2873,2);
   h130->SetBinContent(2874,1);
   h130->SetBinContent(2875,2);
   h130->SetBinContent(2876,2);
   h130->SetBinContent(2877,8);
   h130->SetBinContent(2878,1);
   h130->SetBinContent(2879,8);
   h130->SetBinContent(2880,3);
   h130->SetBinContent(2881,5);
   h130->SetBinContent(2882,5);
   h130->SetBinContent(2883,4);
   h130->SetBinContent(2884,12);
   h130->SetBinContent(2885,5);
   h130->SetBinContent(2886,8);
   h130->SetBinContent(2887,3);
   h130->SetBinContent(2888,4);
   h130->SetBinContent(2889,6);
   h130->SetBinContent(2890,4);
   h130->SetBinContent(2891,10);
   h130->SetBinContent(2892,8);
   h130->SetBinContent(2893,4);
   h130->SetBinContent(2894,8);
   h130->SetBinContent(2895,7);
   h130->SetBinContent(2896,6);
   h130->SetBinContent(2897,6);
   h130->SetBinContent(2898,9);
   h130->SetBinContent(2899,5);
   h130->SetBinContent(2900,6);
   h130->SetBinContent(2901,7);
   h130->SetBinContent(2902,9);
   h130->SetBinContent(2903,7);
   h130->SetBinContent(2904,7);
   h130->SetBinContent(2905,3);
   h130->SetBinContent(2906,3);
   h130->SetBinContent(2907,8);
   h130->SetBinContent(2908,8);
   h130->SetBinContent(2909,10);
   h130->SetBinContent(2910,7);
   h130->SetBinContent(2911,7);
   h130->SetBinContent(2912,5);
   h130->SetBinContent(2913,10);
   h130->SetBinContent(2914,4);
   h130->SetBinContent(2915,7);
   h130->SetBinContent(2916,9);
   h130->SetBinContent(2917,3);
   h130->SetBinContent(2918,7);
   h130->SetBinContent(2919,7);
   h130->SetBinContent(2920,5);
   h130->SetBinContent(2921,5);
   h130->SetBinContent(2922,3);
   h130->SetBinContent(2923,5);
   h130->SetBinContent(2924,4);
   h130->SetBinContent(2925,4);
   h130->SetBinContent(2926,3);
   h130->SetBinContent(2927,4);
   h130->SetBinContent(2928,4);
   h130->SetBinContent(2929,1);
   h130->SetBinContent(2930,4);
   h130->SetBinContent(2931,4);
   h130->SetBinContent(2932,5);
   h130->SetBinContent(2933,4);
   h130->SetBinContent(2934,4);
   h130->SetBinContent(2935,1);
   h130->SetBinContent(2936,3);
   h130->SetBinContent(2937,2);
   h130->SetBinContent(2938,2);
   h130->SetBinContent(2939,2);
   h130->SetBinContent(2940,4);
   h130->SetBinContent(2941,2);
   h130->SetBinContent(2943,2);
   h130->SetBinContent(2944,1);
   h130->SetBinContent(2945,2);
   h130->SetBinContent(2946,1);
   h130->SetBinContent(2947,2);
   h130->SetBinContent(2948,1);
   h130->SetBinContent(2949,3);
   h130->SetBinContent(2950,1);
   h130->SetBinContent(2952,1);
   h130->SetBinContent(2953,1);
   h130->SetBinContent(2962,5);
   h130->SetBinContent(2963,3);
   h130->SetBinContent(2964,2);
   h130->SetBinContent(2965,10);
   h130->SetBinContent(2966,4);
   h130->SetBinContent(2967,4);
   h130->SetBinContent(2968,4);
   h130->SetBinContent(2969,5);
   h130->SetBinContent(2970,3);
   h130->SetBinContent(2971,4);
   h130->SetBinContent(2972,2);
   h130->SetBinContent(2974,3);
   h130->SetBinContent(2975,5);
   h130->SetBinContent(2976,6);
   h130->SetBinContent(2977,1);
   h130->SetBinContent(2978,3);
   h130->SetBinContent(2979,4);
   h130->SetBinContent(2980,5);
   h130->SetBinContent(2981,6);
   h130->SetBinContent(2982,5);
   h130->SetBinContent(2983,8);
   h130->SetBinContent(2984,7);
   h130->SetBinContent(2985,10);
   h130->SetBinContent(2986,12);
   h130->SetBinContent(2987,7);
   h130->SetBinContent(2988,4);
   h130->SetBinContent(2989,10);
   h130->SetBinContent(2990,7);
   h130->SetBinContent(2991,8);
   h130->SetBinContent(2992,7);
   h130->SetBinContent(2993,9);
   h130->SetBinContent(2994,4);
   h130->SetBinContent(2995,5);
   h130->SetBinContent(2996,2);
   h130->SetBinContent(2997,3);
   h130->SetBinContent(2998,4);
   h130->SetBinContent(2999,6);
   h130->SetBinContent(3000,8);
   h130->SetBinContent(3001,6);
   h130->SetBinContent(3002,6);
   h130->SetBinContent(3003,7);
   h130->SetBinContent(3004,5);
   h130->SetBinContent(3005,10);
   h130->SetBinContent(3006,7);
   h130->SetBinContent(3007,7);
   h130->SetBinContent(3008,4);
   h130->SetBinContent(3009,5);
   h130->SetBinContent(3010,3);
   h130->SetBinContent(3011,8);
   h130->SetBinContent(3012,5);
   h130->SetBinContent(3013,4);
   h130->SetBinContent(3014,1);
   h130->SetBinContent(3015,5);
   h130->SetBinContent(3016,6);
   h130->SetBinContent(3017,8);
   h130->SetBinContent(3018,9);
   h130->SetBinContent(3019,9);
   h130->SetBinContent(3020,2);
   h130->SetBinContent(3021,8);
   h130->SetBinContent(3022,5);
   h130->SetBinContent(3023,6);
   h130->SetBinContent(3024,5);
   h130->SetBinContent(3025,4);
   h130->SetBinContent(3026,6);
   h130->SetBinContent(3027,9);
   h130->SetBinContent(3028,3);
   h130->SetBinContent(3029,12);
   h130->SetBinContent(3030,2);
   h130->SetBinContent(3031,3);
   h130->SetBinContent(3032,3);
   h130->SetBinContent(3033,5);
   h130->SetBinContent(3034,3);
   h130->SetBinContent(3035,4);
   h130->SetBinContent(3036,4);
   h130->SetBinContent(3037,3);
   h130->SetBinContent(3038,1);
   h130->SetBinContent(3039,4);
   h130->SetBinContent(3040,5);
   h130->SetBinContent(3041,4);
   h130->SetBinContent(3042,4);
   h130->SetBinContent(3043,5);
   h130->SetBinContent(3044,2);
   h130->SetBinContent(3045,2);
   h130->SetBinContent(3046,7);
   h130->SetBinContent(3047,3);
   h130->SetBinContent(3048,6);
   h130->SetBinContent(3049,7);
   h130->SetBinContent(3050,1);
   h130->SetBinContent(3051,3);
   h130->SetBinContent(3064,5);
   h130->SetBinContent(3065,4);
   h130->SetBinContent(3066,12);
   h130->SetBinContent(3067,8);
   h130->SetBinContent(3068,3);
   h130->SetBinContent(3069,6);
   h130->SetBinContent(3070,5);
   h130->SetBinContent(3071,4);
   h130->SetBinContent(3072,4);
   h130->SetBinContent(3073,2);
   h130->SetBinContent(3074,7);
   h130->SetBinContent(3075,5);
   h130->SetBinContent(3076,3);
   h130->SetBinContent(3077,5);
   h130->SetBinContent(3078,4);
   h130->SetBinContent(3079,6);
   h130->SetBinContent(3080,5);
   h130->SetBinContent(3081,7);
   h130->SetBinContent(3082,10);
   h130->SetBinContent(3083,1);
   h130->SetBinContent(3084,12);
   h130->SetBinContent(3085,9);
   h130->SetBinContent(3086,8);
   h130->SetBinContent(3087,12);
   h130->SetBinContent(3088,9);
   h130->SetBinContent(3089,11);
   h130->SetBinContent(3090,18);
   h130->SetBinContent(3091,7);
   h130->SetBinContent(3092,10);
   h130->SetBinContent(3093,9);
   h130->SetBinContent(3094,13);
   h130->SetBinContent(3095,8);
   h130->SetBinContent(3096,6);
   h130->SetBinContent(3097,8);
   h130->SetBinContent(3098,11);
   h130->SetBinContent(3099,6);
   h130->SetBinContent(3100,3);
   h130->SetBinContent(3101,5);
   h130->SetBinContent(3102,6);
   h130->SetBinContent(3103,5);
   h130->SetBinContent(3104,7);
   h130->SetBinContent(3105,4);
   h130->SetBinContent(3106,6);
   h130->SetBinContent(3107,5);
   h130->SetBinContent(3108,9);
   h130->SetBinContent(3109,8);
   h130->SetBinContent(3110,9);
   h130->SetBinContent(3111,2);
   h130->SetBinContent(3112,5);
   h130->SetBinContent(3113,4);
   h130->SetBinContent(3114,4);
   h130->SetBinContent(3115,7);
   h130->SetBinContent(3116,5);
   h130->SetBinContent(3117,7);
   h130->SetBinContent(3118,4);
   h130->SetBinContent(3119,7);
   h130->SetBinContent(3120,6);
   h130->SetBinContent(3121,8);
   h130->SetBinContent(3122,5);
   h130->SetBinContent(3123,7);
   h130->SetBinContent(3124,4);
   h130->SetBinContent(3125,7);
   h130->SetBinContent(3126,2);
   h130->SetBinContent(3127,6);
   h130->SetBinContent(3128,5);
   h130->SetBinContent(3129,5);
   h130->SetBinContent(3130,3);
   h130->SetBinContent(3131,5);
   h130->SetBinContent(3132,4);
   h130->SetBinContent(3133,7);
   h130->SetBinContent(3134,3);
   h130->SetBinContent(3135,3);
   h130->SetBinContent(3136,4);
   h130->SetBinContent(3137,6);
   h130->SetBinContent(3138,4);
   h130->SetBinContent(3139,5);
   h130->SetBinContent(3140,3);
   h130->SetBinContent(3141,6);
   h130->SetBinContent(3142,6);
   h130->SetBinContent(3143,6);
   h130->SetBinContent(3144,7);
   h130->SetBinContent(3145,5);
   h130->SetBinContent(3146,8);
   h130->SetBinContent(3147,8);
   h130->SetBinContent(3148,12);
   h130->SetBinContent(3149,6);
   h130->SetBinContent(3150,10);
   h130->SetBinContent(3151,6);
   h130->SetBinContent(3152,3);
   h130->SetBinContent(3153,1);
   h130->SetBinContent(3154,1);
   h130->SetBinContent(3155,2);
   h130->SetBinContent(3166,5);
   h130->SetBinContent(3167,4);
   h130->SetBinContent(3168,4);
   h130->SetBinContent(3169,5);
   h130->SetBinContent(3170,7);
   h130->SetBinContent(3171,3);
   h130->SetBinContent(3172,5);
   h130->SetBinContent(3173,8);
   h130->SetBinContent(3174,7);
   h130->SetBinContent(3175,5);
   h130->SetBinContent(3176,3);
   h130->SetBinContent(3177,5);
   h130->SetBinContent(3178,4);
   h130->SetBinContent(3179,5);
   h130->SetBinContent(3180,5);
   h130->SetBinContent(3181,5);
   h130->SetBinContent(3182,13);
   h130->SetBinContent(3183,3);
   h130->SetBinContent(3184,6);
   h130->SetBinContent(3185,5);
   h130->SetBinContent(3186,5);
   h130->SetBinContent(3187,8);
   h130->SetBinContent(3188,11);
   h130->SetBinContent(3189,8);
   h130->SetBinContent(3190,9);
   h130->SetBinContent(3191,10);
   h130->SetBinContent(3192,10);
   h130->SetBinContent(3193,11);
   h130->SetBinContent(3194,6);
   h130->SetBinContent(3195,11);
   h130->SetBinContent(3196,6);
   h130->SetBinContent(3197,7);
   h130->SetBinContent(3198,8);
   h130->SetBinContent(3199,7);
   h130->SetBinContent(3200,5);
   h130->SetBinContent(3201,6);
   h130->SetBinContent(3202,2);
   h130->SetBinContent(3203,4);
   h130->SetBinContent(3204,5);
   h130->SetBinContent(3205,5);
   h130->SetBinContent(3206,3);
   h130->SetBinContent(3207,8);
   h130->SetBinContent(3208,3);
   h130->SetBinContent(3209,6);
   h130->SetBinContent(3210,3);
   h130->SetBinContent(3211,8);
   h130->SetBinContent(3212,8);
   h130->SetBinContent(3213,5);
   h130->SetBinContent(3214,6);
   h130->SetBinContent(3215,4);
   h130->SetBinContent(3216,6);
   h130->SetBinContent(3217,7);
   h130->SetBinContent(3218,8);
   h130->SetBinContent(3219,7);
   h130->SetBinContent(3220,5);
   h130->SetBinContent(3221,4);
   h130->SetBinContent(3222,5);
   h130->SetBinContent(3223,4);
   h130->SetBinContent(3224,4);
   h130->SetBinContent(3225,4);
   h130->SetBinContent(3226,3);
   h130->SetBinContent(3227,4);
   h130->SetBinContent(3228,6);
   h130->SetBinContent(3229,5);
   h130->SetBinContent(3230,3);
   h130->SetBinContent(3231,4);
   h130->SetBinContent(3232,7);
   h130->SetBinContent(3233,6);
   h130->SetBinContent(3234,5);
   h130->SetBinContent(3235,7);
   h130->SetBinContent(3236,5);
   h130->SetBinContent(3237,4);
   h130->SetBinContent(3238,5);
   h130->SetBinContent(3239,5);
   h130->SetBinContent(3240,4);
   h130->SetBinContent(3241,4);
   h130->SetBinContent(3242,10);
   h130->SetBinContent(3243,5);
   h130->SetBinContent(3244,5);
   h130->SetBinContent(3245,5);
   h130->SetBinContent(3246,9);
   h130->SetBinContent(3247,10);
   h130->SetBinContent(3248,7);
   h130->SetBinContent(3249,11);
   h130->SetBinContent(3250,5);
   h130->SetBinContent(3251,9);
   h130->SetBinContent(3252,6);
   h130->SetBinContent(3253,9);
   h130->SetBinContent(3254,1);
   h130->SetBinContent(3255,4);
   h130->SetBinContent(3256,1);
   h130->SetBinContent(3268,3);
   h130->SetBinContent(3269,3);
   h130->SetBinContent(3270,5);
   h130->SetBinContent(3271,3);
   h130->SetBinContent(3272,4);
   h130->SetBinContent(3273,5);
   h130->SetBinContent(3274,3);
   h130->SetBinContent(3275,5);
   h130->SetBinContent(3276,9);
   h130->SetBinContent(3277,7);
   h130->SetBinContent(3278,4);
   h130->SetBinContent(3279,4);
   h130->SetBinContent(3280,2);
   h130->SetBinContent(3281,4);
   h130->SetBinContent(3282,2);
   h130->SetBinContent(3283,4);
   h130->SetBinContent(3284,6);
   h130->SetBinContent(3285,8);
   h130->SetBinContent(3286,3);
   h130->SetBinContent(3287,5);
   h130->SetBinContent(3288,2);
   h130->SetBinContent(3289,6);
   h130->SetBinContent(3290,7);
   h130->SetBinContent(3291,8);
   h130->SetBinContent(3292,10);
   h130->SetBinContent(3293,7);
   h130->SetBinContent(3294,7);
   h130->SetBinContent(3295,9);
   h130->SetBinContent(3296,8);
   h130->SetBinContent(3297,11);
   h130->SetBinContent(3298,5);
   h130->SetBinContent(3299,7);
   h130->SetBinContent(3300,6);
   h130->SetBinContent(3301,7);
   h130->SetBinContent(3302,5);
   h130->SetBinContent(3303,8);
   h130->SetBinContent(3304,6);
   h130->SetBinContent(3305,6);
   h130->SetBinContent(3307,4);
   h130->SetBinContent(3308,4);
   h130->SetBinContent(3309,4);
   h130->SetBinContent(3310,5);
   h130->SetBinContent(3311,3);
   h130->SetBinContent(3312,3);
   h130->SetBinContent(3313,2);
   h130->SetBinContent(3314,4);
   h130->SetBinContent(3315,2);
   h130->SetBinContent(3316,3);
   h130->SetBinContent(3317,4);
   h130->SetBinContent(3319,2);
   h130->SetBinContent(3320,3);
   h130->SetBinContent(3321,5);
   h130->SetBinContent(3322,6);
   h130->SetBinContent(3323,5);
   h130->SetBinContent(3324,2);
   h130->SetBinContent(3325,5);
   h130->SetBinContent(3326,7);
   h130->SetBinContent(3327,3);
   h130->SetBinContent(3328,7);
   h130->SetBinContent(3329,4);
   h130->SetBinContent(3330,7);
   h130->SetBinContent(3331,3);
   h130->SetBinContent(3332,6);
   h130->SetBinContent(3333,3);
   h130->SetBinContent(3334,1);
   h130->SetBinContent(3335,4);
   h130->SetBinContent(3336,4);
   h130->SetBinContent(3337,7);
   h130->SetBinContent(3338,4);
   h130->SetBinContent(3339,4);
   h130->SetBinContent(3340,3);
   h130->SetBinContent(3341,10);
   h130->SetBinContent(3342,6);
   h130->SetBinContent(3343,3);
   h130->SetBinContent(3344,8);
   h130->SetBinContent(3345,6);
   h130->SetBinContent(3346,13);
   h130->SetBinContent(3347,5);
   h130->SetBinContent(3348,7);
   h130->SetBinContent(3349,4);
   h130->SetBinContent(3350,9);
   h130->SetBinContent(3351,8);
   h130->SetBinContent(3352,11);
   h130->SetBinContent(3353,5);
   h130->SetBinContent(3354,10);
   h130->SetBinContent(3355,5);
   h130->SetBinContent(3356,6);
   h130->SetBinContent(3357,1);
   h130->SetBinContent(3358,1);
   h130->SetBinContent(3371,6);
   h130->SetBinContent(3372,1);
   h130->SetBinContent(3373,3);
   h130->SetBinContent(3374,5);
   h130->SetBinContent(3375,3);
   h130->SetBinContent(3376,4);
   h130->SetBinContent(3377,6);
   h130->SetBinContent(3378,1);
   h130->SetBinContent(3379,2);
   h130->SetBinContent(3380,2);
   h130->SetBinContent(3381,1);
   h130->SetBinContent(3382,2);
   h130->SetBinContent(3383,4);
   h130->SetBinContent(3384,4);
   h130->SetBinContent(3385,2);
   h130->SetBinContent(3386,3);
   h130->SetBinContent(3387,4);
   h130->SetBinContent(3388,7);
   h130->SetBinContent(3389,6);
   h130->SetBinContent(3390,4);
   h130->SetBinContent(3391,7);
   h130->SetBinContent(3392,6);
   h130->SetBinContent(3393,7);
   h130->SetBinContent(3394,11);
   h130->SetBinContent(3395,7);
   h130->SetBinContent(3396,8);
   h130->SetBinContent(3397,4);
   h130->SetBinContent(3398,9);
   h130->SetBinContent(3399,2);
   h130->SetBinContent(3400,9);
   h130->SetBinContent(3401,4);
   h130->SetBinContent(3402,4);
   h130->SetBinContent(3403,4);
   h130->SetBinContent(3404,2);
   h130->SetBinContent(3405,3);
   h130->SetBinContent(3406,2);
   h130->SetBinContent(3407,2);
   h130->SetBinContent(3408,1);
   h130->SetBinContent(3409,3);
   h130->SetBinContent(3410,4);
   h130->SetBinContent(3411,1);
   h130->SetBinContent(3412,2);
   h130->SetBinContent(3415,3);
   h130->SetBinContent(3416,1);
   h130->SetBinContent(3417,3);
   h130->SetBinContent(3418,1);
   h130->SetBinContent(3420,1);
   h130->SetBinContent(3421,1);
   h130->SetBinContent(3422,2);
   h130->SetBinContent(3423,1);
   h130->SetBinContent(3425,2);
   h130->SetBinContent(3426,1);
   h130->SetBinContent(3427,7);
   h130->SetBinContent(3428,5);
   h130->SetBinContent(3430,7);
   h130->SetBinContent(3431,3);
   h130->SetBinContent(3432,2);
   h130->SetBinContent(3433,2);
   h130->SetBinContent(3434,4);
   h130->SetBinContent(3435,2);
   h130->SetBinContent(3436,2);
   h130->SetBinContent(3437,1);
   h130->SetBinContent(3438,2);
   h130->SetBinContent(3439,2);
   h130->SetBinContent(3440,4);
   h130->SetBinContent(3441,3);
   h130->SetBinContent(3442,3);
   h130->SetBinContent(3443,8);
   h130->SetBinContent(3444,2);
   h130->SetBinContent(3445,3);
   h130->SetBinContent(3446,9);
   h130->SetBinContent(3447,4);
   h130->SetBinContent(3448,7);
   h130->SetBinContent(3449,6);
   h130->SetBinContent(3450,6);
   h130->SetBinContent(3451,6);
   h130->SetBinContent(3452,9);
   h130->SetBinContent(3453,5);
   h130->SetBinContent(3454,10);
   h130->SetBinContent(3455,8);
   h130->SetBinContent(3456,6);
   h130->SetBinContent(3457,6);
   h130->SetBinContent(3458,4);
   h130->SetBinContent(3460,1);
   h130->SetBinContent(3474,5);
   h130->SetBinContent(3475,3);
   h130->SetBinContent(3476,6);
   h130->SetBinContent(3477,5);
   h130->SetBinContent(3478,1);
   h130->SetBinContent(3479,1);
   h130->SetBinContent(3480,7);
   h130->SetBinContent(3481,3);
   h130->SetBinContent(3482,1);
   h130->SetBinContent(3483,4);
   h130->SetBinContent(3484,2);
   h130->SetBinContent(3485,2);
   h130->SetBinContent(3486,4);
   h130->SetBinContent(3487,3);
   h130->SetBinContent(3488,2);
   h130->SetBinContent(3489,3);
   h130->SetBinContent(3490,4);
   h130->SetBinContent(3491,2);
   h130->SetBinContent(3492,3);
   h130->SetBinContent(3493,4);
   h130->SetBinContent(3494,4);
   h130->SetBinContent(3495,5);
   h130->SetBinContent(3496,2);
   h130->SetBinContent(3497,12);
   h130->SetBinContent(3498,10);
   h130->SetBinContent(3499,8);
   h130->SetBinContent(3500,7);
   h130->SetBinContent(3501,3);
   h130->SetBinContent(3502,7);
   h130->SetBinContent(3503,6);
   h130->SetBinContent(3504,6);
   h130->SetBinContent(3505,5);
   h130->SetBinContent(3506,5);
   h130->SetBinContent(3507,1);
   h130->SetBinContent(3508,4);
   h130->SetBinContent(3509,4);
   h130->SetBinContent(3510,1);
   h130->SetBinContent(3512,2);
   h130->SetBinContent(3513,1);
   h130->SetBinContent(3514,3);
   h130->SetBinContent(3515,1);
   h130->SetBinContent(3516,2);
   h130->SetBinContent(3517,2);
   h130->SetBinContent(3518,2);
   h130->SetBinContent(3519,4);
   h130->SetBinContent(3520,1);
   h130->SetBinContent(3521,1);
   h130->SetBinContent(3522,1);
   h130->SetBinContent(3523,5);
   h130->SetBinContent(3524,5);
   h130->SetBinContent(3525,2);
   h130->SetBinContent(3526,1);
   h130->SetBinContent(3527,5);
   h130->SetBinContent(3528,2);
   h130->SetBinContent(3529,6);
   h130->SetBinContent(3530,4);
   h130->SetBinContent(3531,3);
   h130->SetBinContent(3532,3);
   h130->SetBinContent(3533,2);
   h130->SetBinContent(3534,4);
   h130->SetBinContent(3535,4);
   h130->SetBinContent(3536,5);
   h130->SetBinContent(3538,4);
   h130->SetBinContent(3539,3);
   h130->SetBinContent(3540,3);
   h130->SetBinContent(3541,1);
   h130->SetBinContent(3542,2);
   h130->SetBinContent(3543,3);
   h130->SetBinContent(3544,5);
   h130->SetBinContent(3545,2);
   h130->SetBinContent(3546,4);
   h130->SetBinContent(3547,9);
   h130->SetBinContent(3548,5);
   h130->SetBinContent(3549,4);
   h130->SetBinContent(3550,5);
   h130->SetBinContent(3551,7);
   h130->SetBinContent(3552,6);
   h130->SetBinContent(3553,5);
   h130->SetBinContent(3554,5);
   h130->SetBinContent(3555,1);
   h130->SetBinContent(3556,8);
   h130->SetBinContent(3557,6);
   h130->SetBinContent(3558,5);
   h130->SetBinContent(3559,4);
   h130->SetBinContent(3561,1);
   h130->SetBinContent(3574,1);
   h130->SetBinContent(3575,2);
   h130->SetBinContent(3576,7);
   h130->SetBinContent(3577,4);
   h130->SetBinContent(3578,1);
   h130->SetBinContent(3579,4);
   h130->SetBinContent(3580,3);
   h130->SetBinContent(3581,1);
   h130->SetBinContent(3582,4);
   h130->SetBinContent(3583,1);
   h130->SetBinContent(3584,3);
   h130->SetBinContent(3585,3);
   h130->SetBinContent(3586,2);
   h130->SetBinContent(3587,1);
   h130->SetBinContent(3588,1);
   h130->SetBinContent(3589,4);
   h130->SetBinContent(3590,4);
   h130->SetBinContent(3591,2);
   h130->SetBinContent(3592,3);
   h130->SetBinContent(3593,1);
   h130->SetBinContent(3594,4);
   h130->SetBinContent(3595,4);
   h130->SetBinContent(3596,2);
   h130->SetBinContent(3597,6);
   h130->SetBinContent(3598,8);
   h130->SetBinContent(3599,7);
   h130->SetBinContent(3600,12);
   h130->SetBinContent(3601,5);
   h130->SetBinContent(3602,8);
   h130->SetBinContent(3603,4);
   h130->SetBinContent(3604,4);
   h130->SetBinContent(3605,2);
   h130->SetBinContent(3606,6);
   h130->SetBinContent(3607,2);
   h130->SetBinContent(3608,2);
   h130->SetBinContent(3609,2);
   h130->SetBinContent(3610,3);
   h130->SetBinContent(3611,1);
   h130->SetBinContent(3613,3);
   h130->SetBinContent(3614,1);
   h130->SetBinContent(3615,1);
   h130->SetBinContent(3616,8);
   h130->SetBinContent(3617,4);
   h130->SetBinContent(3618,5);
   h130->SetBinContent(3619,1);
   h130->SetBinContent(3620,3);
   h130->SetBinContent(3622,1);
   h130->SetBinContent(3623,3);
   h130->SetBinContent(3624,3);
   h130->SetBinContent(3625,2);
   h130->SetBinContent(3627,3);
   h130->SetBinContent(3628,4);
   h130->SetBinContent(3629,1);
   h130->SetBinContent(3630,1);
   h130->SetBinContent(3631,2);
   h130->SetBinContent(3632,3);
   h130->SetBinContent(3633,4);
   h130->SetBinContent(3634,6);
   h130->SetBinContent(3635,2);
   h130->SetBinContent(3636,2);
   h130->SetBinContent(3637,1);
   h130->SetBinContent(3638,2);
   h130->SetBinContent(3639,1);
   h130->SetBinContent(3641,5);
   h130->SetBinContent(3642,4);
   h130->SetBinContent(3643,6);
   h130->SetBinContent(3644,2);
   h130->SetBinContent(3645,3);
   h130->SetBinContent(3646,5);
   h130->SetBinContent(3647,6);
   h130->SetBinContent(3648,5);
   h130->SetBinContent(3649,4);
   h130->SetBinContent(3650,7);
   h130->SetBinContent(3651,6);
   h130->SetBinContent(3652,6);
   h130->SetBinContent(3653,3);
   h130->SetBinContent(3654,8);
   h130->SetBinContent(3655,3);
   h130->SetBinContent(3656,8);
   h130->SetBinContent(3657,9);
   h130->SetBinContent(3658,3);
   h130->SetBinContent(3659,6);
   h130->SetBinContent(3660,4);
   h130->SetBinContent(3661,1);
   h130->SetBinContent(3677,2);
   h130->SetBinContent(3678,2);
   h130->SetBinContent(3679,3);
   h130->SetBinContent(3681,3);
   h130->SetBinContent(3682,2);
   h130->SetBinContent(3683,3);
   h130->SetBinContent(3684,2);
   h130->SetBinContent(3686,1);
   h130->SetBinContent(3687,3);
   h130->SetBinContent(3688,2);
   h130->SetBinContent(3689,4);
   h130->SetBinContent(3690,5);
   h130->SetBinContent(3691,1);
   h130->SetBinContent(3693,2);
   h130->SetBinContent(3694,3);
   h130->SetBinContent(3696,3);
   h130->SetBinContent(3697,1);
   h130->SetBinContent(3698,5);
   h130->SetBinContent(3699,7);
   h130->SetBinContent(3700,3);
   h130->SetBinContent(3701,7);
   h130->SetBinContent(3702,13);
   h130->SetBinContent(3703,6);
   h130->SetBinContent(3704,6);
   h130->SetBinContent(3705,3);
   h130->SetBinContent(3706,5);
   h130->SetBinContent(3707,1);
   h130->SetBinContent(3708,2);
   h130->SetBinContent(3709,3);
   h130->SetBinContent(3710,4);
   h130->SetBinContent(3711,1);
   h130->SetBinContent(3712,2);
   h130->SetBinContent(3713,1);
   h130->SetBinContent(3715,1);
   h130->SetBinContent(3717,1);
   h130->SetBinContent(3718,1);
   h130->SetBinContent(3719,2);
   h130->SetBinContent(3720,3);
   h130->SetBinContent(3721,1);
   h130->SetBinContent(3722,3);
   h130->SetBinContent(3723,1);
   h130->SetBinContent(3725,2);
   h130->SetBinContent(3726,1);
   h130->SetBinContent(3727,1);
   h130->SetBinContent(3728,2);
   h130->SetBinContent(3729,2);
   h130->SetBinContent(3730,3);
   h130->SetBinContent(3731,3);
   h130->SetBinContent(3732,4);
   h130->SetBinContent(3733,4);
   h130->SetBinContent(3734,4);
   h130->SetBinContent(3735,1);
   h130->SetBinContent(3736,4);
   h130->SetBinContent(3737,2);
   h130->SetBinContent(3738,1);
   h130->SetBinContent(3739,3);
   h130->SetBinContent(3740,3);
   h130->SetBinContent(3741,3);
   h130->SetBinContent(3743,2);
   h130->SetBinContent(3744,4);
   h130->SetBinContent(3745,3);
   h130->SetBinContent(3746,2);
   h130->SetBinContent(3747,4);
   h130->SetBinContent(3748,2);
   h130->SetBinContent(3749,3);
   h130->SetBinContent(3750,5);
   h130->SetBinContent(3751,2);
   h130->SetBinContent(3752,5);
   h130->SetBinContent(3753,3);
   h130->SetBinContent(3754,5);
   h130->SetBinContent(3755,4);
   h130->SetBinContent(3756,5);
   h130->SetBinContent(3757,1);
   h130->SetBinContent(3758,4);
   h130->SetBinContent(3759,5);
   h130->SetBinContent(3760,2);
   h130->SetBinContent(3761,1);
   h130->SetBinContent(3762,1);
   h130->SetBinContent(3764,1);
   h130->SetBinContent(3779,1);
   h130->SetBinContent(3781,1);
   h130->SetBinContent(3782,1);
   h130->SetBinContent(3784,1);
   h130->SetBinContent(3786,1);
   h130->SetBinContent(3787,2);
   h130->SetBinContent(3788,2);
   h130->SetBinContent(3789,2);
   h130->SetBinContent(3793,1);
   h130->SetBinContent(3794,1);
   h130->SetBinContent(3795,2);
   h130->SetBinContent(3796,2);
   h130->SetBinContent(3797,3);
   h130->SetBinContent(3798,4);
   h130->SetBinContent(3799,1);
   h130->SetBinContent(3800,5);
   h130->SetBinContent(3801,2);
   h130->SetBinContent(3802,3);
   h130->SetBinContent(3803,4);
   h130->SetBinContent(3804,4);
   h130->SetBinContent(3805,2);
   h130->SetBinContent(3806,6);
   h130->SetBinContent(3807,10);
   h130->SetBinContent(3808,6);
   h130->SetBinContent(3809,7);
   h130->SetBinContent(3810,3);
   h130->SetBinContent(3811,4);
   h130->SetBinContent(3812,6);
   h130->SetBinContent(3813,1);
   h130->SetBinContent(3814,3);
   h130->SetBinContent(3817,1);
   h130->SetBinContent(3818,1);
   h130->SetBinContent(3819,2);
   h130->SetBinContent(3820,2);
   h130->SetBinContent(3822,2);
   h130->SetBinContent(3824,2);
   h130->SetBinContent(3825,2);
   h130->SetBinContent(3827,2);
   h130->SetBinContent(3829,1);
   h130->SetBinContent(3830,1);
   h130->SetBinContent(3831,2);
   h130->SetBinContent(3832,2);
   h130->SetBinContent(3833,3);
   h130->SetBinContent(3835,2);
   h130->SetBinContent(3836,1);
   h130->SetBinContent(3837,2);
   h130->SetBinContent(3838,3);
   h130->SetBinContent(3839,1);
   h130->SetBinContent(3841,4);
   h130->SetBinContent(3842,1);
   h130->SetBinContent(3843,2);
   h130->SetBinContent(3844,2);
   h130->SetBinContent(3845,3);
   h130->SetBinContent(3847,3);
   h130->SetBinContent(3848,3);
   h130->SetBinContent(3850,3);
   h130->SetBinContent(3851,4);
   h130->SetBinContent(3852,2);
   h130->SetBinContent(3853,3);
   h130->SetBinContent(3854,2);
   h130->SetBinContent(3855,5);
   h130->SetBinContent(3856,2);
   h130->SetBinContent(3857,4);
   h130->SetBinContent(3858,7);
   h130->SetBinContent(3859,4);
   h130->SetBinContent(3860,8);
   h130->SetBinContent(3861,1);
   h130->SetBinContent(3862,2);
   h130->SetBinContent(3863,5);
   h130->SetBinContent(3866,1);
   h130->SetBinContent(3881,1);
   h130->SetBinContent(3882,1);
   h130->SetBinContent(3883,2);
   h130->SetBinContent(3884,1);
   h130->SetBinContent(3885,2);
   h130->SetBinContent(3886,1);
   h130->SetBinContent(3887,1);
   h130->SetBinContent(3888,2);
   h130->SetBinContent(3889,4);
   h130->SetBinContent(3890,1);
   h130->SetBinContent(3892,1);
   h130->SetBinContent(3893,1);
   h130->SetBinContent(3894,1);
   h130->SetBinContent(3895,1);
   h130->SetBinContent(3896,1);
   h130->SetBinContent(3897,1);
   h130->SetBinContent(3898,1);
   h130->SetBinContent(3899,1);
   h130->SetBinContent(3900,1);
   h130->SetBinContent(3901,1);
   h130->SetBinContent(3902,4);
   h130->SetBinContent(3903,3);
   h130->SetBinContent(3904,2);
   h130->SetBinContent(3905,10);
   h130->SetBinContent(3906,7);
   h130->SetBinContent(3907,5);
   h130->SetBinContent(3908,2);
   h130->SetBinContent(3909,3);
   h130->SetBinContent(3910,4);
   h130->SetBinContent(3911,5);
   h130->SetBinContent(3912,2);
   h130->SetBinContent(3913,2);
   h130->SetBinContent(3915,1);
   h130->SetBinContent(3916,1);
   h130->SetBinContent(3920,1);
   h130->SetBinContent(3921,1);
   h130->SetBinContent(3923,2);
   h130->SetBinContent(3924,2);
   h130->SetBinContent(3925,1);
   h130->SetBinContent(3927,4);
   h130->SetBinContent(3928,1);
   h130->SetBinContent(3930,1);
   h130->SetBinContent(3931,1);
   h130->SetBinContent(3933,1);
   h130->SetBinContent(3934,3);
   h130->SetBinContent(3935,4);
   h130->SetBinContent(3936,3);
   h130->SetBinContent(3937,6);
   h130->SetBinContent(3938,2);
   h130->SetBinContent(3939,3);
   h130->SetBinContent(3940,2);
   h130->SetBinContent(3941,1);
   h130->SetBinContent(3942,1);
   h130->SetBinContent(3943,1);
   h130->SetBinContent(3944,2);
   h130->SetBinContent(3945,3);
   h130->SetBinContent(3946,1);
   h130->SetBinContent(3947,2);
   h130->SetBinContent(3949,3);
   h130->SetBinContent(3951,5);
   h130->SetBinContent(3952,2);
   h130->SetBinContent(3953,7);
   h130->SetBinContent(3954,2);
   h130->SetBinContent(3955,4);
   h130->SetBinContent(3956,2);
   h130->SetBinContent(3957,3);
   h130->SetBinContent(3958,4);
   h130->SetBinContent(3959,4);
   h130->SetBinContent(3960,2);
   h130->SetBinContent(3961,1);
   h130->SetBinContent(3962,1);
   h130->SetBinContent(3963,1);
   h130->SetBinContent(3964,3);
   h130->SetBinContent(3965,1);
   h130->SetBinContent(3966,1);
   h130->SetBinContent(3982,1);
   h130->SetBinContent(3984,2);
   h130->SetBinContent(3988,1);
   h130->SetBinContent(3989,2);
   h130->SetBinContent(3990,1);
   h130->SetBinContent(3991,1);
   h130->SetBinContent(3994,1);
   h130->SetBinContent(3995,3);
   h130->SetBinContent(3996,1);
   h130->SetBinContent(3997,2);
   h130->SetBinContent(3998,1);
   h130->SetBinContent(4000,1);
   h130->SetBinContent(4001,1);
   h130->SetBinContent(4003,2);
   h130->SetBinContent(4004,5);
   h130->SetBinContent(4005,4);
   h130->SetBinContent(4006,12);
   h130->SetBinContent(4007,10);
   h130->SetBinContent(4008,4);
   h130->SetBinContent(4009,4);
   h130->SetBinContent(4010,5);
   h130->SetBinContent(4011,6);
   h130->SetBinContent(4012,3);
   h130->SetBinContent(4013,1);
   h130->SetBinContent(4014,4);
   h130->SetBinContent(4015,3);
   h130->SetBinContent(4016,2);
   h130->SetBinContent(4017,2);
   h130->SetBinContent(4020,1);
   h130->SetBinContent(4025,1);
   h130->SetBinContent(4028,2);
   h130->SetBinContent(4030,1);
   h130->SetBinContent(4031,1);
   h130->SetBinContent(4032,1);
   h130->SetBinContent(4033,1);
   h130->SetBinContent(4034,1);
   h130->SetBinContent(4035,2);
   h130->SetBinContent(4036,2);
   h130->SetBinContent(4037,2);
   h130->SetBinContent(4038,1);
   h130->SetBinContent(4039,2);
   h130->SetBinContent(4040,1);
   h130->SetBinContent(4041,1);
   h130->SetBinContent(4043,2);
   h130->SetBinContent(4044,1);
   h130->SetBinContent(4045,1);
   h130->SetBinContent(4046,2);
   h130->SetBinContent(4047,2);
   h130->SetBinContent(4048,2);
   h130->SetBinContent(4049,1);
   h130->SetBinContent(4050,2);
   h130->SetBinContent(4052,2);
   h130->SetBinContent(4053,1);
   h130->SetBinContent(4054,1);
   h130->SetBinContent(4056,3);
   h130->SetBinContent(4057,2);
   h130->SetBinContent(4058,4);
   h130->SetBinContent(4059,2);
   h130->SetBinContent(4060,3);
   h130->SetBinContent(4061,6);
   h130->SetBinContent(4062,7);
   h130->SetBinContent(4063,2);
   h130->SetBinContent(4064,2);
   h130->SetBinContent(4065,4);
   h130->SetBinContent(4066,2);
   h130->SetBinContent(4089,1);
   h130->SetBinContent(4091,1);
   h130->SetBinContent(4092,1);
   h130->SetBinContent(4093,1);
   h130->SetBinContent(4094,1);
   h130->SetBinContent(4098,1);
   h130->SetBinContent(4099,1);
   h130->SetBinContent(4100,1);
   h130->SetBinContent(4101,2);
   h130->SetBinContent(4102,3);
   h130->SetBinContent(4104,1);
   h130->SetBinContent(4105,2);
   h130->SetBinContent(4106,5);
   h130->SetBinContent(4107,3);
   h130->SetBinContent(4108,5);
   h130->SetBinContent(4109,8);
   h130->SetBinContent(4110,5);
   h130->SetBinContent(4111,6);
   h130->SetBinContent(4112,4);
   h130->SetBinContent(4113,3);
   h130->SetBinContent(4114,1);
   h130->SetBinContent(4115,1);
   h130->SetBinContent(4116,2);
   h130->SetBinContent(4117,2);
   h130->SetBinContent(4118,1);
   h130->SetBinContent(4121,1);
   h130->SetBinContent(4123,1);
   h130->SetBinContent(4128,1);
   h130->SetBinContent(4131,1);
   h130->SetBinContent(4135,5);
   h130->SetBinContent(4136,1);
   h130->SetBinContent(4138,1);
   h130->SetBinContent(4139,1);
   h130->SetBinContent(4140,3);
   h130->SetBinContent(4141,1);
   h130->SetBinContent(4143,1);
   h130->SetBinContent(4145,1);
   h130->SetBinContent(4146,1);
   h130->SetBinContent(4147,1);
   h130->SetBinContent(4148,5);
   h130->SetBinContent(4149,1);
   h130->SetBinContent(4150,1);
   h130->SetBinContent(4151,1);
   h130->SetBinContent(4153,1);
   h130->SetBinContent(4154,2);
   h130->SetBinContent(4155,2);
   h130->SetBinContent(4156,1);
   h130->SetBinContent(4158,4);
   h130->SetBinContent(4160,5);
   h130->SetBinContent(4161,5);
   h130->SetBinContent(4162,1);
   h130->SetBinContent(4163,3);
   h130->SetBinContent(4164,3);
   h130->SetBinContent(4166,3);
   h130->SetBinContent(4168,1);
   h130->SetBinContent(4189,1);
   h130->SetBinContent(4190,1);
   h130->SetBinContent(4192,1);
   h130->SetBinContent(4193,1);
   h130->SetBinContent(4195,1);
   h130->SetBinContent(4196,1);
   h130->SetBinContent(4197,2);
   h130->SetBinContent(4200,1);
   h130->SetBinContent(4201,1);
   h130->SetBinContent(4202,3);
   h130->SetBinContent(4203,1);
   h130->SetBinContent(4204,1);
   h130->SetBinContent(4205,2);
   h130->SetBinContent(4206,1);
   h130->SetBinContent(4207,2);
   h130->SetBinContent(4208,6);
   h130->SetBinContent(4209,3);
   h130->SetBinContent(4210,4);
   h130->SetBinContent(4211,9);
   h130->SetBinContent(4212,7);
   h130->SetBinContent(4213,4);
   h130->SetBinContent(4214,7);
   h130->SetBinContent(4215,2);
   h130->SetBinContent(4216,3);
   h130->SetBinContent(4217,2);
   h130->SetBinContent(4218,2);
   h130->SetBinContent(4219,1);
   h130->SetBinContent(4222,2);
   h130->SetBinContent(4226,1);
   h130->SetBinContent(4228,1);
   h130->SetBinContent(4233,1);
   h130->SetBinContent(4234,2);
   h130->SetBinContent(4235,1);
   h130->SetBinContent(4237,1);
   h130->SetBinContent(4238,1);
   h130->SetBinContent(4241,1);
   h130->SetBinContent(4242,2);
   h130->SetBinContent(4243,1);
   h130->SetBinContent(4244,3);
   h130->SetBinContent(4247,1);
   h130->SetBinContent(4249,1);
   h130->SetBinContent(4250,1);
   h130->SetBinContent(4251,1);
   h130->SetBinContent(4254,1);
   h130->SetBinContent(4255,1);
   h130->SetBinContent(4256,1);
   h130->SetBinContent(4257,2);
   h130->SetBinContent(4258,4);
   h130->SetBinContent(4259,1);
   h130->SetBinContent(4260,1);
   h130->SetBinContent(4261,1);
   h130->SetBinContent(4262,5);
   h130->SetBinContent(4263,2);
   h130->SetBinContent(4264,3);
   h130->SetBinContent(4265,3);
   h130->SetBinContent(4266,3);
   h130->SetBinContent(4267,2);
   h130->SetBinContent(4268,3);
   h130->SetBinContent(4270,1);
   h130->SetBinContent(4271,1);
   h130->SetBinContent(4291,2);
   h130->SetBinContent(4294,1);
   h130->SetBinContent(4295,2);
   h130->SetBinContent(4296,1);
   h130->SetBinContent(4297,1);
   h130->SetBinContent(4299,1);
   h130->SetBinContent(4300,2);
   h130->SetBinContent(4301,1);
   h130->SetBinContent(4302,1);
   h130->SetBinContent(4305,2);
   h130->SetBinContent(4306,1);
   h130->SetBinContent(4307,7);
   h130->SetBinContent(4308,2);
   h130->SetBinContent(4309,7);
   h130->SetBinContent(4310,3);
   h130->SetBinContent(4311,9);
   h130->SetBinContent(4312,2);
   h130->SetBinContent(4313,7);
   h130->SetBinContent(4314,4);
   h130->SetBinContent(4315,7);
   h130->SetBinContent(4316,6);
   h130->SetBinContent(4317,1);
   h130->SetBinContent(4318,1);
   h130->SetBinContent(4319,3);
   h130->SetBinContent(4322,1);
   h130->SetBinContent(4324,2);
   h130->SetBinContent(4326,1);
   h130->SetBinContent(4329,1);
   h130->SetBinContent(4331,1);
   h130->SetBinContent(4332,1);
   h130->SetBinContent(4338,1);
   h130->SetBinContent(4339,2);
   h130->SetBinContent(4341,1);
   h130->SetBinContent(4342,1);
   h130->SetBinContent(4343,1);
   h130->SetBinContent(4347,1);
   h130->SetBinContent(4350,1);
   h130->SetBinContent(4351,1);
   h130->SetBinContent(4352,3);
   h130->SetBinContent(4353,1);
   h130->SetBinContent(4354,1);
   h130->SetBinContent(4355,5);
   h130->SetBinContent(4357,2);
   h130->SetBinContent(4359,4);
   h130->SetBinContent(4360,1);
   h130->SetBinContent(4361,2);
   h130->SetBinContent(4362,5);
   h130->SetBinContent(4363,8);
   h130->SetBinContent(4364,4);
   h130->SetBinContent(4365,3);
   h130->SetBinContent(4366,2);
   h130->SetBinContent(4367,2);
   h130->SetBinContent(4368,1);
   h130->SetBinContent(4369,2);
   h130->SetBinContent(4370,2);
   h130->SetBinContent(4371,1);
   h130->SetBinContent(4392,1);
   h130->SetBinContent(4394,1);
   h130->SetBinContent(4396,3);
   h130->SetBinContent(4397,1);
   h130->SetBinContent(4398,1);
   h130->SetBinContent(4399,1);
   h130->SetBinContent(4402,1);
   h130->SetBinContent(4403,2);
   h130->SetBinContent(4406,4);
   h130->SetBinContent(4407,2);
   h130->SetBinContent(4409,2);
   h130->SetBinContent(4410,5);
   h130->SetBinContent(4411,5);
   h130->SetBinContent(4412,5);
   h130->SetBinContent(4413,3);
   h130->SetBinContent(4414,12);
   h130->SetBinContent(4415,7);
   h130->SetBinContent(4416,3);
   h130->SetBinContent(4417,2);
   h130->SetBinContent(4418,5);
   h130->SetBinContent(4419,3);
   h130->SetBinContent(4420,3);
   h130->SetBinContent(4422,1);
   h130->SetBinContent(4424,3);
   h130->SetBinContent(4425,1);
   h130->SetBinContent(4426,1);
   h130->SetBinContent(4427,1);
   h130->SetBinContent(4428,1);
   h130->SetBinContent(4432,1);
   h130->SetBinContent(4433,1);
   h130->SetBinContent(4435,1);
   h130->SetBinContent(4436,2);
   h130->SetBinContent(4440,1);
   h130->SetBinContent(4442,2);
   h130->SetBinContent(4443,1);
   h130->SetBinContent(4444,1);
   h130->SetBinContent(4445,1);
   h130->SetBinContent(4449,2);
   h130->SetBinContent(4450,1);
   h130->SetBinContent(4455,1);
   h130->SetBinContent(4456,2);
   h130->SetBinContent(4457,1);
   h130->SetBinContent(4458,3);
   h130->SetBinContent(4459,4);
   h130->SetBinContent(4460,2);
   h130->SetBinContent(4461,1);
   h130->SetBinContent(4462,2);
   h130->SetBinContent(4463,5);
   h130->SetBinContent(4466,3);
   h130->SetBinContent(4467,6);
   h130->SetBinContent(4468,3);
   h130->SetBinContent(4469,3);
   h130->SetBinContent(4470,1);
   h130->SetBinContent(4471,1);
   h130->SetBinContent(4472,1);
   h130->SetBinContent(4495,1);
   h130->SetBinContent(4497,1);
   h130->SetBinContent(4498,1);
   h130->SetBinContent(4499,2);
   h130->SetBinContent(4501,1);
   h130->SetBinContent(4502,2);
   h130->SetBinContent(4503,2);
   h130->SetBinContent(4505,1);
   h130->SetBinContent(4506,1);
   h130->SetBinContent(4507,1);
   h130->SetBinContent(4508,1);
   h130->SetBinContent(4510,2);
   h130->SetBinContent(4511,2);
   h130->SetBinContent(4512,4);
   h130->SetBinContent(4513,4);
   h130->SetBinContent(4514,4);
   h130->SetBinContent(4515,3);
   h130->SetBinContent(4516,5);
   h130->SetBinContent(4517,5);
   h130->SetBinContent(4518,5);
   h130->SetBinContent(4519,4);
   h130->SetBinContent(4521,5);
   h130->SetBinContent(4522,2);
   h130->SetBinContent(4523,3);
   h130->SetBinContent(4524,2);
   h130->SetBinContent(4525,3);
   h130->SetBinContent(4526,1);
   h130->SetBinContent(4527,1);
   h130->SetBinContent(4528,1);
   h130->SetBinContent(4535,1);
   h130->SetBinContent(4538,1);
   h130->SetBinContent(4539,1);
   h130->SetBinContent(4540,1);
   h130->SetBinContent(4542,1);
   h130->SetBinContent(4543,1);
   h130->SetBinContent(4545,1);
   h130->SetBinContent(4547,1);
   h130->SetBinContent(4549,3);
   h130->SetBinContent(4550,1);
   h130->SetBinContent(4552,1);
   h130->SetBinContent(4554,1);
   h130->SetBinContent(4555,1);
   h130->SetBinContent(4557,3);
   h130->SetBinContent(4558,1);
   h130->SetBinContent(4560,3);
   h130->SetBinContent(4561,2);
   h130->SetBinContent(4562,1);
   h130->SetBinContent(4563,7);
   h130->SetBinContent(4564,3);
   h130->SetBinContent(4565,2);
   h130->SetBinContent(4566,1);
   h130->SetBinContent(4567,2);
   h130->SetBinContent(4568,3);
   h130->SetBinContent(4569,5);
   h130->SetBinContent(4570,1);
   h130->SetBinContent(4572,1);
   h130->SetBinContent(4574,1);
   h130->SetBinContent(4595,1);
   h130->SetBinContent(4597,1);
   h130->SetBinContent(4600,1);
   h130->SetBinContent(4603,2);
   h130->SetBinContent(4605,1);
   h130->SetBinContent(4606,1);
   h130->SetBinContent(4608,1);
   h130->SetBinContent(4609,1);
   h130->SetBinContent(4610,2);
   h130->SetBinContent(4611,2);
   h130->SetBinContent(4612,1);
   h130->SetBinContent(4613,2);
   h130->SetBinContent(4615,6);
   h130->SetBinContent(4616,3);
   h130->SetBinContent(4617,4);
   h130->SetBinContent(4618,9);
   h130->SetBinContent(4619,12);
   h130->SetBinContent(4620,4);
   h130->SetBinContent(4621,4);
   h130->SetBinContent(4623,3);
   h130->SetBinContent(4624,3);
   h130->SetBinContent(4625,1);
   h130->SetBinContent(4626,1);
   h130->SetBinContent(4628,1);
   h130->SetBinContent(4630,1);
   h130->SetBinContent(4631,1);
   h130->SetBinContent(4632,1);
   h130->SetBinContent(4633,1);
   h130->SetBinContent(4636,1);
   h130->SetBinContent(4637,1);
   h130->SetBinContent(4639,1);
   h130->SetBinContent(4640,4);
   h130->SetBinContent(4642,1);
   h130->SetBinContent(4643,1);
   h130->SetBinContent(4647,1);
   h130->SetBinContent(4649,2);
   h130->SetBinContent(4650,3);
   h130->SetBinContent(4652,1);
   h130->SetBinContent(4653,2);
   h130->SetBinContent(4656,2);
   h130->SetBinContent(4657,3);
   h130->SetBinContent(4659,3);
   h130->SetBinContent(4660,4);
   h130->SetBinContent(4661,4);
   h130->SetBinContent(4663,1);
   h130->SetBinContent(4664,1);
   h130->SetBinContent(4665,2);
   h130->SetBinContent(4666,4);
   h130->SetBinContent(4667,3);
   h130->SetBinContent(4668,4);
   h130->SetBinContent(4669,4);
   h130->SetBinContent(4671,2);
   h130->SetBinContent(4673,1);
   h130->SetBinContent(4697,1);
   h130->SetBinContent(4698,3);
   h130->SetBinContent(4702,1);
   h130->SetBinContent(4705,3);
   h130->SetBinContent(4706,1);
   h130->SetBinContent(4707,1);
   h130->SetBinContent(4708,1);
   h130->SetBinContent(4709,4);
   h130->SetBinContent(4710,2);
   h130->SetBinContent(4713,3);
   h130->SetBinContent(4714,2);
   h130->SetBinContent(4715,6);
   h130->SetBinContent(4716,8);
   h130->SetBinContent(4717,1);
   h130->SetBinContent(4718,9);
   h130->SetBinContent(4719,3);
   h130->SetBinContent(4720,6);
   h130->SetBinContent(4721,6);
   h130->SetBinContent(4722,7);
   h130->SetBinContent(4723,4);
   h130->SetBinContent(4724,2);
   h130->SetBinContent(4725,5);
   h130->SetBinContent(4726,3);
   h130->SetBinContent(4727,2);
   h130->SetBinContent(4728,2);
   h130->SetBinContent(4729,3);
   h130->SetBinContent(4730,2);
   h130->SetBinContent(4731,1);
   h130->SetBinContent(4733,1);
   h130->SetBinContent(4735,1);
   h130->SetBinContent(4736,1);
   h130->SetBinContent(4742,1);
   h130->SetBinContent(4745,1);
   h130->SetBinContent(4746,2);
   h130->SetBinContent(4748,1);
   h130->SetBinContent(4749,1);
   h130->SetBinContent(4752,1);
   h130->SetBinContent(4754,1);
   h130->SetBinContent(4755,1);
   h130->SetBinContent(4756,2);
   h130->SetBinContent(4757,1);
   h130->SetBinContent(4759,2);
   h130->SetBinContent(4760,3);
   h130->SetBinContent(4761,1);
   h130->SetBinContent(4763,2);
   h130->SetBinContent(4764,2);
   h130->SetBinContent(4765,3);
   h130->SetBinContent(4766,4);
   h130->SetBinContent(4767,4);
   h130->SetBinContent(4768,4);
   h130->SetBinContent(4769,2);
   h130->SetBinContent(4770,5);
   h130->SetBinContent(4771,3);
   h130->SetBinContent(4772,3);
   h130->SetBinContent(4773,1);
   h130->SetBinContent(4774,3);
   h130->SetBinContent(4776,2);
   h130->SetBinContent(4799,1);
   h130->SetBinContent(4800,2);
   h130->SetBinContent(4801,1);
   h130->SetBinContent(4802,1);
   h130->SetBinContent(4803,2);
   h130->SetBinContent(4804,2);
   h130->SetBinContent(4805,1);
   h130->SetBinContent(4806,1);
   h130->SetBinContent(4808,2);
   h130->SetBinContent(4810,1);
   h130->SetBinContent(4811,1);
   h130->SetBinContent(4812,1);
   h130->SetBinContent(4813,3);
   h130->SetBinContent(4814,1);
   h130->SetBinContent(4815,3);
   h130->SetBinContent(4816,4);
   h130->SetBinContent(4817,1);
   h130->SetBinContent(4818,4);
   h130->SetBinContent(4819,5);
   h130->SetBinContent(4820,4);
   h130->SetBinContent(4821,9);
   h130->SetBinContent(4822,8);
   h130->SetBinContent(4823,15);
   h130->SetBinContent(4824,6);
   h130->SetBinContent(4825,9);
   h130->SetBinContent(4826,5);
   h130->SetBinContent(4827,3);
   h130->SetBinContent(4828,3);
   h130->SetBinContent(4830,4);
   h130->SetBinContent(4831,2);
   h130->SetBinContent(4832,4);
   h130->SetBinContent(4833,1);
   h130->SetBinContent(4838,1);
   h130->SetBinContent(4840,1);
   h130->SetBinContent(4846,2);
   h130->SetBinContent(4847,2);
   h130->SetBinContent(4850,1);
   h130->SetBinContent(4854,1);
   h130->SetBinContent(4856,2);
   h130->SetBinContent(4857,2);
   h130->SetBinContent(4859,2);
   h130->SetBinContent(4860,3);
   h130->SetBinContent(4861,1);
   h130->SetBinContent(4863,2);
   h130->SetBinContent(4864,4);
   h130->SetBinContent(4865,3);
   h130->SetBinContent(4866,7);
   h130->SetBinContent(4867,1);
   h130->SetBinContent(4868,4);
   h130->SetBinContent(4869,5);
   h130->SetBinContent(4870,2);
   h130->SetBinContent(4871,4);
   h130->SetBinContent(4872,4);
   h130->SetBinContent(4873,6);
   h130->SetBinContent(4874,3);
   h130->SetBinContent(4875,1);
   h130->SetBinContent(4876,1);
   h130->SetBinContent(4878,1);
   h130->SetBinContent(4901,1);
   h130->SetBinContent(4903,2);
   h130->SetBinContent(4905,1);
   h130->SetBinContent(4906,1);
   h130->SetBinContent(4907,3);
   h130->SetBinContent(4908,2);
   h130->SetBinContent(4909,1);
   h130->SetBinContent(4910,3);
   h130->SetBinContent(4912,3);
   h130->SetBinContent(4913,1);
   h130->SetBinContent(4914,2);
   h130->SetBinContent(4915,3);
   h130->SetBinContent(4916,2);
   h130->SetBinContent(4918,2);
   h130->SetBinContent(4919,2);
   h130->SetBinContent(4920,3);
   h130->SetBinContent(4921,2);
   h130->SetBinContent(4922,3);
   h130->SetBinContent(4923,6);
   h130->SetBinContent(4924,4);
   h130->SetBinContent(4925,11);
   h130->SetBinContent(4926,7);
   h130->SetBinContent(4927,8);
   h130->SetBinContent(4928,2);
   h130->SetBinContent(4929,2);
   h130->SetBinContent(4930,2);
   h130->SetBinContent(4931,1);
   h130->SetBinContent(4932,2);
   h130->SetBinContent(4933,3);
   h130->SetBinContent(4934,2);
   h130->SetBinContent(4935,3);
   h130->SetBinContent(4938,1);
   h130->SetBinContent(4940,1);
   h130->SetBinContent(4942,1);
   h130->SetBinContent(4945,2);
   h130->SetBinContent(4946,3);
   h130->SetBinContent(4949,1);
   h130->SetBinContent(4950,2);
   h130->SetBinContent(4952,2);
   h130->SetBinContent(4954,1);
   h130->SetBinContent(4955,2);
   h130->SetBinContent(4956,1);
   h130->SetBinContent(4961,1);
   h130->SetBinContent(4962,3);
   h130->SetBinContent(4963,4);
   h130->SetBinContent(4964,3);
   h130->SetBinContent(4965,4);
   h130->SetBinContent(4966,6);
   h130->SetBinContent(4967,1);
   h130->SetBinContent(4968,2);
   h130->SetBinContent(4969,2);
   h130->SetBinContent(4970,4);
   h130->SetBinContent(4971,7);
   h130->SetBinContent(4972,2);
   h130->SetBinContent(4973,3);
   h130->SetBinContent(4974,1);
   h130->SetBinContent(4975,3);
   h130->SetBinContent(4976,3);
   h130->SetBinContent(4977,1);
   h130->SetBinContent(5003,1);
   h130->SetBinContent(5005,1);
   h130->SetBinContent(5006,1);
   h130->SetBinContent(5007,4);
   h130->SetBinContent(5008,1);
   h130->SetBinContent(5009,3);
   h130->SetBinContent(5010,4);
   h130->SetBinContent(5012,1);
   h130->SetBinContent(5013,1);
   h130->SetBinContent(5016,1);
   h130->SetBinContent(5017,1);
   h130->SetBinContent(5018,2);
   h130->SetBinContent(5020,3);
   h130->SetBinContent(5021,2);
   h130->SetBinContent(5022,1);
   h130->SetBinContent(5023,6);
   h130->SetBinContent(5024,4);
   h130->SetBinContent(5025,4);
   h130->SetBinContent(5026,12);
   h130->SetBinContent(5027,7);
   h130->SetBinContent(5028,7);
   h130->SetBinContent(5029,5);
   h130->SetBinContent(5030,3);
   h130->SetBinContent(5031,1);
   h130->SetBinContent(5032,2);
   h130->SetBinContent(5033,1);
   h130->SetBinContent(5036,1);
   h130->SetBinContent(5041,1);
   h130->SetBinContent(5043,1);
   h130->SetBinContent(5044,1);
   h130->SetBinContent(5045,1);
   h130->SetBinContent(5046,1);
   h130->SetBinContent(5048,1);
   h130->SetBinContent(5052,2);
   h130->SetBinContent(5055,1);
   h130->SetBinContent(5056,2);
   h130->SetBinContent(5057,4);
   h130->SetBinContent(5058,1);
   h130->SetBinContent(5061,1);
   h130->SetBinContent(5063,1);
   h130->SetBinContent(5064,2);
   h130->SetBinContent(5065,2);
   h130->SetBinContent(5066,6);
   h130->SetBinContent(5067,7);
   h130->SetBinContent(5068,2);
   h130->SetBinContent(5069,3);
   h130->SetBinContent(5070,6);
   h130->SetBinContent(5071,4);
   h130->SetBinContent(5072,9);
   h130->SetBinContent(5073,6);
   h130->SetBinContent(5074,3);
   h130->SetBinContent(5075,5);
   h130->SetBinContent(5076,7);
   h130->SetBinContent(5077,1);
   h130->SetBinContent(5078,3);
   h130->SetBinContent(5105,3);
   h130->SetBinContent(5106,3);
   h130->SetBinContent(5108,2);
   h130->SetBinContent(5109,5);
   h130->SetBinContent(5110,3);
   h130->SetBinContent(5111,1);
   h130->SetBinContent(5114,6);
   h130->SetBinContent(5115,2);
   h130->SetBinContent(5118,3);
   h130->SetBinContent(5119,1);
   h130->SetBinContent(5120,3);
   h130->SetBinContent(5121,3);
   h130->SetBinContent(5122,1);
   h130->SetBinContent(5123,3);
   h130->SetBinContent(5124,6);
   h130->SetBinContent(5125,4);
   h130->SetBinContent(5126,5);
   h130->SetBinContent(5127,2);
   h130->SetBinContent(5128,3);
   h130->SetBinContent(5129,9);
   h130->SetBinContent(5130,3);
   h130->SetBinContent(5131,6);
   h130->SetBinContent(5132,3);
   h130->SetBinContent(5133,3);
   h130->SetBinContent(5134,2);
   h130->SetBinContent(5135,2);
   h130->SetBinContent(5137,1);
   h130->SetBinContent(5138,3);
   h130->SetBinContent(5152,1);
   h130->SetBinContent(5153,1);
   h130->SetBinContent(5154,2);
   h130->SetBinContent(5156,2);
   h130->SetBinContent(5157,1);
   h130->SetBinContent(5158,2);
   h130->SetBinContent(5159,3);
   h130->SetBinContent(5160,2);
   h130->SetBinContent(5161,3);
   h130->SetBinContent(5162,2);
   h130->SetBinContent(5163,5);
   h130->SetBinContent(5164,3);
   h130->SetBinContent(5165,1);
   h130->SetBinContent(5166,2);
   h130->SetBinContent(5167,3);
   h130->SetBinContent(5168,2);
   h130->SetBinContent(5169,3);
   h130->SetBinContent(5170,11);
   h130->SetBinContent(5171,2);
   h130->SetBinContent(5172,6);
   h130->SetBinContent(5173,7);
   h130->SetBinContent(5174,3);
   h130->SetBinContent(5175,4);
   h130->SetBinContent(5176,2);
   h130->SetBinContent(5177,6);
   h130->SetBinContent(5178,1);
   h130->SetBinContent(5179,4);
   h130->SetBinContent(5180,1);
   h130->SetBinContent(5207,3);
   h130->SetBinContent(5209,1);
   h130->SetBinContent(5210,3);
   h130->SetBinContent(5211,3);
   h130->SetBinContent(5212,3);
   h130->SetBinContent(5213,1);
   h130->SetBinContent(5215,2);
   h130->SetBinContent(5216,1);
   h130->SetBinContent(5217,3);
   h130->SetBinContent(5218,4);
   h130->SetBinContent(5220,3);
   h130->SetBinContent(5221,4);
   h130->SetBinContent(5223,5);
   h130->SetBinContent(5224,2);
   h130->SetBinContent(5225,7);
   h130->SetBinContent(5226,3);
   h130->SetBinContent(5227,6);
   h130->SetBinContent(5228,5);
   h130->SetBinContent(5229,4);
   h130->SetBinContent(5230,5);
   h130->SetBinContent(5231,5);
   h130->SetBinContent(5232,9);
   h130->SetBinContent(5233,4);
   h130->SetBinContent(5234,1);
   h130->SetBinContent(5235,2);
   h130->SetBinContent(5236,1);
   h130->SetBinContent(5237,2);
   h130->SetBinContent(5238,1);
   h130->SetBinContent(5239,1);
   h130->SetBinContent(5241,1);
   h130->SetBinContent(5246,1);
   h130->SetBinContent(5252,1);
   h130->SetBinContent(5253,1);
   h130->SetBinContent(5254,1);
   h130->SetBinContent(5257,4);
   h130->SetBinContent(5259,2);
   h130->SetBinContent(5260,1);
   h130->SetBinContent(5261,1);
   h130->SetBinContent(5262,1);
   h130->SetBinContent(5263,1);
   h130->SetBinContent(5264,4);
   h130->SetBinContent(5265,3);
   h130->SetBinContent(5266,5);
   h130->SetBinContent(5267,6);
   h130->SetBinContent(5268,3);
   h130->SetBinContent(5269,6);
   h130->SetBinContent(5270,2);
   h130->SetBinContent(5271,2);
   h130->SetBinContent(5272,3);
   h130->SetBinContent(5273,4);
   h130->SetBinContent(5274,4);
   h130->SetBinContent(5275,4);
   h130->SetBinContent(5276,3);
   h130->SetBinContent(5277,4);
   h130->SetBinContent(5278,3);
   h130->SetBinContent(5281,3);
   h130->SetBinContent(5283,1);
   h130->SetBinContent(5309,3);
   h130->SetBinContent(5310,1);
   h130->SetBinContent(5311,2);
   h130->SetBinContent(5312,7);
   h130->SetBinContent(5313,2);
   h130->SetBinContent(5315,3);
   h130->SetBinContent(5316,3);
   h130->SetBinContent(5317,4);
   h130->SetBinContent(5318,1);
   h130->SetBinContent(5319,2);
   h130->SetBinContent(5320,4);
   h130->SetBinContent(5322,2);
   h130->SetBinContent(5323,1);
   h130->SetBinContent(5324,3);
   h130->SetBinContent(5325,3);
   h130->SetBinContent(5326,5);
   h130->SetBinContent(5327,9);
   h130->SetBinContent(5328,9);
   h130->SetBinContent(5329,7);
   h130->SetBinContent(5330,2);
   h130->SetBinContent(5331,9);
   h130->SetBinContent(5332,9);
   h130->SetBinContent(5333,10);
   h130->SetBinContent(5334,5);
   h130->SetBinContent(5335,5);
   h130->SetBinContent(5336,6);
   h130->SetBinContent(5337,1);
   h130->SetBinContent(5338,3);
   h130->SetBinContent(5339,5);
   h130->SetBinContent(5340,4);
   h130->SetBinContent(5341,2);
   h130->SetBinContent(5342,2);
   h130->SetBinContent(5348,1);
   h130->SetBinContent(5349,1);
   h130->SetBinContent(5350,1);
   h130->SetBinContent(5352,2);
   h130->SetBinContent(5353,1);
   h130->SetBinContent(5354,1);
   h130->SetBinContent(5355,1);
   h130->SetBinContent(5356,1);
   h130->SetBinContent(5357,1);
   h130->SetBinContent(5358,2);
   h130->SetBinContent(5359,2);
   h130->SetBinContent(5360,1);
   h130->SetBinContent(5361,2);
   h130->SetBinContent(5362,1);
   h130->SetBinContent(5363,3);
   h130->SetBinContent(5364,1);
   h130->SetBinContent(5365,1);
   h130->SetBinContent(5366,2);
   h130->SetBinContent(5367,2);
   h130->SetBinContent(5368,3);
   h130->SetBinContent(5369,5);
   h130->SetBinContent(5370,5);
   h130->SetBinContent(5371,4);
   h130->SetBinContent(5372,5);
   h130->SetBinContent(5373,7);
   h130->SetBinContent(5374,5);
   h130->SetBinContent(5375,3);
   h130->SetBinContent(5376,7);
   h130->SetBinContent(5377,2);
   h130->SetBinContent(5378,3);
   h130->SetBinContent(5379,4);
   h130->SetBinContent(5380,4);
   h130->SetBinContent(5381,2);
   h130->SetBinContent(5411,4);
   h130->SetBinContent(5413,1);
   h130->SetBinContent(5414,1);
   h130->SetBinContent(5415,1);
   h130->SetBinContent(5416,3);
   h130->SetBinContent(5417,1);
   h130->SetBinContent(5418,1);
   h130->SetBinContent(5419,2);
   h130->SetBinContent(5420,1);
   h130->SetBinContent(5421,1);
   h130->SetBinContent(5422,1);
   h130->SetBinContent(5423,3);
   h130->SetBinContent(5424,1);
   h130->SetBinContent(5425,1);
   h130->SetBinContent(5426,2);
   h130->SetBinContent(5427,2);
   h130->SetBinContent(5428,2);
   h130->SetBinContent(5429,5);
   h130->SetBinContent(5430,4);
   h130->SetBinContent(5431,2);
   h130->SetBinContent(5432,7);
   h130->SetBinContent(5433,4);
   h130->SetBinContent(5434,6);
   h130->SetBinContent(5435,10);
   h130->SetBinContent(5436,7);
   h130->SetBinContent(5437,8);
   h130->SetBinContent(5438,3);
   h130->SetBinContent(5439,5);
   h130->SetBinContent(5440,5);
   h130->SetBinContent(5441,4);
   h130->SetBinContent(5443,5);
   h130->SetBinContent(5445,1);
   h130->SetBinContent(5447,1);
   h130->SetBinContent(5448,2);
   h130->SetBinContent(5450,1);
   h130->SetBinContent(5451,1);
   h130->SetBinContent(5456,1);
   h130->SetBinContent(5457,1);
   h130->SetBinContent(5458,1);
   h130->SetBinContent(5460,1);
   h130->SetBinContent(5461,1);
   h130->SetBinContent(5462,1);
   h130->SetBinContent(5463,2);
   h130->SetBinContent(5464,1);
   h130->SetBinContent(5465,1);
   h130->SetBinContent(5467,2);
   h130->SetBinContent(5468,1);
   h130->SetBinContent(5469,6);
   h130->SetBinContent(5470,3);
   h130->SetBinContent(5471,6);
   h130->SetBinContent(5472,4);
   h130->SetBinContent(5473,6);
   h130->SetBinContent(5474,4);
   h130->SetBinContent(5475,1);
   h130->SetBinContent(5476,2);
   h130->SetBinContent(5477,4);
   h130->SetBinContent(5478,5);
   h130->SetBinContent(5479,2);
   h130->SetBinContent(5480,3);
   h130->SetBinContent(5481,5);
   h130->SetBinContent(5482,1);
   h130->SetBinContent(5484,1);
   h130->SetBinContent(5513,1);
   h130->SetBinContent(5514,6);
   h130->SetBinContent(5515,3);
   h130->SetBinContent(5516,2);
   h130->SetBinContent(5517,1);
   h130->SetBinContent(5518,2);
   h130->SetBinContent(5519,3);
   h130->SetBinContent(5521,1);
   h130->SetBinContent(5522,2);
   h130->SetBinContent(5523,1);
   h130->SetBinContent(5524,1);
   h130->SetBinContent(5525,2);
   h130->SetBinContent(5526,2);
   h130->SetBinContent(5527,3);
   h130->SetBinContent(5528,7);
   h130->SetBinContent(5529,1);
   h130->SetBinContent(5530,3);
   h130->SetBinContent(5531,6);
   h130->SetBinContent(5532,5);
   h130->SetBinContent(5533,5);
   h130->SetBinContent(5534,4);
   h130->SetBinContent(5535,6);
   h130->SetBinContent(5536,7);
   h130->SetBinContent(5537,8);
   h130->SetBinContent(5538,4);
   h130->SetBinContent(5539,7);
   h130->SetBinContent(5540,2);
   h130->SetBinContent(5541,2);
   h130->SetBinContent(5542,5);
   h130->SetBinContent(5543,2);
   h130->SetBinContent(5544,2);
   h130->SetBinContent(5545,2);
   h130->SetBinContent(5546,3);
   h130->SetBinContent(5549,1);
   h130->SetBinContent(5551,1);
   h130->SetBinContent(5553,2);
   h130->SetBinContent(5556,2);
   h130->SetBinContent(5557,4);
   h130->SetBinContent(5558,1);
   h130->SetBinContent(5562,1);
   h130->SetBinContent(5563,1);
   h130->SetBinContent(5564,3);
   h130->SetBinContent(5566,4);
   h130->SetBinContent(5567,3);
   h130->SetBinContent(5568,5);
   h130->SetBinContent(5569,7);
   h130->SetBinContent(5570,4);
   h130->SetBinContent(5571,1);
   h130->SetBinContent(5572,6);
   h130->SetBinContent(5573,3);
   h130->SetBinContent(5574,5);
   h130->SetBinContent(5575,1);
   h130->SetBinContent(5576,3);
   h130->SetBinContent(5577,4);
   h130->SetBinContent(5578,4);
   h130->SetBinContent(5579,5);
   h130->SetBinContent(5580,4);
   h130->SetBinContent(5581,1);
   h130->SetBinContent(5582,2);
   h130->SetBinContent(5616,1);
   h130->SetBinContent(5617,1);
   h130->SetBinContent(5618,4);
   h130->SetBinContent(5619,4);
   h130->SetBinContent(5620,4);
   h130->SetBinContent(5621,4);
   h130->SetBinContent(5623,3);
   h130->SetBinContent(5624,3);
   h130->SetBinContent(5625,2);
   h130->SetBinContent(5626,5);
   h130->SetBinContent(5627,1);
   h130->SetBinContent(5628,2);
   h130->SetBinContent(5629,1);
   h130->SetBinContent(5630,2);
   h130->SetBinContent(5631,4);
   h130->SetBinContent(5632,10);
   h130->SetBinContent(5633,2);
   h130->SetBinContent(5634,5);
   h130->SetBinContent(5635,7);
   h130->SetBinContent(5636,5);
   h130->SetBinContent(5637,5);
   h130->SetBinContent(5638,12);
   h130->SetBinContent(5639,9);
   h130->SetBinContent(5640,7);
   h130->SetBinContent(5641,3);
   h130->SetBinContent(5642,6);
   h130->SetBinContent(5643,4);
   h130->SetBinContent(5644,2);
   h130->SetBinContent(5645,1);
   h130->SetBinContent(5647,2);
   h130->SetBinContent(5649,1);
   h130->SetBinContent(5650,4);
   h130->SetBinContent(5652,1);
   h130->SetBinContent(5653,1);
   h130->SetBinContent(5655,1);
   h130->SetBinContent(5656,1);
   h130->SetBinContent(5657,2);
   h130->SetBinContent(5658,2);
   h130->SetBinContent(5659,1);
   h130->SetBinContent(5661,2);
   h130->SetBinContent(5662,5);
   h130->SetBinContent(5664,4);
   h130->SetBinContent(5666,4);
   h130->SetBinContent(5667,1);
   h130->SetBinContent(5668,2);
   h130->SetBinContent(5669,6);
   h130->SetBinContent(5670,4);
   h130->SetBinContent(5671,2);
   h130->SetBinContent(5672,1);
   h130->SetBinContent(5673,4);
   h130->SetBinContent(5674,7);
   h130->SetBinContent(5675,7);
   h130->SetBinContent(5676,4);
   h130->SetBinContent(5677,4);
   h130->SetBinContent(5678,1);
   h130->SetBinContent(5679,6);
   h130->SetBinContent(5680,2);
   h130->SetBinContent(5681,3);
   h130->SetBinContent(5682,5);
   h130->SetBinContent(5683,3);
   h130->SetBinContent(5684,3);
   h130->SetBinContent(5685,1);
   h130->SetBinContent(5687,2);
   h130->SetBinContent(5717,1);
   h130->SetBinContent(5718,3);
   h130->SetBinContent(5720,5);
   h130->SetBinContent(5721,5);
   h130->SetBinContent(5722,2);
   h130->SetBinContent(5723,4);
   h130->SetBinContent(5724,3);
   h130->SetBinContent(5725,8);
   h130->SetBinContent(5728,3);
   h130->SetBinContent(5729,7);
   h130->SetBinContent(5730,8);
   h130->SetBinContent(5732,1);
   h130->SetBinContent(5733,3);
   h130->SetBinContent(5734,5);
   h130->SetBinContent(5735,2);
   h130->SetBinContent(5736,3);
   h130->SetBinContent(5737,5);
   h130->SetBinContent(5738,9);
   h130->SetBinContent(5739,12);
   h130->SetBinContent(5740,6);
   h130->SetBinContent(5741,8);
   h130->SetBinContent(5742,9);
   h130->SetBinContent(5743,5);
   h130->SetBinContent(5744,4);
   h130->SetBinContent(5746,1);
   h130->SetBinContent(5748,3);
   h130->SetBinContent(5749,2);
   h130->SetBinContent(5750,1);
   h130->SetBinContent(5754,1);
   h130->SetBinContent(5755,4);
   h130->SetBinContent(5756,1);
   h130->SetBinContent(5757,2);
   h130->SetBinContent(5758,1);
   h130->SetBinContent(5760,1);
   h130->SetBinContent(5761,2);
   h130->SetBinContent(5762,1);
   h130->SetBinContent(5764,2);
   h130->SetBinContent(5765,1);
   h130->SetBinContent(5766,5);
   h130->SetBinContent(5767,2);
   h130->SetBinContent(5768,2);
   h130->SetBinContent(5769,2);
   h130->SetBinContent(5770,4);
   h130->SetBinContent(5771,4);
   h130->SetBinContent(5772,4);
   h130->SetBinContent(5773,9);
   h130->SetBinContent(5774,2);
   h130->SetBinContent(5775,2);
   h130->SetBinContent(5776,5);
   h130->SetBinContent(5777,2);
   h130->SetBinContent(5778,9);
   h130->SetBinContent(5779,4);
   h130->SetBinContent(5780,6);
   h130->SetBinContent(5781,1);
   h130->SetBinContent(5782,3);
   h130->SetBinContent(5783,5);
   h130->SetBinContent(5784,6);
   h130->SetBinContent(5785,1);
   h130->SetBinContent(5786,1);
   h130->SetBinContent(5787,3);
   h130->SetBinContent(5820,5);
   h130->SetBinContent(5821,4);
   h130->SetBinContent(5822,3);
   h130->SetBinContent(5823,2);
   h130->SetBinContent(5824,3);
   h130->SetBinContent(5825,2);
   h130->SetBinContent(5826,2);
   h130->SetBinContent(5827,5);
   h130->SetBinContent(5828,6);
   h130->SetBinContent(5829,5);
   h130->SetBinContent(5831,4);
   h130->SetBinContent(5832,5);
   h130->SetBinContent(5834,2);
   h130->SetBinContent(5835,6);
   h130->SetBinContent(5836,5);
   h130->SetBinContent(5837,1);
   h130->SetBinContent(5838,2);
   h130->SetBinContent(5839,5);
   h130->SetBinContent(5840,12);
   h130->SetBinContent(5841,9);
   h130->SetBinContent(5842,11);
   h130->SetBinContent(5843,7);
   h130->SetBinContent(5844,4);
   h130->SetBinContent(5845,2);
   h130->SetBinContent(5846,6);
   h130->SetBinContent(5847,4);
   h130->SetBinContent(5848,5);
   h130->SetBinContent(5849,4);
   h130->SetBinContent(5850,1);
   h130->SetBinContent(5851,1);
   h130->SetBinContent(5852,2);
   h130->SetBinContent(5853,2);
   h130->SetBinContent(5856,1);
   h130->SetBinContent(5857,1);
   h130->SetBinContent(5860,1);
   h130->SetBinContent(5862,1);
   h130->SetBinContent(5863,2);
   h130->SetBinContent(5864,1);
   h130->SetBinContent(5866,2);
   h130->SetBinContent(5867,1);
   h130->SetBinContent(5868,3);
   h130->SetBinContent(5869,4);
   h130->SetBinContent(5870,3);
   h130->SetBinContent(5871,1);
   h130->SetBinContent(5872,3);
   h130->SetBinContent(5873,2);
   h130->SetBinContent(5874,4);
   h130->SetBinContent(5875,6);
   h130->SetBinContent(5876,6);
   h130->SetBinContent(5877,5);
   h130->SetBinContent(5878,8);
   h130->SetBinContent(5879,7);
   h130->SetBinContent(5880,8);
   h130->SetBinContent(5881,6);
   h130->SetBinContent(5882,6);
   h130->SetBinContent(5883,2);
   h130->SetBinContent(5884,1);
   h130->SetBinContent(5885,3);
   h130->SetBinContent(5886,2);
   h130->SetBinContent(5887,2);
   h130->SetBinContent(5888,1);
   h130->SetBinContent(5922,4);
   h130->SetBinContent(5923,3);
   h130->SetBinContent(5924,1);
   h130->SetBinContent(5925,5);
   h130->SetBinContent(5926,3);
   h130->SetBinContent(5927,5);
   h130->SetBinContent(5928,1);
   h130->SetBinContent(5929,2);
   h130->SetBinContent(5930,3);
   h130->SetBinContent(5931,2);
   h130->SetBinContent(5932,1);
   h130->SetBinContent(5933,3);
   h130->SetBinContent(5934,5);
   h130->SetBinContent(5935,2);
   h130->SetBinContent(5936,1);
   h130->SetBinContent(5937,1);
   h130->SetBinContent(5938,5);
   h130->SetBinContent(5939,5);
   h130->SetBinContent(5940,5);
   h130->SetBinContent(5941,9);
   h130->SetBinContent(5942,11);
   h130->SetBinContent(5943,5);
   h130->SetBinContent(5944,5);
   h130->SetBinContent(5945,11);
   h130->SetBinContent(5946,6);
   h130->SetBinContent(5947,4);
   h130->SetBinContent(5948,1);
   h130->SetBinContent(5949,4);
   h130->SetBinContent(5950,2);
   h130->SetBinContent(5951,2);
   h130->SetBinContent(5952,1);
   h130->SetBinContent(5953,3);
   h130->SetBinContent(5955,1);
   h130->SetBinContent(5956,1);
   h130->SetBinContent(5957,3);
   h130->SetBinContent(5958,1);
   h130->SetBinContent(5959,1);
   h130->SetBinContent(5961,1);
   h130->SetBinContent(5964,1);
   h130->SetBinContent(5965,1);
   h130->SetBinContent(5967,2);
   h130->SetBinContent(5968,3);
   h130->SetBinContent(5969,1);
   h130->SetBinContent(5971,4);
   h130->SetBinContent(5972,6);
   h130->SetBinContent(5973,4);
   h130->SetBinContent(5974,5);
   h130->SetBinContent(5975,4);
   h130->SetBinContent(5976,10);
   h130->SetBinContent(5977,9);
   h130->SetBinContent(5978,5);
   h130->SetBinContent(5979,4);
   h130->SetBinContent(5980,6);
   h130->SetBinContent(5981,2);
   h130->SetBinContent(5982,1);
   h130->SetBinContent(5983,3);
   h130->SetBinContent(5984,3);
   h130->SetBinContent(5985,3);
   h130->SetBinContent(5986,6);
   h130->SetBinContent(5987,2);
   h130->SetBinContent(5989,1);
   h130->SetBinContent(5990,2);
   h130->SetBinContent(6024,2);
   h130->SetBinContent(6025,1);
   h130->SetBinContent(6026,2);
   h130->SetBinContent(6027,4);
   h130->SetBinContent(6028,2);
   h130->SetBinContent(6029,3);
   h130->SetBinContent(6030,2);
   h130->SetBinContent(6031,4);
   h130->SetBinContent(6032,4);
   h130->SetBinContent(6033,7);
   h130->SetBinContent(6034,1);
   h130->SetBinContent(6035,4);
   h130->SetBinContent(6036,4);
   h130->SetBinContent(6037,3);
   h130->SetBinContent(6038,5);
   h130->SetBinContent(6039,5);
   h130->SetBinContent(6040,6);
   h130->SetBinContent(6041,5);
   h130->SetBinContent(6042,3);
   h130->SetBinContent(6043,2);
   h130->SetBinContent(6044,8);
   h130->SetBinContent(6045,6);
   h130->SetBinContent(6046,6);
   h130->SetBinContent(6047,4);
   h130->SetBinContent(6048,9);
   h130->SetBinContent(6049,6);
   h130->SetBinContent(6050,3);
   h130->SetBinContent(6051,3);
   h130->SetBinContent(6052,2);
   h130->SetBinContent(6053,3);
   h130->SetBinContent(6055,4);
   h130->SetBinContent(6056,3);
   h130->SetBinContent(6058,1);
   h130->SetBinContent(6059,1);
   h130->SetBinContent(6061,1);
   h130->SetBinContent(6064,1);
   h130->SetBinContent(6065,1);
   h130->SetBinContent(6067,2);
   h130->SetBinContent(6069,1);
   h130->SetBinContent(6070,3);
   h130->SetBinContent(6071,4);
   h130->SetBinContent(6072,4);
   h130->SetBinContent(6073,3);
   h130->SetBinContent(6074,5);
   h130->SetBinContent(6075,9);
   h130->SetBinContent(6076,8);
   h130->SetBinContent(6077,6);
   h130->SetBinContent(6078,9);
   h130->SetBinContent(6079,10);
   h130->SetBinContent(6080,8);
   h130->SetBinContent(6081,6);
   h130->SetBinContent(6082,5);
   h130->SetBinContent(6083,5);
   h130->SetBinContent(6084,8);
   h130->SetBinContent(6085,3);
   h130->SetBinContent(6086,4);
   h130->SetBinContent(6087,6);
   h130->SetBinContent(6088,4);
   h130->SetBinContent(6089,2);
   h130->SetBinContent(6090,1);
   h130->SetBinContent(6125,2);
   h130->SetBinContent(6126,3);
   h130->SetBinContent(6127,5);
   h130->SetBinContent(6128,2);
   h130->SetBinContent(6129,3);
   h130->SetBinContent(6130,6);
   h130->SetBinContent(6131,2);
   h130->SetBinContent(6132,5);
   h130->SetBinContent(6133,3);
   h130->SetBinContent(6134,6);
   h130->SetBinContent(6135,4);
   h130->SetBinContent(6136,5);
   h130->SetBinContent(6137,3);
   h130->SetBinContent(6138,3);
   h130->SetBinContent(6139,5);
   h130->SetBinContent(6140,2);
   h130->SetBinContent(6141,3);
   h130->SetBinContent(6142,2);
   h130->SetBinContent(6143,3);
   h130->SetBinContent(6144,2);
   h130->SetBinContent(6145,4);
   h130->SetBinContent(6146,3);
   h130->SetBinContent(6147,8);
   h130->SetBinContent(6148,7);
   h130->SetBinContent(6149,6);
   h130->SetBinContent(6150,8);
   h130->SetBinContent(6151,7);
   h130->SetBinContent(6152,2);
   h130->SetBinContent(6153,4);
   h130->SetBinContent(6154,3);
   h130->SetBinContent(6155,8);
   h130->SetBinContent(6156,4);
   h130->SetBinContent(6157,6);
   h130->SetBinContent(6159,1);
   h130->SetBinContent(6160,1);
   h130->SetBinContent(6161,1);
   h130->SetBinContent(6162,1);
   h130->SetBinContent(6163,1);
   h130->SetBinContent(6164,1);
   h130->SetBinContent(6165,1);
   h130->SetBinContent(6167,2);
   h130->SetBinContent(6168,3);
   h130->SetBinContent(6170,3);
   h130->SetBinContent(6171,5);
   h130->SetBinContent(6172,4);
   h130->SetBinContent(6173,3);
   h130->SetBinContent(6174,3);
   h130->SetBinContent(6175,4);
   h130->SetBinContent(6176,3);
   h130->SetBinContent(6177,5);
   h130->SetBinContent(6178,4);
   h130->SetBinContent(6179,8);
   h130->SetBinContent(6180,9);
   h130->SetBinContent(6181,8);
   h130->SetBinContent(6182,7);
   h130->SetBinContent(6183,8);
   h130->SetBinContent(6184,6);
   h130->SetBinContent(6185,5);
   h130->SetBinContent(6186,3);
   h130->SetBinContent(6187,1);
   h130->SetBinContent(6188,4);
   h130->SetBinContent(6189,2);
   h130->SetBinContent(6228,1);
   h130->SetBinContent(6229,2);
   h130->SetBinContent(6230,4);
   h130->SetBinContent(6231,6);
   h130->SetBinContent(6232,1);
   h130->SetBinContent(6233,4);
   h130->SetBinContent(6234,2);
   h130->SetBinContent(6235,2);
   h130->SetBinContent(6236,3);
   h130->SetBinContent(6237,7);
   h130->SetBinContent(6238,3);
   h130->SetBinContent(6239,2);
   h130->SetBinContent(6240,4);
   h130->SetBinContent(6242,3);
   h130->SetBinContent(6243,2);
   h130->SetBinContent(6245,6);
   h130->SetBinContent(6246,2);
   h130->SetBinContent(6247,6);
   h130->SetBinContent(6248,6);
   h130->SetBinContent(6249,6);
   h130->SetBinContent(6250,7);
   h130->SetBinContent(6251,3);
   h130->SetBinContent(6252,9);
   h130->SetBinContent(6253,2);
   h130->SetBinContent(6254,4);
   h130->SetBinContent(6255,4);
   h130->SetBinContent(6256,3);
   h130->SetBinContent(6257,2);
   h130->SetBinContent(6258,4);
   h130->SetBinContent(6259,2);
   h130->SetBinContent(6260,4);
   h130->SetBinContent(6261,2);
   h130->SetBinContent(6262,2);
   h130->SetBinContent(6264,1);
   h130->SetBinContent(6265,2);
   h130->SetBinContent(6266,1);
   h130->SetBinContent(6267,2);
   h130->SetBinContent(6268,1);
   h130->SetBinContent(6269,2);
   h130->SetBinContent(6271,4);
   h130->SetBinContent(6273,1);
   h130->SetBinContent(6274,1);
   h130->SetBinContent(6275,6);
   h130->SetBinContent(6276,4);
   h130->SetBinContent(6277,4);
   h130->SetBinContent(6278,6);
   h130->SetBinContent(6279,5);
   h130->SetBinContent(6280,4);
   h130->SetBinContent(6281,8);
   h130->SetBinContent(6282,11);
   h130->SetBinContent(6283,11);
   h130->SetBinContent(6284,10);
   h130->SetBinContent(6285,4);
   h130->SetBinContent(6286,7);
   h130->SetBinContent(6288,2);
   h130->SetBinContent(6289,3);
   h130->SetBinContent(6290,2);
   h130->SetBinContent(6291,1);
   h130->SetBinContent(6292,1);
   h130->SetBinContent(6330,3);
   h130->SetBinContent(6331,1);
   h130->SetBinContent(6332,2);
   h130->SetBinContent(6333,4);
   h130->SetBinContent(6334,2);
   h130->SetBinContent(6335,1);
   h130->SetBinContent(6336,2);
   h130->SetBinContent(6338,1);
   h130->SetBinContent(6339,3);
   h130->SetBinContent(6341,5);
   h130->SetBinContent(6342,2);
   h130->SetBinContent(6343,1);
   h130->SetBinContent(6344,4);
   h130->SetBinContent(6345,3);
   h130->SetBinContent(6346,4);
   h130->SetBinContent(6347,2);
   h130->SetBinContent(6348,6);
   h130->SetBinContent(6349,4);
   h130->SetBinContent(6350,5);
   h130->SetBinContent(6351,8);
   h130->SetBinContent(6352,4);
   h130->SetBinContent(6353,4);
   h130->SetBinContent(6354,4);
   h130->SetBinContent(6355,8);
   h130->SetBinContent(6356,4);
   h130->SetBinContent(6357,2);
   h130->SetBinContent(6358,2);
   h130->SetBinContent(6359,5);
   h130->SetBinContent(6360,4);
   h130->SetBinContent(6361,4);
   h130->SetBinContent(6362,2);
   h130->SetBinContent(6363,2);
   h130->SetBinContent(6364,1);
   h130->SetBinContent(6368,1);
   h130->SetBinContent(6370,4);
   h130->SetBinContent(6372,1);
   h130->SetBinContent(6373,3);
   h130->SetBinContent(6374,3);
   h130->SetBinContent(6376,3);
   h130->SetBinContent(6377,5);
   h130->SetBinContent(6378,3);
   h130->SetBinContent(6379,3);
   h130->SetBinContent(6380,6);
   h130->SetBinContent(6381,7);
   h130->SetBinContent(6382,9);
   h130->SetBinContent(6383,7);
   h130->SetBinContent(6384,2);
   h130->SetBinContent(6385,3);
   h130->SetBinContent(6386,3);
   h130->SetBinContent(6387,3);
   h130->SetBinContent(6388,3);
   h130->SetBinContent(6389,3);
   h130->SetBinContent(6390,2);
   h130->SetBinContent(6392,3);
   h130->SetBinContent(6433,1);
   h130->SetBinContent(6434,3);
   h130->SetBinContent(6435,1);
   h130->SetBinContent(6436,4);
   h130->SetBinContent(6437,1);
   h130->SetBinContent(6438,4);
   h130->SetBinContent(6439,5);
   h130->SetBinContent(6440,3);
   h130->SetBinContent(6441,4);
   h130->SetBinContent(6442,2);
   h130->SetBinContent(6443,3);
   h130->SetBinContent(6444,5);
   h130->SetBinContent(6445,1);
   h130->SetBinContent(6446,1);
   h130->SetBinContent(6447,4);
   h130->SetBinContent(6448,4);
   h130->SetBinContent(6449,3);
   h130->SetBinContent(6450,4);
   h130->SetBinContent(6451,3);
   h130->SetBinContent(6452,8);
   h130->SetBinContent(6453,5);
   h130->SetBinContent(6454,4);
   h130->SetBinContent(6455,3);
   h130->SetBinContent(6456,10);
   h130->SetBinContent(6457,11);
   h130->SetBinContent(6458,7);
   h130->SetBinContent(6459,4);
   h130->SetBinContent(6460,5);
   h130->SetBinContent(6461,4);
   h130->SetBinContent(6462,3);
   h130->SetBinContent(6463,4);
   h130->SetBinContent(6464,1);
   h130->SetBinContent(6465,1);
   h130->SetBinContent(6466,2);
   h130->SetBinContent(6468,2);
   h130->SetBinContent(6471,1);
   h130->SetBinContent(6472,1);
   h130->SetBinContent(6473,2);
   h130->SetBinContent(6474,1);
   h130->SetBinContent(6475,3);
   h130->SetBinContent(6476,2);
   h130->SetBinContent(6477,6);
   h130->SetBinContent(6478,3);
   h130->SetBinContent(6479,10);
   h130->SetBinContent(6480,10);
   h130->SetBinContent(6481,6);
   h130->SetBinContent(6482,3);
   h130->SetBinContent(6483,7);
   h130->SetBinContent(6484,3);
   h130->SetBinContent(6485,7);
   h130->SetBinContent(6486,3);
   h130->SetBinContent(6487,3);
   h130->SetBinContent(6488,2);
   h130->SetBinContent(6489,4);
   h130->SetBinContent(6490,3);
   h130->SetBinContent(6491,1);
   h130->SetBinContent(6534,1);
   h130->SetBinContent(6535,3);
   h130->SetBinContent(6536,2);
   h130->SetBinContent(6537,2);
   h130->SetBinContent(6538,5);
   h130->SetBinContent(6539,4);
   h130->SetBinContent(6540,1);
   h130->SetBinContent(6541,2);
   h130->SetBinContent(6542,3);
   h130->SetBinContent(6543,2);
   h130->SetBinContent(6544,4);
   h130->SetBinContent(6545,3);
   h130->SetBinContent(6546,6);
   h130->SetBinContent(6547,2);
   h130->SetBinContent(6548,3);
   h130->SetBinContent(6549,3);
   h130->SetBinContent(6550,3);
   h130->SetBinContent(6551,6);
   h130->SetBinContent(6552,7);
   h130->SetBinContent(6553,4);
   h130->SetBinContent(6554,4);
   h130->SetBinContent(6555,5);
   h130->SetBinContent(6556,9);
   h130->SetBinContent(6557,6);
   h130->SetBinContent(6558,11);
   h130->SetBinContent(6559,8);
   h130->SetBinContent(6560,1);
   h130->SetBinContent(6561,5);
   h130->SetBinContent(6562,1);
   h130->SetBinContent(6563,2);
   h130->SetBinContent(6564,3);
   h130->SetBinContent(6566,2);
   h130->SetBinContent(6567,1);
   h130->SetBinContent(6569,1);
   h130->SetBinContent(6572,1);
   h130->SetBinContent(6573,2);
   h130->SetBinContent(6575,1);
   h130->SetBinContent(6576,2);
   h130->SetBinContent(6577,1);
   h130->SetBinContent(6579,5);
   h130->SetBinContent(6580,6);
   h130->SetBinContent(6581,2);
   h130->SetBinContent(6582,7);
   h130->SetBinContent(6583,4);
   h130->SetBinContent(6584,4);
   h130->SetBinContent(6585,6);
   h130->SetBinContent(6586,5);
   h130->SetBinContent(6587,9);
   h130->SetBinContent(6588,6);
   h130->SetBinContent(6589,3);
   h130->SetBinContent(6590,3);
   h130->SetBinContent(6591,4);
   h130->SetBinContent(6592,3);
   h130->SetBinContent(6593,1);
   h130->SetBinContent(6596,1);
   h130->SetBinContent(6636,3);
   h130->SetBinContent(6637,1);
   h130->SetBinContent(6638,1);
   h130->SetBinContent(6639,4);
   h130->SetBinContent(6640,6);
   h130->SetBinContent(6642,2);
   h130->SetBinContent(6643,4);
   h130->SetBinContent(6644,2);
   h130->SetBinContent(6645,3);
   h130->SetBinContent(6646,2);
   h130->SetBinContent(6647,2);
   h130->SetBinContent(6648,2);
   h130->SetBinContent(6649,3);
   h130->SetBinContent(6650,4);
   h130->SetBinContent(6651,3);
   h130->SetBinContent(6653,4);
   h130->SetBinContent(6654,6);
   h130->SetBinContent(6655,2);
   h130->SetBinContent(6656,9);
   h130->SetBinContent(6657,4);
   h130->SetBinContent(6658,7);
   h130->SetBinContent(6659,4);
   h130->SetBinContent(6660,6);
   h130->SetBinContent(6661,12);
   h130->SetBinContent(6662,3);
   h130->SetBinContent(6663,4);
   h130->SetBinContent(6664,8);
   h130->SetBinContent(6665,2);
   h130->SetBinContent(6666,3);
   h130->SetBinContent(6667,5);
   h130->SetBinContent(6668,4);
   h130->SetBinContent(6669,1);
   h130->SetBinContent(6670,1);
   h130->SetBinContent(6672,1);
   h130->SetBinContent(6673,2);
   h130->SetBinContent(6674,1);
   h130->SetBinContent(6675,1);
   h130->SetBinContent(6676,1);
   h130->SetBinContent(6677,2);
   h130->SetBinContent(6678,1);
   h130->SetBinContent(6680,6);
   h130->SetBinContent(6681,6);
   h130->SetBinContent(6682,1);
   h130->SetBinContent(6683,2);
   h130->SetBinContent(6684,5);
   h130->SetBinContent(6685,10);
   h130->SetBinContent(6686,1);
   h130->SetBinContent(6687,6);
   h130->SetBinContent(6688,4);
   h130->SetBinContent(6689,6);
   h130->SetBinContent(6690,6);
   h130->SetBinContent(6691,3);
   h130->SetBinContent(6692,4);
   h130->SetBinContent(6693,3);
   h130->SetBinContent(6697,1);
   h130->SetBinContent(6738,2);
   h130->SetBinContent(6739,4);
   h130->SetBinContent(6740,4);
   h130->SetBinContent(6741,1);
   h130->SetBinContent(6742,3);
   h130->SetBinContent(6743,3);
   h130->SetBinContent(6745,1);
   h130->SetBinContent(6746,3);
   h130->SetBinContent(6748,2);
   h130->SetBinContent(6749,2);
   h130->SetBinContent(6750,2);
   h130->SetBinContent(6751,6);
   h130->SetBinContent(6752,4);
   h130->SetBinContent(6753,5);
   h130->SetBinContent(6754,3);
   h130->SetBinContent(6755,4);
   h130->SetBinContent(6756,3);
   h130->SetBinContent(6757,4);
   h130->SetBinContent(6758,8);
   h130->SetBinContent(6759,5);
   h130->SetBinContent(6760,6);
   h130->SetBinContent(6761,8);
   h130->SetBinContent(6762,4);
   h130->SetBinContent(6763,5);
   h130->SetBinContent(6764,5);
   h130->SetBinContent(6765,4);
   h130->SetBinContent(6766,4);
   h130->SetBinContent(6767,3);
   h130->SetBinContent(6768,4);
   h130->SetBinContent(6769,2);
   h130->SetBinContent(6770,2);
   h130->SetBinContent(6771,2);
   h130->SetBinContent(6773,3);
   h130->SetBinContent(6774,1);
   h130->SetBinContent(6775,1);
   h130->SetBinContent(6776,2);
   h130->SetBinContent(6778,2);
   h130->SetBinContent(6779,2);
   h130->SetBinContent(6780,3);
   h130->SetBinContent(6781,4);
   h130->SetBinContent(6783,7);
   h130->SetBinContent(6784,5);
   h130->SetBinContent(6785,3);
   h130->SetBinContent(6786,6);
   h130->SetBinContent(6787,2);
   h130->SetBinContent(6788,2);
   h130->SetBinContent(6789,9);
   h130->SetBinContent(6790,4);
   h130->SetBinContent(6791,1);
   h130->SetBinContent(6792,5);
   h130->SetBinContent(6793,3);
   h130->SetBinContent(6794,2);
   h130->SetBinContent(6795,3);
   h130->SetBinContent(6797,1);
   h130->SetBinContent(6798,1);
   h130->SetBinContent(6840,3);
   h130->SetBinContent(6841,3);
   h130->SetBinContent(6842,2);
   h130->SetBinContent(6843,3);
   h130->SetBinContent(6844,1);
   h130->SetBinContent(6845,1);
   h130->SetBinContent(6846,1);
   h130->SetBinContent(6847,5);
   h130->SetBinContent(6848,2);
   h130->SetBinContent(6849,5);
   h130->SetBinContent(6850,4);
   h130->SetBinContent(6851,3);
   h130->SetBinContent(6852,3);
   h130->SetBinContent(6853,3);
   h130->SetBinContent(6854,2);
   h130->SetBinContent(6855,1);
   h130->SetBinContent(6856,1);
   h130->SetBinContent(6857,1);
   h130->SetBinContent(6858,4);
   h130->SetBinContent(6859,3);
   h130->SetBinContent(6861,7);
   h130->SetBinContent(6862,3);
   h130->SetBinContent(6863,4);
   h130->SetBinContent(6864,4);
   h130->SetBinContent(6865,10);
   h130->SetBinContent(6866,4);
   h130->SetBinContent(6867,1);
   h130->SetBinContent(6868,5);
   h130->SetBinContent(6869,5);
   h130->SetBinContent(6870,3);
   h130->SetBinContent(6872,3);
   h130->SetBinContent(6873,3);
   h130->SetBinContent(6874,1);
   h130->SetBinContent(6875,2);
   h130->SetBinContent(6876,1);
   h130->SetBinContent(6877,2);
   h130->SetBinContent(6878,1);
   h130->SetBinContent(6881,2);
   h130->SetBinContent(6882,1);
   h130->SetBinContent(6883,2);
   h130->SetBinContent(6884,7);
   h130->SetBinContent(6885,1);
   h130->SetBinContent(6886,2);
   h130->SetBinContent(6887,3);
   h130->SetBinContent(6888,4);
   h130->SetBinContent(6889,3);
   h130->SetBinContent(6890,4);
   h130->SetBinContent(6891,1);
   h130->SetBinContent(6892,5);
   h130->SetBinContent(6893,5);
   h130->SetBinContent(6894,3);
   h130->SetBinContent(6896,5);
   h130->SetBinContent(6897,1);
   h130->SetBinContent(6942,2);
   h130->SetBinContent(6943,5);
   h130->SetBinContent(6944,2);
   h130->SetBinContent(6945,4);
   h130->SetBinContent(6946,2);
   h130->SetBinContent(6947,5);
   h130->SetBinContent(6949,4);
   h130->SetBinContent(6950,3);
   h130->SetBinContent(6952,2);
   h130->SetBinContent(6953,1);
   h130->SetBinContent(6954,3);
   h130->SetBinContent(6955,1);
   h130->SetBinContent(6956,3);
   h130->SetBinContent(6957,5);
   h130->SetBinContent(6958,2);
   h130->SetBinContent(6959,4);
   h130->SetBinContent(6960,3);
   h130->SetBinContent(6961,1);
   h130->SetBinContent(6962,6);
   h130->SetBinContent(6963,4);
   h130->SetBinContent(6964,3);
   h130->SetBinContent(6965,6);
   h130->SetBinContent(6966,8);
   h130->SetBinContent(6967,1);
   h130->SetBinContent(6968,5);
   h130->SetBinContent(6969,8);
   h130->SetBinContent(6970,7);
   h130->SetBinContent(6971,3);
   h130->SetBinContent(6972,4);
   h130->SetBinContent(6973,3);
   h130->SetBinContent(6975,2);
   h130->SetBinContent(6976,2);
   h130->SetBinContent(6977,1);
   h130->SetBinContent(6978,2);
   h130->SetBinContent(6980,1);
   h130->SetBinContent(6981,2);
   h130->SetBinContent(6982,1);
   h130->SetBinContent(6983,3);
   h130->SetBinContent(6985,3);
   h130->SetBinContent(6986,7);
   h130->SetBinContent(6987,4);
   h130->SetBinContent(6988,3);
   h130->SetBinContent(6989,5);
   h130->SetBinContent(6990,8);
   h130->SetBinContent(6991,4);
   h130->SetBinContent(6992,2);
   h130->SetBinContent(6993,1);
   h130->SetBinContent(6994,5);
   h130->SetBinContent(6995,4);
   h130->SetBinContent(6996,3);
   h130->SetBinContent(6997,5);
   h130->SetBinContent(6998,3);
   h130->SetBinContent(7045,3);
   h130->SetBinContent(7046,6);
   h130->SetBinContent(7047,5);
   h130->SetBinContent(7048,5);
   h130->SetBinContent(7049,2);
   h130->SetBinContent(7050,4);
   h130->SetBinContent(7051,3);
   h130->SetBinContent(7052,2);
   h130->SetBinContent(7053,1);
   h130->SetBinContent(7054,3);
   h130->SetBinContent(7055,2);
   h130->SetBinContent(7056,2);
   h130->SetBinContent(7058,1);
   h130->SetBinContent(7059,2);
   h130->SetBinContent(7061,3);
   h130->SetBinContent(7062,1);
   h130->SetBinContent(7063,3);
   h130->SetBinContent(7064,2);
   h130->SetBinContent(7065,3);
   h130->SetBinContent(7066,11);
   h130->SetBinContent(7067,9);
   h130->SetBinContent(7068,9);
   h130->SetBinContent(7069,5);
   h130->SetBinContent(7070,6);
   h130->SetBinContent(7071,3);
   h130->SetBinContent(7072,1);
   h130->SetBinContent(7073,3);
   h130->SetBinContent(7074,1);
   h130->SetBinContent(7075,6);
   h130->SetBinContent(7076,1);
   h130->SetBinContent(7077,2);
   h130->SetBinContent(7080,4);
   h130->SetBinContent(7081,3);
   h130->SetBinContent(7083,1);
   h130->SetBinContent(7084,1);
   h130->SetBinContent(7085,4);
   h130->SetBinContent(7086,4);
   h130->SetBinContent(7087,8);
   h130->SetBinContent(7088,6);
   h130->SetBinContent(7089,3);
   h130->SetBinContent(7090,3);
   h130->SetBinContent(7091,4);
   h130->SetBinContent(7092,4);
   h130->SetBinContent(7093,3);
   h130->SetBinContent(7094,1);
   h130->SetBinContent(7095,6);
   h130->SetBinContent(7096,3);
   h130->SetBinContent(7097,3);
   h130->SetBinContent(7098,3);
   h130->SetBinContent(7099,1);
   h130->SetBinContent(7100,1);
   h130->SetBinContent(7146,1);
   h130->SetBinContent(7148,1);
   h130->SetBinContent(7149,3);
   h130->SetBinContent(7150,4);
   h130->SetBinContent(7151,1);
   h130->SetBinContent(7152,1);
   h130->SetBinContent(7155,1);
   h130->SetBinContent(7157,1);
   h130->SetBinContent(7158,1);
   h130->SetBinContent(7160,1);
   h130->SetBinContent(7161,1);
   h130->SetBinContent(7162,2);
   h130->SetBinContent(7163,2);
   h130->SetBinContent(7164,1);
   h130->SetBinContent(7165,3);
   h130->SetBinContent(7166,5);
   h130->SetBinContent(7167,7);
   h130->SetBinContent(7168,7);
   h130->SetBinContent(7169,3);
   h130->SetBinContent(7170,4);
   h130->SetBinContent(7171,8);
   h130->SetBinContent(7172,3);
   h130->SetBinContent(7173,4);
   h130->SetBinContent(7175,5);
   h130->SetBinContent(7176,3);
   h130->SetBinContent(7178,5);
   h130->SetBinContent(7179,1);
   h130->SetBinContent(7180,2);
   h130->SetBinContent(7183,2);
   h130->SetBinContent(7184,2);
   h130->SetBinContent(7185,2);
   h130->SetBinContent(7186,4);
   h130->SetBinContent(7187,2);
   h130->SetBinContent(7188,3);
   h130->SetBinContent(7189,5);
   h130->SetBinContent(7190,4);
   h130->SetBinContent(7192,4);
   h130->SetBinContent(7193,7);
   h130->SetBinContent(7194,6);
   h130->SetBinContent(7195,4);
   h130->SetBinContent(7196,4);
   h130->SetBinContent(7197,8);
   h130->SetBinContent(7198,3);
   h130->SetBinContent(7199,3);
   h130->SetBinContent(7200,1);
   h130->SetBinContent(7249,3);
   h130->SetBinContent(7250,6);
   h130->SetBinContent(7251,2);
   h130->SetBinContent(7252,6);
   h130->SetBinContent(7253,2);
   h130->SetBinContent(7254,4);
   h130->SetBinContent(7255,1);
   h130->SetBinContent(7257,3);
   h130->SetBinContent(7259,2);
   h130->SetBinContent(7261,5);
   h130->SetBinContent(7262,4);
   h130->SetBinContent(7264,1);
   h130->SetBinContent(7265,3);
   h130->SetBinContent(7266,1);
   h130->SetBinContent(7267,3);
   h130->SetBinContent(7268,3);
   h130->SetBinContent(7269,7);
   h130->SetBinContent(7270,5);
   h130->SetBinContent(7271,13);
   h130->SetBinContent(7272,7);
   h130->SetBinContent(7273,2);
   h130->SetBinContent(7274,6);
   h130->SetBinContent(7275,4);
   h130->SetBinContent(7277,3);
   h130->SetBinContent(7278,5);
   h130->SetBinContent(7279,1);
   h130->SetBinContent(7281,2);
   h130->SetBinContent(7282,2);
   h130->SetBinContent(7283,2);
   h130->SetBinContent(7285,1);
   h130->SetBinContent(7286,1);
   h130->SetBinContent(7287,3);
   h130->SetBinContent(7288,1);
   h130->SetBinContent(7289,4);
   h130->SetBinContent(7290,4);
   h130->SetBinContent(7292,3);
   h130->SetBinContent(7293,1);
   h130->SetBinContent(7294,6);
   h130->SetBinContent(7295,1);
   h130->SetBinContent(7296,7);
   h130->SetBinContent(7297,8);
   h130->SetBinContent(7298,3);
   h130->SetBinContent(7299,4);
   h130->SetBinContent(7300,1);
   h130->SetBinContent(7302,1);
   h130->SetBinContent(7350,1);
   h130->SetBinContent(7351,1);
   h130->SetBinContent(7352,5);
   h130->SetBinContent(7353,2);
   h130->SetBinContent(7354,4);
   h130->SetBinContent(7355,2);
   h130->SetBinContent(7356,6);
   h130->SetBinContent(7357,2);
   h130->SetBinContent(7358,1);
   h130->SetBinContent(7360,1);
   h130->SetBinContent(7361,2);
   h130->SetBinContent(7362,1);
   h130->SetBinContent(7363,1);
   h130->SetBinContent(7364,1);
   h130->SetBinContent(7366,2);
   h130->SetBinContent(7367,2);
   h130->SetBinContent(7368,3);
   h130->SetBinContent(7369,4);
   h130->SetBinContent(7370,2);
   h130->SetBinContent(7371,5);
   h130->SetBinContent(7372,2);
   h130->SetBinContent(7373,4);
   h130->SetBinContent(7374,3);
   h130->SetBinContent(7375,5);
   h130->SetBinContent(7376,8);
   h130->SetBinContent(7377,3);
   h130->SetBinContent(7378,4);
   h130->SetBinContent(7379,6);
   h130->SetBinContent(7380,3);
   h130->SetBinContent(7381,2);
   h130->SetBinContent(7382,2);
   h130->SetBinContent(7383,1);
   h130->SetBinContent(7384,2);
   h130->SetBinContent(7386,2);
   h130->SetBinContent(7387,2);
   h130->SetBinContent(7389,1);
   h130->SetBinContent(7390,3);
   h130->SetBinContent(7391,3);
   h130->SetBinContent(7392,2);
   h130->SetBinContent(7393,4);
   h130->SetBinContent(7394,1);
   h130->SetBinContent(7395,7);
   h130->SetBinContent(7396,5);
   h130->SetBinContent(7397,4);
   h130->SetBinContent(7398,2);
   h130->SetBinContent(7399,4);
   h130->SetBinContent(7400,2);
   h130->SetBinContent(7401,1);
   h130->SetBinContent(7402,3);
   h130->SetBinContent(7403,2);
   h130->SetBinContent(7453,4);
   h130->SetBinContent(7455,8);
   h130->SetBinContent(7456,5);
   h130->SetBinContent(7457,1);
   h130->SetBinContent(7458,2);
   h130->SetBinContent(7460,1);
   h130->SetBinContent(7461,1);
   h130->SetBinContent(7462,2);
   h130->SetBinContent(7464,2);
   h130->SetBinContent(7465,3);
   h130->SetBinContent(7466,1);
   h130->SetBinContent(7467,1);
   h130->SetBinContent(7468,2);
   h130->SetBinContent(7469,2);
   h130->SetBinContent(7470,3);
   h130->SetBinContent(7471,3);
   h130->SetBinContent(7472,6);
   h130->SetBinContent(7473,2);
   h130->SetBinContent(7474,3);
   h130->SetBinContent(7475,4);
   h130->SetBinContent(7476,6);
   h130->SetBinContent(7477,9);
   h130->SetBinContent(7478,5);
   h130->SetBinContent(7479,5);
   h130->SetBinContent(7480,5);
   h130->SetBinContent(7481,3);
   h130->SetBinContent(7482,5);
   h130->SetBinContent(7483,3);
   h130->SetBinContent(7484,1);
   h130->SetBinContent(7485,2);
   h130->SetBinContent(7486,2);
   h130->SetBinContent(7488,5);
   h130->SetBinContent(7490,4);
   h130->SetBinContent(7491,3);
   h130->SetBinContent(7492,1);
   h130->SetBinContent(7493,3);
   h130->SetBinContent(7494,2);
   h130->SetBinContent(7495,5);
   h130->SetBinContent(7496,1);
   h130->SetBinContent(7497,4);
   h130->SetBinContent(7498,6);
   h130->SetBinContent(7499,6);
   h130->SetBinContent(7500,3);
   h130->SetBinContent(7501,2);
   h130->SetBinContent(7502,1);
   h130->SetBinContent(7504,1);
   h130->SetBinContent(7505,1);
   h130->SetBinContent(7556,3);
   h130->SetBinContent(7557,4);
   h130->SetBinContent(7558,6);
   h130->SetBinContent(7559,2);
   h130->SetBinContent(7560,1);
   h130->SetBinContent(7561,3);
   h130->SetBinContent(7562,1);
   h130->SetBinContent(7564,1);
   h130->SetBinContent(7565,3);
   h130->SetBinContent(7567,2);
   h130->SetBinContent(7568,2);
   h130->SetBinContent(7569,1);
   h130->SetBinContent(7570,3);
   h130->SetBinContent(7571,2);
   h130->SetBinContent(7573,5);
   h130->SetBinContent(7574,6);
   h130->SetBinContent(7575,4);
   h130->SetBinContent(7576,6);
   h130->SetBinContent(7577,7);
   h130->SetBinContent(7578,5);
   h130->SetBinContent(7579,5);
   h130->SetBinContent(7580,5);
   h130->SetBinContent(7581,7);
   h130->SetBinContent(7583,3);
   h130->SetBinContent(7584,1);
   h130->SetBinContent(7585,2);
   h130->SetBinContent(7586,1);
   h130->SetBinContent(7587,2);
   h130->SetBinContent(7588,2);
   h130->SetBinContent(7589,3);
   h130->SetBinContent(7590,3);
   h130->SetBinContent(7591,2);
   h130->SetBinContent(7592,1);
   h130->SetBinContent(7593,4);
   h130->SetBinContent(7594,2);
   h130->SetBinContent(7595,1);
   h130->SetBinContent(7596,3);
   h130->SetBinContent(7597,3);
   h130->SetBinContent(7598,1);
   h130->SetBinContent(7599,5);
   h130->SetBinContent(7600,1);
   h130->SetBinContent(7601,2);
   h130->SetBinContent(7602,4);
   h130->SetBinContent(7603,2);
   h130->SetBinContent(7605,2);
   h130->SetBinContent(7657,1);
   h130->SetBinContent(7658,1);
   h130->SetBinContent(7659,4);
   h130->SetBinContent(7660,9);
   h130->SetBinContent(7661,2);
   h130->SetBinContent(7662,4);
   h130->SetBinContent(7663,1);
   h130->SetBinContent(7664,1);
   h130->SetBinContent(7665,1);
   h130->SetBinContent(7666,2);
   h130->SetBinContent(7667,1);
   h130->SetBinContent(7668,1);
   h130->SetBinContent(7669,1);
   h130->SetBinContent(7670,1);
   h130->SetBinContent(7671,1);
   h130->SetBinContent(7672,3);
   h130->SetBinContent(7673,1);
   h130->SetBinContent(7674,5);
   h130->SetBinContent(7675,4);
   h130->SetBinContent(7676,2);
   h130->SetBinContent(7677,3);
   h130->SetBinContent(7678,1);
   h130->SetBinContent(7679,6);
   h130->SetBinContent(7680,6);
   h130->SetBinContent(7681,10);
   h130->SetBinContent(7682,4);
   h130->SetBinContent(7683,5);
   h130->SetBinContent(7684,4);
   h130->SetBinContent(7685,2);
   h130->SetBinContent(7686,6);
   h130->SetBinContent(7687,6);
   h130->SetBinContent(7688,5);
   h130->SetBinContent(7690,3);
   h130->SetBinContent(7691,2);
   h130->SetBinContent(7692,2);
   h130->SetBinContent(7693,2);
   h130->SetBinContent(7694,1);
   h130->SetBinContent(7695,8);
   h130->SetBinContent(7696,5);
   h130->SetBinContent(7697,5);
   h130->SetBinContent(7698,4);
   h130->SetBinContent(7699,2);
   h130->SetBinContent(7700,1);
   h130->SetBinContent(7701,7);
   h130->SetBinContent(7702,6);
   h130->SetBinContent(7703,1);
   h130->SetBinContent(7704,1);
   h130->SetBinContent(7759,1);
   h130->SetBinContent(7760,1);
   h130->SetBinContent(7761,2);
   h130->SetBinContent(7762,4);
   h130->SetBinContent(7763,2);
   h130->SetBinContent(7764,2);
   h130->SetBinContent(7765,1);
   h130->SetBinContent(7766,1);
   h130->SetBinContent(7767,2);
   h130->SetBinContent(7768,1);
   h130->SetBinContent(7769,1);
   h130->SetBinContent(7770,2);
   h130->SetBinContent(7771,1);
   h130->SetBinContent(7772,2);
   h130->SetBinContent(7773,1);
   h130->SetBinContent(7774,3);
   h130->SetBinContent(7775,1);
   h130->SetBinContent(7776,2);
   h130->SetBinContent(7777,5);
   h130->SetBinContent(7778,7);
   h130->SetBinContent(7779,6);
   h130->SetBinContent(7780,7);
   h130->SetBinContent(7781,5);
   h130->SetBinContent(7782,9);
   h130->SetBinContent(7783,4);
   h130->SetBinContent(7784,6);
   h130->SetBinContent(7785,6);
   h130->SetBinContent(7786,4);
   h130->SetBinContent(7787,4);
   h130->SetBinContent(7788,10);
   h130->SetBinContent(7789,2);
   h130->SetBinContent(7792,2);
   h130->SetBinContent(7793,2);
   h130->SetBinContent(7794,1);
   h130->SetBinContent(7795,8);
   h130->SetBinContent(7797,1);
   h130->SetBinContent(7798,5);
   h130->SetBinContent(7799,3);
   h130->SetBinContent(7800,1);
   h130->SetBinContent(7801,5);
   h130->SetBinContent(7802,7);
   h130->SetBinContent(7803,3);
   h130->SetBinContent(7804,1);
   h130->SetBinContent(7861,1);
   h130->SetBinContent(7862,2);
   h130->SetBinContent(7863,1);
   h130->SetBinContent(7864,6);
   h130->SetBinContent(7865,1);
   h130->SetBinContent(7869,2);
   h130->SetBinContent(7870,2);
   h130->SetBinContent(7871,1);
   h130->SetBinContent(7872,3);
   h130->SetBinContent(7873,3);
   h130->SetBinContent(7874,1);
   h130->SetBinContent(7875,1);
   h130->SetBinContent(7876,1);
   h130->SetBinContent(7877,4);
   h130->SetBinContent(7878,2);
   h130->SetBinContent(7879,3);
   h130->SetBinContent(7880,2);
   h130->SetBinContent(7882,7);
   h130->SetBinContent(7883,3);
   h130->SetBinContent(7884,4);
   h130->SetBinContent(7885,4);
   h130->SetBinContent(7886,8);
   h130->SetBinContent(7887,4);
   h130->SetBinContent(7888,1);
   h130->SetBinContent(7889,5);
   h130->SetBinContent(7890,4);
   h130->SetBinContent(7891,3);
   h130->SetBinContent(7892,4);
   h130->SetBinContent(7893,2);
   h130->SetBinContent(7894,1);
   h130->SetBinContent(7895,2);
   h130->SetBinContent(7896,1);
   h130->SetBinContent(7897,2);
   h130->SetBinContent(7898,3);
   h130->SetBinContent(7899,4);
   h130->SetBinContent(7900,6);
   h130->SetBinContent(7901,4);
   h130->SetBinContent(7902,5);
   h130->SetBinContent(7903,2);
   h130->SetBinContent(7904,3);
   h130->SetBinContent(7905,5);
   h130->SetBinContent(7964,3);
   h130->SetBinContent(7965,2);
   h130->SetBinContent(7966,3);
   h130->SetBinContent(7968,2);
   h130->SetBinContent(7969,1);
   h130->SetBinContent(7970,1);
   h130->SetBinContent(7971,1);
   h130->SetBinContent(7972,1);
   h130->SetBinContent(7974,2);
   h130->SetBinContent(7975,1);
   h130->SetBinContent(7976,1);
   h130->SetBinContent(7977,1);
   h130->SetBinContent(7978,1);
   h130->SetBinContent(7979,1);
   h130->SetBinContent(7980,2);
   h130->SetBinContent(7981,3);
   h130->SetBinContent(7982,1);
   h130->SetBinContent(7983,4);
   h130->SetBinContent(7984,5);
   h130->SetBinContent(7985,3);
   h130->SetBinContent(7986,4);
   h130->SetBinContent(7987,6);
   h130->SetBinContent(7988,7);
   h130->SetBinContent(7989,9);
   h130->SetBinContent(7990,2);
   h130->SetBinContent(7991,5);
   h130->SetBinContent(7992,4);
   h130->SetBinContent(7993,5);
   h130->SetBinContent(7994,5);
   h130->SetBinContent(7995,2);
   h130->SetBinContent(7996,6);
   h130->SetBinContent(7997,6);
   h130->SetBinContent(7998,1);
   h130->SetBinContent(7999,7);
   h130->SetBinContent(8000,2);
   h130->SetBinContent(8001,2);
   h130->SetBinContent(8002,7);
   h130->SetBinContent(8003,6);
   h130->SetBinContent(8004,4);
   h130->SetBinContent(8005,2);
   h130->SetBinContent(8006,2);
   h130->SetBinContent(8007,1);
   h130->SetBinContent(8066,3);
   h130->SetBinContent(8067,1);
   h130->SetBinContent(8068,10);
   h130->SetBinContent(8069,1);
   h130->SetBinContent(8070,3);
   h130->SetBinContent(8071,2);
   h130->SetBinContent(8072,1);
   h130->SetBinContent(8073,1);
   h130->SetBinContent(8074,1);
   h130->SetBinContent(8076,3);
   h130->SetBinContent(8077,2);
   h130->SetBinContent(8078,3);
   h130->SetBinContent(8079,2);
   h130->SetBinContent(8080,2);
   h130->SetBinContent(8081,2);
   h130->SetBinContent(8082,5);
   h130->SetBinContent(8083,4);
   h130->SetBinContent(8085,4);
   h130->SetBinContent(8086,3);
   h130->SetBinContent(8087,6);
   h130->SetBinContent(8088,4);
   h130->SetBinContent(8089,9);
   h130->SetBinContent(8090,8);
   h130->SetBinContent(8091,8);
   h130->SetBinContent(8092,3);
   h130->SetBinContent(8093,7);
   h130->SetBinContent(8094,4);
   h130->SetBinContent(8095,4);
   h130->SetBinContent(8096,5);
   h130->SetBinContent(8098,3);
   h130->SetBinContent(8099,1);
   h130->SetBinContent(8100,3);
   h130->SetBinContent(8102,1);
   h130->SetBinContent(8103,3);
   h130->SetBinContent(8104,3);
   h130->SetBinContent(8105,3);
   h130->SetBinContent(8106,5);
   h130->SetBinContent(8108,4);
   h130->SetBinContent(8109,2);
   h130->SetBinContent(8110,1);
   h130->SetBinContent(8111,1);
   h130->SetBinContent(8168,2);
   h130->SetBinContent(8169,2);
   h130->SetBinContent(8170,4);
   h130->SetBinContent(8171,3);
   h130->SetBinContent(8174,3);
   h130->SetBinContent(8176,2);
   h130->SetBinContent(8178,2);
   h130->SetBinContent(8179,1);
   h130->SetBinContent(8180,3);
   h130->SetBinContent(8181,2);
   h130->SetBinContent(8183,4);
   h130->SetBinContent(8184,2);
   h130->SetBinContent(8187,3);
   h130->SetBinContent(8188,5);
   h130->SetBinContent(8189,2);
   h130->SetBinContent(8190,7);
   h130->SetBinContent(8191,4);
   h130->SetBinContent(8192,9);
   h130->SetBinContent(8193,4);
   h130->SetBinContent(8194,7);
   h130->SetBinContent(8195,2);
   h130->SetBinContent(8196,5);
   h130->SetBinContent(8197,5);
   h130->SetBinContent(8198,4);
   h130->SetBinContent(8199,6);
   h130->SetBinContent(8200,3);
   h130->SetBinContent(8201,2);
   h130->SetBinContent(8203,6);
   h130->SetBinContent(8204,1);
   h130->SetBinContent(8205,3);
   h130->SetBinContent(8206,2);
   h130->SetBinContent(8208,3);
   h130->SetBinContent(8209,1);
   h130->SetBinContent(8271,3);
   h130->SetBinContent(8272,4);
   h130->SetBinContent(8273,1);
   h130->SetBinContent(8275,1);
   h130->SetBinContent(8278,1);
   h130->SetBinContent(8279,5);
   h130->SetBinContent(8280,1);
   h130->SetBinContent(8281,2);
   h130->SetBinContent(8282,2);
   h130->SetBinContent(8283,3);
   h130->SetBinContent(8284,4);
   h130->SetBinContent(8285,1);
   h130->SetBinContent(8287,1);
   h130->SetBinContent(8288,2);
   h130->SetBinContent(8289,1);
   h130->SetBinContent(8290,2);
   h130->SetBinContent(8291,3);
   h130->SetBinContent(8292,2);
   h130->SetBinContent(8293,12);
   h130->SetBinContent(8294,2);
   h130->SetBinContent(8295,8);
   h130->SetBinContent(8296,4);
   h130->SetBinContent(8297,5);
   h130->SetBinContent(8298,4);
   h130->SetBinContent(8299,4);
   h130->SetBinContent(8300,3);
   h130->SetBinContent(8301,6);
   h130->SetBinContent(8302,5);
   h130->SetBinContent(8303,4);
   h130->SetBinContent(8304,3);
   h130->SetBinContent(8305,2);
   h130->SetBinContent(8306,5);
   h130->SetBinContent(8307,1);
   h130->SetBinContent(8308,6);
   h130->SetBinContent(8309,1);
   h130->SetBinContent(8310,1);
   h130->SetBinContent(8312,2);
   h130->SetBinContent(8372,1);
   h130->SetBinContent(8373,1);
   h130->SetBinContent(8374,2);
   h130->SetBinContent(8375,2);
   h130->SetBinContent(8376,3);
   h130->SetBinContent(8377,2);
   h130->SetBinContent(8378,1);
   h130->SetBinContent(8381,3);
   h130->SetBinContent(8382,2);
   h130->SetBinContent(8383,1);
   h130->SetBinContent(8384,2);
   h130->SetBinContent(8386,1);
   h130->SetBinContent(8387,2);
   h130->SetBinContent(8389,2);
   h130->SetBinContent(8390,1);
   h130->SetBinContent(8391,3);
   h130->SetBinContent(8392,2);
   h130->SetBinContent(8393,4);
   h130->SetBinContent(8394,5);
   h130->SetBinContent(8395,6);
   h130->SetBinContent(8396,12);
   h130->SetBinContent(8397,6);
   h130->SetBinContent(8398,3);
   h130->SetBinContent(8399,4);
   h130->SetBinContent(8400,5);
   h130->SetBinContent(8401,3);
   h130->SetBinContent(8402,2);
   h130->SetBinContent(8403,4);
   h130->SetBinContent(8404,1);
   h130->SetBinContent(8405,1);
   h130->SetBinContent(8406,3);
   h130->SetBinContent(8407,2);
   h130->SetBinContent(8408,3);
   h130->SetBinContent(8409,2);
   h130->SetBinContent(8475,4);
   h130->SetBinContent(8476,2);
   h130->SetBinContent(8477,1);
   h130->SetBinContent(8478,1);
   h130->SetBinContent(8479,2);
   h130->SetBinContent(8482,1);
   h130->SetBinContent(8483,1);
   h130->SetBinContent(8484,2);
   h130->SetBinContent(8485,1);
   h130->SetBinContent(8486,2);
   h130->SetBinContent(8487,2);
   h130->SetBinContent(8488,2);
   h130->SetBinContent(8489,1);
   h130->SetBinContent(8491,3);
   h130->SetBinContent(8492,2);
   h130->SetBinContent(8493,2);
   h130->SetBinContent(8494,2);
   h130->SetBinContent(8495,10);
   h130->SetBinContent(8496,15);
   h130->SetBinContent(8497,9);
   h130->SetBinContent(8498,9);
   h130->SetBinContent(8499,9);
   h130->SetBinContent(8500,8);
   h130->SetBinContent(8501,8);
   h130->SetBinContent(8502,5);
   h130->SetBinContent(8503,4);
   h130->SetBinContent(8504,5);
   h130->SetBinContent(8505,4);
   h130->SetBinContent(8507,4);
   h130->SetBinContent(8508,1);
   h130->SetBinContent(8509,3);
   h130->SetBinContent(8510,4);
   h130->SetBinContent(8511,2);
   h130->SetBinContent(8514,1);
   h130->SetBinContent(8577,1);
   h130->SetBinContent(8578,6);
   h130->SetBinContent(8579,1);
   h130->SetBinContent(8580,1);
   h130->SetBinContent(8581,1);
   h130->SetBinContent(8582,3);
   h130->SetBinContent(8583,1);
   h130->SetBinContent(8584,1);
   h130->SetBinContent(8587,2);
   h130->SetBinContent(8589,1);
   h130->SetBinContent(8590,4);
   h130->SetBinContent(8591,1);
   h130->SetBinContent(8592,2);
   h130->SetBinContent(8593,2);
   h130->SetBinContent(8594,2);
   h130->SetBinContent(8595,3);
   h130->SetBinContent(8596,1);
   h130->SetBinContent(8597,7);
   h130->SetBinContent(8598,8);
   h130->SetBinContent(8599,5);
   h130->SetBinContent(8600,6);
   h130->SetBinContent(8601,11);
   h130->SetBinContent(8602,2);
   h130->SetBinContent(8603,2);
   h130->SetBinContent(8604,4);
   h130->SetBinContent(8605,7);
   h130->SetBinContent(8606,9);
   h130->SetBinContent(8607,3);
   h130->SetBinContent(8608,3);
   h130->SetBinContent(8609,2);
   h130->SetBinContent(8610,1);
   h130->SetBinContent(8611,2);
   h130->SetBinContent(8612,1);
   h130->SetBinContent(8615,1);
   h130->SetBinContent(8679,2);
   h130->SetBinContent(8680,3);
   h130->SetBinContent(8681,2);
   h130->SetBinContent(8685,1);
   h130->SetBinContent(8687,2);
   h130->SetBinContent(8688,1);
   h130->SetBinContent(8690,1);
   h130->SetBinContent(8691,3);
   h130->SetBinContent(8692,1);
   h130->SetBinContent(8693,4);
   h130->SetBinContent(8694,1);
   h130->SetBinContent(8695,2);
   h130->SetBinContent(8696,3);
   h130->SetBinContent(8697,1);
   h130->SetBinContent(8698,4);
   h130->SetBinContent(8699,3);
   h130->SetBinContent(8700,7);
   h130->SetBinContent(8701,3);
   h130->SetBinContent(8702,2);
   h130->SetBinContent(8703,8);
   h130->SetBinContent(8704,6);
   h130->SetBinContent(8705,6);
   h130->SetBinContent(8706,8);
   h130->SetBinContent(8707,3);
   h130->SetBinContent(8709,4);
   h130->SetBinContent(8710,2);
   h130->SetBinContent(8711,2);
   h130->SetBinContent(8712,2);
   h130->SetBinContent(8782,1);
   h130->SetBinContent(8783,2);
   h130->SetBinContent(8784,1);
   h130->SetBinContent(8785,3);
   h130->SetBinContent(8786,2);
   h130->SetBinContent(8788,2);
   h130->SetBinContent(8789,1);
   h130->SetBinContent(8791,1);
   h130->SetBinContent(8792,1);
   h130->SetBinContent(8793,1);
   h130->SetBinContent(8794,1);
   h130->SetBinContent(8795,3);
   h130->SetBinContent(8796,4);
   h130->SetBinContent(8797,2);
   h130->SetBinContent(8798,2);
   h130->SetBinContent(8799,2);
   h130->SetBinContent(8800,3);
   h130->SetBinContent(8801,2);
   h130->SetBinContent(8802,6);
   h130->SetBinContent(8803,11);
   h130->SetBinContent(8804,5);
   h130->SetBinContent(8805,11);
   h130->SetBinContent(8806,6);
   h130->SetBinContent(8807,9);
   h130->SetBinContent(8808,6);
   h130->SetBinContent(8809,4);
   h130->SetBinContent(8810,2);
   h130->SetBinContent(8811,1);
   h130->SetBinContent(8812,3);
   h130->SetBinContent(8813,1);
   h130->SetBinContent(8814,1);
   h130->SetBinContent(8884,2);
   h130->SetBinContent(8885,1);
   h130->SetBinContent(8886,1);
   h130->SetBinContent(8888,1);
   h130->SetBinContent(8891,1);
   h130->SetBinContent(8895,2);
   h130->SetBinContent(8896,1);
   h130->SetBinContent(8897,2);
   h130->SetBinContent(8898,2);
   h130->SetBinContent(8900,1);
   h130->SetBinContent(8901,3);
   h130->SetBinContent(8902,4);
   h130->SetBinContent(8903,10);
   h130->SetBinContent(8904,13);
   h130->SetBinContent(8905,8);
   h130->SetBinContent(8906,13);
   h130->SetBinContent(8907,6);
   h130->SetBinContent(8908,7);
   h130->SetBinContent(8909,3);
   h130->SetBinContent(8910,3);
   h130->SetBinContent(8911,3);
   h130->SetBinContent(8912,4);
   h130->SetBinContent(8913,2);
   h130->SetBinContent(8915,1);
   h130->SetBinContent(8986,1);
   h130->SetBinContent(8987,1);
   h130->SetBinContent(8988,1);
   h130->SetBinContent(8990,1);
   h130->SetBinContent(8991,1);
   h130->SetBinContent(8992,1);
   h130->SetBinContent(8993,1);
   h130->SetBinContent(8994,2);
   h130->SetBinContent(8995,1);
   h130->SetBinContent(8996,2);
   h130->SetBinContent(8997,1);
   h130->SetBinContent(8998,2);
   h130->SetBinContent(8999,1);
   h130->SetBinContent(9000,3);
   h130->SetBinContent(9001,4);
   h130->SetBinContent(9002,2);
   h130->SetBinContent(9004,5);
   h130->SetBinContent(9005,6);
   h130->SetBinContent(9006,11);
   h130->SetBinContent(9007,4);
   h130->SetBinContent(9008,8);
   h130->SetBinContent(9009,7);
   h130->SetBinContent(9010,8);
   h130->SetBinContent(9011,4);
   h130->SetBinContent(9012,3);
   h130->SetBinContent(9013,2);
   h130->SetBinContent(9014,1);
   h130->SetBinContent(9016,1);
   h130->SetBinContent(9017,1);
   h130->SetBinContent(9089,3);
   h130->SetBinContent(9091,2);
   h130->SetBinContent(9092,2);
   h130->SetBinContent(9093,1);
   h130->SetBinContent(9095,1);
   h130->SetBinContent(9096,4);
   h130->SetBinContent(9097,1);
   h130->SetBinContent(9100,1);
   h130->SetBinContent(9101,4);
   h130->SetBinContent(9102,3);
   h130->SetBinContent(9103,1);
   h130->SetBinContent(9104,6);
   h130->SetBinContent(9105,1);
   h130->SetBinContent(9106,4);
   h130->SetBinContent(9107,14);
   h130->SetBinContent(9108,10);
   h130->SetBinContent(9109,7);
   h130->SetBinContent(9110,12);
   h130->SetBinContent(9111,7);
   h130->SetBinContent(9112,7);
   h130->SetBinContent(9113,4);
   h130->SetBinContent(9114,2);
   h130->SetBinContent(9117,1);
   h130->SetBinContent(9118,1);
   h130->SetBinContent(9193,3);
   h130->SetBinContent(9195,1);
   h130->SetBinContent(9196,1);
   h130->SetBinContent(9197,2);
   h130->SetBinContent(9198,4);
   h130->SetBinContent(9200,2);
   h130->SetBinContent(9201,1);
   h130->SetBinContent(9203,2);
   h130->SetBinContent(9204,1);
   h130->SetBinContent(9205,3);
   h130->SetBinContent(9206,1);
   h130->SetBinContent(9207,1);
   h130->SetBinContent(9208,3);
   h130->SetBinContent(9209,12);
   h130->SetBinContent(9210,6);
   h130->SetBinContent(9211,5);
   h130->SetBinContent(9212,6);
   h130->SetBinContent(9213,8);
   h130->SetBinContent(9214,5);
   h130->SetBinContent(9215,3);
   h130->SetBinContent(9216,2);
   h130->SetBinContent(9217,2);
   h130->SetBinContent(9296,2);
   h130->SetBinContent(9299,1);
   h130->SetBinContent(9300,4);
   h130->SetBinContent(9301,2);
   h130->SetBinContent(9302,2);
   h130->SetBinContent(9303,2);
   h130->SetBinContent(9304,2);
   h130->SetBinContent(9305,1);
   h130->SetBinContent(9307,2);
   h130->SetBinContent(9308,3);
   h130->SetBinContent(9309,1);
   h130->SetBinContent(9310,2);
   h130->SetBinContent(9311,6);
   h130->SetBinContent(9312,6);
   h130->SetBinContent(9313,6);
   h130->SetBinContent(9314,4);
   h130->SetBinContent(9315,2);
   h130->SetBinContent(9316,5);
   h130->SetBinContent(9317,1);
   h130->SetBinContent(9397,2);
   h130->SetBinContent(9400,2);
   h130->SetBinContent(9401,3);
   h130->SetBinContent(9402,1);
   h130->SetBinContent(9403,4);
   h130->SetBinContent(9404,1);
   h130->SetBinContent(9405,2);
   h130->SetBinContent(9406,4);
   h130->SetBinContent(9407,4);
   h130->SetBinContent(9408,1);
   h130->SetBinContent(9409,3);
   h130->SetBinContent(9412,3);
   h130->SetBinContent(9413,3);
   h130->SetBinContent(9415,3);
   h130->SetBinContent(9416,2);
   h130->SetBinContent(9418,1);
   h130->SetBinContent(9419,2);
   h130->SetBinContent(9420,1);
   h130->SetBinContent(9500,3);
   h130->SetBinContent(9502,1);
   h130->SetBinContent(9504,1);
   h130->SetBinContent(9505,1);
   h130->SetBinContent(9506,4);
   h130->SetBinContent(9508,1);
   h130->SetBinContent(9509,2);
   h130->SetBinContent(9510,2);
   h130->SetBinContent(9513,2);
   h130->SetBinContent(9514,4);
   h130->SetBinContent(9515,3);
   h130->SetBinContent(9516,5);
   h130->SetBinContent(9517,1);
   h130->SetBinContent(9518,1);
   h130->SetBinContent(9520,1);
   h130->SetBinContent(9522,1);
   h130->SetBinContent(9604,2);
   h130->SetBinContent(9605,1);
   h130->SetBinContent(9606,2);
   h130->SetBinContent(9607,1);
   h130->SetBinContent(9608,1);
   h130->SetBinContent(9609,1);
   h130->SetBinContent(9610,1);
   h130->SetBinContent(9611,1);
   h130->SetBinContent(9612,1);
   h130->SetBinContent(9613,1);
   h130->SetBinContent(9614,2);
   h130->SetBinContent(9617,2);
   h130->SetBinContent(9618,1);
   h130->SetBinContent(9707,2);
   h130->SetBinContent(9710,4);
   h130->SetBinContent(9712,1);
   h130->SetBinContent(9713,2);
   h130->SetBinContent(9714,1);
   h130->SetBinContent(9718,2);
   h130->SetBinContent(9721,1);
   h130->SetBinContent(9810,1);
   h130->SetBinContent(9811,1);
   h130->SetBinContent(9813,3);
   h130->SetBinContent(9814,2);
   h130->SetBinContent(9815,1);
   h130->SetBinContent(9816,2);
   h130->SetBinContent(9912,2);
   h130->SetBinContent(9914,1);
   h130->SetBinContent(9916,1);
   h130->SetBinContent(9918,1);
   h130->SetBinContent(10020,1);
   h130->SetEntries(15723);
   h130->SetMarkerStyle(20);
   h130->SetMarkerSize(0.3);
   h130->GetXaxis()->SetTitle("#it{m^{2}(K}^{0}_{S}#it{#pi^{+})} [GeV^{2}]");
   h130->GetXaxis()->SetNdivisions(505);
   h130->GetXaxis()->SetLabelFont(42);
   h130->GetXaxis()->SetLabelSize(0.06);
   h130->GetXaxis()->SetTitleSize(0.06);
   h130->GetXaxis()->SetTitleOffset(1.3);
   h130->GetXaxis()->SetTitleFont(132);
   h130->GetYaxis()->SetTitle("#it{m^{2}(K^{#minus}#pi^{+})} [GeV^{2}]");
   h130->GetYaxis()->SetNdivisions(505);
   h130->GetYaxis()->SetLabelFont(42);
   h130->GetYaxis()->SetLabelSize(0.06);
   h130->GetYaxis()->SetTitleSize(0.06);
   h130->GetYaxis()->SetTitleOffset(1.3);
   h130->GetYaxis()->SetTitleFont(132);
   h130->GetZaxis()->SetLabelFont(42);
   h130->GetZaxis()->SetLabelSize(0.035);
   h130->GetZaxis()->SetTitleSize(0.035);
   h130->GetZaxis()->SetTitleFont(42);
   h130->Draw("P");
   TText *text = new TText(5,5.8,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(5,5.3,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(5,4.8,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig13b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Jun  7 16:34:08 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",4,170,700,650);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-1.6,-1.209211,7.4,7.080263);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.2);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH2F *h130 = new TH2F("h130","dalitz  ",100,0.2,6.5,100,0.2,6.5);
   h130->SetBinContent(434,2);
   h130->SetBinContent(435,1);
   h130->SetBinContent(436,2);
   h130->SetBinContent(437,6);
   h130->SetBinContent(438,3);
   h130->SetBinContent(439,3);
   h130->SetBinContent(440,5);
   h130->SetBinContent(441,4);
   h130->SetBinContent(442,2);
   h130->SetBinContent(443,3);
   h130->SetBinContent(444,5);
   h130->SetBinContent(450,1);
   h130->SetBinContent(451,1);
   h130->SetBinContent(455,2);
   h130->SetBinContent(457,2);
   h130->SetBinContent(458,2);
   h130->SetBinContent(459,1);
   h130->SetBinContent(523,1);
   h130->SetBinContent(524,1);
   h130->SetBinContent(525,1);
   h130->SetBinContent(527,1);
   h130->SetBinContent(530,1);
   h130->SetBinContent(532,2);
   h130->SetBinContent(536,1);
   h130->SetBinContent(537,3);
   h130->SetBinContent(538,3);
   h130->SetBinContent(539,2);
   h130->SetBinContent(540,8);
   h130->SetBinContent(541,6);
   h130->SetBinContent(542,2);
   h130->SetBinContent(543,4);
   h130->SetBinContent(544,1);
   h130->SetBinContent(545,2);
   h130->SetBinContent(546,4);
   h130->SetBinContent(548,2);
   h130->SetBinContent(551,1);
   h130->SetBinContent(552,1);
   h130->SetBinContent(555,1);
   h130->SetBinContent(556,1);
   h130->SetBinContent(557,2);
   h130->SetBinContent(559,3);
   h130->SetBinContent(560,2);
   h130->SetBinContent(562,2);
   h130->SetBinContent(564,1);
   h130->SetBinContent(565,3);
   h130->SetBinContent(567,1);
   h130->SetBinContent(570,1);
   h130->SetBinContent(624,1);
   h130->SetBinContent(625,1);
   h130->SetBinContent(626,1);
   h130->SetBinContent(627,2);
   h130->SetBinContent(628,1);
   h130->SetBinContent(630,1);
   h130->SetBinContent(631,1);
   h130->SetBinContent(632,1);
   h130->SetBinContent(635,1);
   h130->SetBinContent(636,1);
   h130->SetBinContent(638,3);
   h130->SetBinContent(639,3);
   h130->SetBinContent(640,5);
   h130->SetBinContent(641,7);
   h130->SetBinContent(642,8);
   h130->SetBinContent(643,10);
   h130->SetBinContent(644,4);
   h130->SetBinContent(646,3);
   h130->SetBinContent(647,2);
   h130->SetBinContent(648,3);
   h130->SetBinContent(649,2);
   h130->SetBinContent(651,1);
   h130->SetBinContent(655,1);
   h130->SetBinContent(662,2);
   h130->SetBinContent(663,3);
   h130->SetBinContent(664,1);
   h130->SetBinContent(665,1);
   h130->SetBinContent(666,4);
   h130->SetBinContent(667,3);
   h130->SetBinContent(668,2);
   h130->SetBinContent(669,3);
   h130->SetBinContent(670,3);
   h130->SetBinContent(671,3);
   h130->SetBinContent(672,4);
   h130->SetBinContent(673,5);
   h130->SetBinContent(674,2);
   h130->SetBinContent(676,3);
   h130->SetBinContent(677,3);
   h130->SetBinContent(678,3);
   h130->SetBinContent(679,6);
   h130->SetBinContent(681,4);
   h130->SetBinContent(723,1);
   h130->SetBinContent(725,3);
   h130->SetBinContent(728,1);
   h130->SetBinContent(732,3);
   h130->SetBinContent(735,1);
   h130->SetBinContent(737,1);
   h130->SetBinContent(738,1);
   h130->SetBinContent(739,1);
   h130->SetBinContent(740,3);
   h130->SetBinContent(741,4);
   h130->SetBinContent(742,3);
   h130->SetBinContent(743,4);
   h130->SetBinContent(744,8);
   h130->SetBinContent(745,6);
   h130->SetBinContent(746,4);
   h130->SetBinContent(747,7);
   h130->SetBinContent(748,3);
   h130->SetBinContent(749,1);
   h130->SetBinContent(750,2);
   h130->SetBinContent(752,1);
   h130->SetBinContent(753,1);
   h130->SetBinContent(754,1);
   h130->SetBinContent(755,1);
   h130->SetBinContent(756,1);
   h130->SetBinContent(758,2);
   h130->SetBinContent(762,2);
   h130->SetBinContent(763,3);
   h130->SetBinContent(764,1);
   h130->SetBinContent(765,2);
   h130->SetBinContent(766,4);
   h130->SetBinContent(767,3);
   h130->SetBinContent(768,2);
   h130->SetBinContent(770,1);
   h130->SetBinContent(771,1);
   h130->SetBinContent(772,2);
   h130->SetBinContent(773,1);
   h130->SetBinContent(774,3);
   h130->SetBinContent(775,2);
   h130->SetBinContent(776,5);
   h130->SetBinContent(777,7);
   h130->SetBinContent(778,3);
   h130->SetBinContent(779,3);
   h130->SetBinContent(780,4);
   h130->SetBinContent(781,2);
   h130->SetBinContent(782,3);
   h130->SetBinContent(783,2);
   h130->SetBinContent(784,5);
   h130->SetBinContent(785,3);
   h130->SetBinContent(786,2);
   h130->SetBinContent(787,3);
   h130->SetBinContent(788,2);
   h130->SetBinContent(789,2);
   h130->SetBinContent(790,1);
   h130->SetBinContent(791,2);
   h130->SetBinContent(792,2);
   h130->SetBinContent(825,1);
   h130->SetBinContent(826,1);
   h130->SetBinContent(827,1);
   h130->SetBinContent(834,1);
   h130->SetBinContent(836,1);
   h130->SetBinContent(842,2);
   h130->SetBinContent(844,1);
   h130->SetBinContent(845,9);
   h130->SetBinContent(846,4);
   h130->SetBinContent(847,9);
   h130->SetBinContent(848,5);
   h130->SetBinContent(849,1);
   h130->SetBinContent(850,3);
   h130->SetBinContent(851,2);
   h130->SetBinContent(853,2);
   h130->SetBinContent(854,2);
   h130->SetBinContent(855,1);
   h130->SetBinContent(857,3);
   h130->SetBinContent(860,1);
   h130->SetBinContent(861,1);
   h130->SetBinContent(862,1);
   h130->SetBinContent(863,2);
   h130->SetBinContent(864,2);
   h130->SetBinContent(865,2);
   h130->SetBinContent(866,2);
   h130->SetBinContent(867,2);
   h130->SetBinContent(869,1);
   h130->SetBinContent(870,2);
   h130->SetBinContent(871,3);
   h130->SetBinContent(872,2);
   h130->SetBinContent(873,3);
   h130->SetBinContent(874,3);
   h130->SetBinContent(875,3);
   h130->SetBinContent(877,4);
   h130->SetBinContent(878,3);
   h130->SetBinContent(879,2);
   h130->SetBinContent(881,3);
   h130->SetBinContent(882,2);
   h130->SetBinContent(884,3);
   h130->SetBinContent(885,2);
   h130->SetBinContent(886,2);
   h130->SetBinContent(887,4);
   h130->SetBinContent(888,2);
   h130->SetBinContent(889,8);
   h130->SetBinContent(890,5);
   h130->SetBinContent(891,2);
   h130->SetBinContent(894,3);
   h130->SetBinContent(896,3);
   h130->SetBinContent(927,2);
   h130->SetBinContent(928,2);
   h130->SetBinContent(929,1);
   h130->SetBinContent(931,1);
   h130->SetBinContent(932,1);
   h130->SetBinContent(935,1);
   h130->SetBinContent(936,1);
   h130->SetBinContent(937,3);
   h130->SetBinContent(939,1);
   h130->SetBinContent(940,1);
   h130->SetBinContent(943,2);
   h130->SetBinContent(944,1);
   h130->SetBinContent(946,5);
   h130->SetBinContent(947,1);
   h130->SetBinContent(948,6);
   h130->SetBinContent(949,3);
   h130->SetBinContent(950,3);
   h130->SetBinContent(951,2);
   h130->SetBinContent(952,4);
   h130->SetBinContent(953,2);
   h130->SetBinContent(954,3);
   h130->SetBinContent(955,3);
   h130->SetBinContent(956,1);
   h130->SetBinContent(962,1);
   h130->SetBinContent(963,2);
   h130->SetBinContent(965,1);
   h130->SetBinContent(966,1);
   h130->SetBinContent(967,3);
   h130->SetBinContent(968,2);
   h130->SetBinContent(971,1);
   h130->SetBinContent(972,3);
   h130->SetBinContent(973,3);
   h130->SetBinContent(974,4);
   h130->SetBinContent(975,2);
   h130->SetBinContent(976,3);
   h130->SetBinContent(977,2);
   h130->SetBinContent(978,3);
   h130->SetBinContent(979,6);
   h130->SetBinContent(980,1);
   h130->SetBinContent(982,6);
   h130->SetBinContent(983,2);
   h130->SetBinContent(984,2);
   h130->SetBinContent(985,2);
   h130->SetBinContent(986,4);
   h130->SetBinContent(987,2);
   h130->SetBinContent(988,4);
   h130->SetBinContent(989,6);
   h130->SetBinContent(990,3);
   h130->SetBinContent(991,3);
   h130->SetBinContent(992,2);
   h130->SetBinContent(993,6);
   h130->SetBinContent(994,4);
   h130->SetBinContent(995,6);
   h130->SetBinContent(996,2);
   h130->SetBinContent(997,1);
   h130->SetBinContent(998,1);
   h130->SetBinContent(999,3);
   h130->SetBinContent(1000,2);
   h130->SetBinContent(1001,1);
   h130->SetBinContent(1002,1);
   h130->SetBinContent(1003,1);
   h130->SetBinContent(1004,1);
   h130->SetBinContent(1028,2);
   h130->SetBinContent(1029,3);
   h130->SetBinContent(1030,6);
   h130->SetBinContent(1031,2);
   h130->SetBinContent(1032,3);
   h130->SetBinContent(1033,2);
   h130->SetBinContent(1034,2);
   h130->SetBinContent(1035,2);
   h130->SetBinContent(1036,1);
   h130->SetBinContent(1037,3);
   h130->SetBinContent(1038,2);
   h130->SetBinContent(1039,4);
   h130->SetBinContent(1040,1);
   h130->SetBinContent(1041,3);
   h130->SetBinContent(1042,5);
   h130->SetBinContent(1043,1);
   h130->SetBinContent(1044,2);
   h130->SetBinContent(1045,1);
   h130->SetBinContent(1046,1);
   h130->SetBinContent(1047,3);
   h130->SetBinContent(1048,1);
   h130->SetBinContent(1049,5);
   h130->SetBinContent(1050,8);
   h130->SetBinContent(1051,6);
   h130->SetBinContent(1052,6);
   h130->SetBinContent(1053,5);
   h130->SetBinContent(1054,2);
   h130->SetBinContent(1055,2);
   h130->SetBinContent(1056,2);
   h130->SetBinContent(1057,1);
   h130->SetBinContent(1058,3);
   h130->SetBinContent(1059,1);
   h130->SetBinContent(1060,1);
   h130->SetBinContent(1061,2);
   h130->SetBinContent(1062,1);
   h130->SetBinContent(1063,1);
   h130->SetBinContent(1064,5);
   h130->SetBinContent(1065,1);
   h130->SetBinContent(1068,1);
   h130->SetBinContent(1069,1);
   h130->SetBinContent(1070,3);
   h130->SetBinContent(1071,2);
   h130->SetBinContent(1072,2);
   h130->SetBinContent(1073,2);
   h130->SetBinContent(1074,2);
   h130->SetBinContent(1075,2);
   h130->SetBinContent(1077,3);
   h130->SetBinContent(1078,8);
   h130->SetBinContent(1079,3);
   h130->SetBinContent(1080,2);
   h130->SetBinContent(1081,6);
   h130->SetBinContent(1082,4);
   h130->SetBinContent(1083,4);
   h130->SetBinContent(1084,2);
   h130->SetBinContent(1085,1);
   h130->SetBinContent(1086,1);
   h130->SetBinContent(1087,4);
   h130->SetBinContent(1088,3);
   h130->SetBinContent(1089,5);
   h130->SetBinContent(1090,4);
   h130->SetBinContent(1091,3);
   h130->SetBinContent(1092,3);
   h130->SetBinContent(1093,3);
   h130->SetBinContent(1094,3);
   h130->SetBinContent(1095,2);
   h130->SetBinContent(1096,2);
   h130->SetBinContent(1097,3);
   h130->SetBinContent(1098,2);
   h130->SetBinContent(1099,3);
   h130->SetBinContent(1100,2);
   h130->SetBinContent(1101,3);
   h130->SetBinContent(1102,5);
   h130->SetBinContent(1103,4);
   h130->SetBinContent(1104,7);
   h130->SetBinContent(1105,5);
   h130->SetBinContent(1106,1);
   h130->SetBinContent(1107,3);
   h130->SetBinContent(1108,2);
   h130->SetBinContent(1128,1);
   h130->SetBinContent(1129,1);
   h130->SetBinContent(1130,1);
   h130->SetBinContent(1132,2);
   h130->SetBinContent(1133,1);
   h130->SetBinContent(1134,2);
   h130->SetBinContent(1135,2);
   h130->SetBinContent(1136,3);
   h130->SetBinContent(1137,1);
   h130->SetBinContent(1138,4);
   h130->SetBinContent(1139,3);
   h130->SetBinContent(1140,4);
   h130->SetBinContent(1141,3);
   h130->SetBinContent(1142,2);
   h130->SetBinContent(1144,3);
   h130->SetBinContent(1145,2);
   h130->SetBinContent(1146,2);
   h130->SetBinContent(1147,2);
   h130->SetBinContent(1148,3);
   h130->SetBinContent(1149,1);
   h130->SetBinContent(1150,4);
   h130->SetBinContent(1151,3);
   h130->SetBinContent(1152,6);
   h130->SetBinContent(1153,3);
   h130->SetBinContent(1154,6);
   h130->SetBinContent(1155,4);
   h130->SetBinContent(1156,3);
   h130->SetBinContent(1157,4);
   h130->SetBinContent(1158,3);
   h130->SetBinContent(1159,4);
   h130->SetBinContent(1160,1);
   h130->SetBinContent(1161,1);
   h130->SetBinContent(1162,3);
   h130->SetBinContent(1163,1);
   h130->SetBinContent(1164,1);
   h130->SetBinContent(1165,2);
   h130->SetBinContent(1166,4);
   h130->SetBinContent(1169,1);
   h130->SetBinContent(1170,1);
   h130->SetBinContent(1171,1);
   h130->SetBinContent(1172,3);
   h130->SetBinContent(1173,1);
   h130->SetBinContent(1174,2);
   h130->SetBinContent(1175,3);
   h130->SetBinContent(1177,1);
   h130->SetBinContent(1179,2);
   h130->SetBinContent(1180,3);
   h130->SetBinContent(1181,2);
   h130->SetBinContent(1182,4);
   h130->SetBinContent(1183,2);
   h130->SetBinContent(1185,2);
   h130->SetBinContent(1186,2);
   h130->SetBinContent(1187,4);
   h130->SetBinContent(1188,4);
   h130->SetBinContent(1189,1);
   h130->SetBinContent(1190,3);
   h130->SetBinContent(1191,2);
   h130->SetBinContent(1192,4);
   h130->SetBinContent(1194,1);
   h130->SetBinContent(1195,4);
   h130->SetBinContent(1196,3);
   h130->SetBinContent(1198,2);
   h130->SetBinContent(1203,3);
   h130->SetBinContent(1204,1);
   h130->SetBinContent(1207,1);
   h130->SetBinContent(1208,2);
   h130->SetBinContent(1209,2);
   h130->SetBinContent(1210,4);
   h130->SetBinContent(1211,1);
   h130->SetBinContent(1212,1);
   h130->SetBinContent(1234,1);
   h130->SetBinContent(1235,4);
   h130->SetBinContent(1236,4);
   h130->SetBinContent(1237,6);
   h130->SetBinContent(1238,2);
   h130->SetBinContent(1239,2);
   h130->SetBinContent(1240,1);
   h130->SetBinContent(1241,2);
   h130->SetBinContent(1242,3);
   h130->SetBinContent(1243,2);
   h130->SetBinContent(1245,1);
   h130->SetBinContent(1246,1);
   h130->SetBinContent(1247,6);
   h130->SetBinContent(1248,3);
   h130->SetBinContent(1249,4);
   h130->SetBinContent(1250,1);
   h130->SetBinContent(1251,1);
   h130->SetBinContent(1252,6);
   h130->SetBinContent(1253,6);
   h130->SetBinContent(1254,7);
   h130->SetBinContent(1255,9);
   h130->SetBinContent(1256,7);
   h130->SetBinContent(1257,7);
   h130->SetBinContent(1258,7);
   h130->SetBinContent(1261,3);
   h130->SetBinContent(1262,1);
   h130->SetBinContent(1263,1);
   h130->SetBinContent(1264,2);
   h130->SetBinContent(1265,1);
   h130->SetBinContent(1267,2);
   h130->SetBinContent(1269,2);
   h130->SetBinContent(1270,2);
   h130->SetBinContent(1271,1);
   h130->SetBinContent(1273,1);
   h130->SetBinContent(1274,2);
   h130->SetBinContent(1276,2);
   h130->SetBinContent(1277,1);
   h130->SetBinContent(1278,1);
   h130->SetBinContent(1279,2);
   h130->SetBinContent(1280,4);
   h130->SetBinContent(1281,2);
   h130->SetBinContent(1282,5);
   h130->SetBinContent(1283,5);
   h130->SetBinContent(1284,1);
   h130->SetBinContent(1286,1);
   h130->SetBinContent(1287,1);
   h130->SetBinContent(1288,1);
   h130->SetBinContent(1289,1);
   h130->SetBinContent(1290,2);
   h130->SetBinContent(1291,1);
   h130->SetBinContent(1294,1);
   h130->SetBinContent(1296,1);
   h130->SetBinContent(1297,1);
   h130->SetBinContent(1299,1);
   h130->SetBinContent(1300,2);
   h130->SetBinContent(1301,1);
   h130->SetBinContent(1305,1);
   h130->SetBinContent(1307,1);
   h130->SetBinContent(1308,1);
   h130->SetBinContent(1309,2);
   h130->SetBinContent(1312,3);
   h130->SetBinContent(1313,1);
   h130->SetBinContent(1314,1);
   h130->SetBinContent(1331,1);
   h130->SetBinContent(1332,2);
   h130->SetBinContent(1336,3);
   h130->SetBinContent(1338,2);
   h130->SetBinContent(1339,2);
   h130->SetBinContent(1340,1);
   h130->SetBinContent(1342,1);
   h130->SetBinContent(1343,2);
   h130->SetBinContent(1344,2);
   h130->SetBinContent(1345,2);
   h130->SetBinContent(1347,3);
   h130->SetBinContent(1348,2);
   h130->SetBinContent(1349,1);
   h130->SetBinContent(1352,1);
   h130->SetBinContent(1353,3);
   h130->SetBinContent(1355,8);
   h130->SetBinContent(1356,3);
   h130->SetBinContent(1357,7);
   h130->SetBinContent(1358,2);
   h130->SetBinContent(1359,6);
   h130->SetBinContent(1360,6);
   h130->SetBinContent(1361,3);
   h130->SetBinContent(1362,2);
   h130->SetBinContent(1363,2);
   h130->SetBinContent(1364,2);
   h130->SetBinContent(1365,2);
   h130->SetBinContent(1366,1);
   h130->SetBinContent(1367,3);
   h130->SetBinContent(1368,1);
   h130->SetBinContent(1369,1);
   h130->SetBinContent(1370,3);
   h130->SetBinContent(1371,1);
   h130->SetBinContent(1373,1);
   h130->SetBinContent(1375,2);
   h130->SetBinContent(1377,1);
   h130->SetBinContent(1378,1);
   h130->SetBinContent(1379,1);
   h130->SetBinContent(1380,1);
   h130->SetBinContent(1382,3);
   h130->SetBinContent(1383,2);
   h130->SetBinContent(1384,2);
   h130->SetBinContent(1385,2);
   h130->SetBinContent(1386,5);
   h130->SetBinContent(1387,1);
   h130->SetBinContent(1388,3);
   h130->SetBinContent(1390,4);
   h130->SetBinContent(1391,2);
   h130->SetBinContent(1393,1);
   h130->SetBinContent(1394,4);
   h130->SetBinContent(1395,1);
   h130->SetBinContent(1397,1);
   h130->SetBinContent(1398,1);
   h130->SetBinContent(1399,1);
   h130->SetBinContent(1401,1);
   h130->SetBinContent(1402,1);
   h130->SetBinContent(1403,1);
   h130->SetBinContent(1408,1);
   h130->SetBinContent(1412,1);
   h130->SetBinContent(1414,1);
   h130->SetBinContent(1415,1);
   h130->SetBinContent(1416,2);
   h130->SetBinContent(1434,1);
   h130->SetBinContent(1435,1);
   h130->SetBinContent(1437,1);
   h130->SetBinContent(1438,3);
   h130->SetBinContent(1439,1);
   h130->SetBinContent(1440,2);
   h130->SetBinContent(1441,1);
   h130->SetBinContent(1442,4);
   h130->SetBinContent(1443,2);
   h130->SetBinContent(1444,2);
   h130->SetBinContent(1445,1);
   h130->SetBinContent(1446,3);
   h130->SetBinContent(1448,2);
   h130->SetBinContent(1449,1);
   h130->SetBinContent(1450,2);
   h130->SetBinContent(1451,2);
   h130->SetBinContent(1452,3);
   h130->SetBinContent(1453,2);
   h130->SetBinContent(1454,4);
   h130->SetBinContent(1455,1);
   h130->SetBinContent(1456,2);
   h130->SetBinContent(1457,6);
   h130->SetBinContent(1458,6);
   h130->SetBinContent(1459,8);
   h130->SetBinContent(1460,11);
   h130->SetBinContent(1461,4);
   h130->SetBinContent(1462,1);
   h130->SetBinContent(1463,6);
   h130->SetBinContent(1464,4);
   h130->SetBinContent(1466,3);
   h130->SetBinContent(1468,1);
   h130->SetBinContent(1471,1);
   h130->SetBinContent(1472,1);
   h130->SetBinContent(1473,1);
   h130->SetBinContent(1474,1);
   h130->SetBinContent(1475,1);
   h130->SetBinContent(1477,2);
   h130->SetBinContent(1478,2);
   h130->SetBinContent(1480,1);
   h130->SetBinContent(1482,1);
   h130->SetBinContent(1483,1);
   h130->SetBinContent(1484,1);
   h130->SetBinContent(1485,3);
   h130->SetBinContent(1486,3);
   h130->SetBinContent(1487,2);
   h130->SetBinContent(1489,6);
   h130->SetBinContent(1491,2);
   h130->SetBinContent(1493,1);
   h130->SetBinContent(1494,2);
   h130->SetBinContent(1495,1);
   h130->SetBinContent(1497,1);
   h130->SetBinContent(1500,1);
   h130->SetBinContent(1502,1);
   h130->SetBinContent(1504,1);
   h130->SetBinContent(1506,2);
   h130->SetBinContent(1507,2);
   h130->SetBinContent(1510,2);
   h130->SetBinContent(1511,1);
   h130->SetBinContent(1514,1);
   h130->SetBinContent(1515,1);
   h130->SetBinContent(1518,1);
   h130->SetBinContent(1519,2);
   h130->SetBinContent(1520,1);
   h130->SetBinContent(1536,1);
   h130->SetBinContent(1537,1);
   h130->SetBinContent(1539,1);
   h130->SetBinContent(1540,2);
   h130->SetBinContent(1541,2);
   h130->SetBinContent(1542,2);
   h130->SetBinContent(1544,1);
   h130->SetBinContent(1545,1);
   h130->SetBinContent(1546,2);
   h130->SetBinContent(1547,1);
   h130->SetBinContent(1548,1);
   h130->SetBinContent(1549,1);
   h130->SetBinContent(1550,2);
   h130->SetBinContent(1552,1);
   h130->SetBinContent(1553,2);
   h130->SetBinContent(1555,2);
   h130->SetBinContent(1556,3);
   h130->SetBinContent(1557,2);
   h130->SetBinContent(1558,3);
   h130->SetBinContent(1559,6);
   h130->SetBinContent(1560,3);
   h130->SetBinContent(1561,10);
   h130->SetBinContent(1562,7);
   h130->SetBinContent(1563,2);
   h130->SetBinContent(1564,3);
   h130->SetBinContent(1565,2);
   h130->SetBinContent(1566,4);
   h130->SetBinContent(1567,2);
   h130->SetBinContent(1570,1);
   h130->SetBinContent(1571,2);
   h130->SetBinContent(1573,1);
   h130->SetBinContent(1574,1);
   h130->SetBinContent(1575,1);
   h130->SetBinContent(1576,1);
   h130->SetBinContent(1578,1);
   h130->SetBinContent(1580,2);
   h130->SetBinContent(1581,1);
   h130->SetBinContent(1584,2);
   h130->SetBinContent(1585,1);
   h130->SetBinContent(1586,2);
   h130->SetBinContent(1587,2);
   h130->SetBinContent(1588,6);
   h130->SetBinContent(1589,1);
   h130->SetBinContent(1590,2);
   h130->SetBinContent(1591,2);
   h130->SetBinContent(1592,5);
   h130->SetBinContent(1594,3);
   h130->SetBinContent(1595,2);
   h130->SetBinContent(1596,1);
   h130->SetBinContent(1597,2);
   h130->SetBinContent(1598,1);
   h130->SetBinContent(1599,1);
   h130->SetBinContent(1600,1);
   h130->SetBinContent(1602,1);
   h130->SetBinContent(1603,2);
   h130->SetBinContent(1605,1);
   h130->SetBinContent(1606,1);
   h130->SetBinContent(1607,2);
   h130->SetBinContent(1609,1);
   h130->SetBinContent(1610,1);
   h130->SetBinContent(1613,2);
   h130->SetBinContent(1615,4);
   h130->SetBinContent(1616,1);
   h130->SetBinContent(1619,1);
   h130->SetBinContent(1621,1);
   h130->SetBinContent(1626,1);
   h130->SetBinContent(1642,2);
   h130->SetBinContent(1644,2);
   h130->SetBinContent(1648,1);
   h130->SetBinContent(1650,2);
   h130->SetBinContent(1651,1);
   h130->SetBinContent(1652,1);
   h130->SetBinContent(1653,2);
   h130->SetBinContent(1654,1);
   h130->SetBinContent(1657,1);
   h130->SetBinContent(1658,1);
   h130->SetBinContent(1659,3);
   h130->SetBinContent(1660,3);
   h130->SetBinContent(1661,7);
   h130->SetBinContent(1662,7);
   h130->SetBinContent(1663,4);
   h130->SetBinContent(1664,4);
   h130->SetBinContent(1665,3);
   h130->SetBinContent(1666,6);
   h130->SetBinContent(1667,1);
   h130->SetBinContent(1668,3);
   h130->SetBinContent(1669,4);
   h130->SetBinContent(1670,1);
   h130->SetBinContent(1671,2);
   h130->SetBinContent(1673,1);
   h130->SetBinContent(1675,4);
   h130->SetBinContent(1678,2);
   h130->SetBinContent(1679,3);
   h130->SetBinContent(1680,1);
   h130->SetBinContent(1681,4);
   h130->SetBinContent(1682,2);
   h130->SetBinContent(1684,2);
   h130->SetBinContent(1685,3);
   h130->SetBinContent(1686,3);
   h130->SetBinContent(1687,1);
   h130->SetBinContent(1688,3);
   h130->SetBinContent(1689,2);
   h130->SetBinContent(1690,5);
   h130->SetBinContent(1691,3);
   h130->SetBinContent(1692,3);
   h130->SetBinContent(1693,2);
   h130->SetBinContent(1694,2);
   h130->SetBinContent(1695,6);
   h130->SetBinContent(1696,3);
   h130->SetBinContent(1697,2);
   h130->SetBinContent(1698,1);
   h130->SetBinContent(1699,2);
   h130->SetBinContent(1701,2);
   h130->SetBinContent(1707,3);
   h130->SetBinContent(1708,1);
   h130->SetBinContent(1709,1);
   h130->SetBinContent(1710,2);
   h130->SetBinContent(1712,1);
   h130->SetBinContent(1714,1);
   h130->SetBinContent(1716,2);
   h130->SetBinContent(1717,1);
   h130->SetBinContent(1719,1);
   h130->SetBinContent(1720,2);
   h130->SetBinContent(1722,2);
   h130->SetBinContent(1723,2);
   h130->SetBinContent(1724,1);
   h130->SetBinContent(1726,3);
   h130->SetBinContent(1727,4);
   h130->SetBinContent(1742,1);
   h130->SetBinContent(1743,3);
   h130->SetBinContent(1744,2);
   h130->SetBinContent(1747,3);
   h130->SetBinContent(1748,2);
   h130->SetBinContent(1749,2);
   h130->SetBinContent(1750,1);
   h130->SetBinContent(1752,2);
   h130->SetBinContent(1753,2);
   h130->SetBinContent(1754,2);
   h130->SetBinContent(1755,1);
   h130->SetBinContent(1756,1);
   h130->SetBinContent(1758,1);
   h130->SetBinContent(1759,1);
   h130->SetBinContent(1760,3);
   h130->SetBinContent(1761,2);
   h130->SetBinContent(1762,2);
   h130->SetBinContent(1763,7);
   h130->SetBinContent(1764,7);
   h130->SetBinContent(1765,10);
   h130->SetBinContent(1766,3);
   h130->SetBinContent(1767,3);
   h130->SetBinContent(1768,3);
   h130->SetBinContent(1769,4);
   h130->SetBinContent(1770,1);
   h130->SetBinContent(1771,2);
   h130->SetBinContent(1773,2);
   h130->SetBinContent(1774,3);
   h130->SetBinContent(1775,2);
   h130->SetBinContent(1776,3);
   h130->SetBinContent(1778,2);
   h130->SetBinContent(1779,1);
   h130->SetBinContent(1781,3);
   h130->SetBinContent(1782,2);
   h130->SetBinContent(1783,2);
   h130->SetBinContent(1784,4);
   h130->SetBinContent(1785,2);
   h130->SetBinContent(1786,2);
   h130->SetBinContent(1787,1);
   h130->SetBinContent(1788,1);
   h130->SetBinContent(1789,1);
   h130->SetBinContent(1790,3);
   h130->SetBinContent(1791,1);
   h130->SetBinContent(1792,1);
   h130->SetBinContent(1794,1);
   h130->SetBinContent(1795,3);
   h130->SetBinContent(1797,3);
   h130->SetBinContent(1798,5);
   h130->SetBinContent(1799,1);
   h130->SetBinContent(1800,4);
   h130->SetBinContent(1801,1);
   h130->SetBinContent(1802,2);
   h130->SetBinContent(1804,2);
   h130->SetBinContent(1805,1);
   h130->SetBinContent(1806,2);
   h130->SetBinContent(1807,3);
   h130->SetBinContent(1809,1);
   h130->SetBinContent(1811,1);
   h130->SetBinContent(1815,2);
   h130->SetBinContent(1816,1);
   h130->SetBinContent(1820,1);
   h130->SetBinContent(1822,1);
   h130->SetBinContent(1823,2);
   h130->SetBinContent(1825,2);
   h130->SetBinContent(1826,1);
   h130->SetBinContent(1827,2);
   h130->SetBinContent(1828,3);
   h130->SetBinContent(1845,1);
   h130->SetBinContent(1848,2);
   h130->SetBinContent(1849,1);
   h130->SetBinContent(1850,2);
   h130->SetBinContent(1852,1);
   h130->SetBinContent(1853,1);
   h130->SetBinContent(1855,5);
   h130->SetBinContent(1857,2);
   h130->SetBinContent(1858,6);
   h130->SetBinContent(1859,6);
   h130->SetBinContent(1860,2);
   h130->SetBinContent(1861,2);
   h130->SetBinContent(1862,2);
   h130->SetBinContent(1863,1);
   h130->SetBinContent(1864,2);
   h130->SetBinContent(1865,4);
   h130->SetBinContent(1866,2);
   h130->SetBinContent(1867,12);
   h130->SetBinContent(1868,5);
   h130->SetBinContent(1869,3);
   h130->SetBinContent(1870,5);
   h130->SetBinContent(1871,4);
   h130->SetBinContent(1872,2);
   h130->SetBinContent(1873,1);
   h130->SetBinContent(1874,2);
   h130->SetBinContent(1875,1);
   h130->SetBinContent(1876,2);
   h130->SetBinContent(1878,4);
   h130->SetBinContent(1879,1);
   h130->SetBinContent(1880,3);
   h130->SetBinContent(1881,1);
   h130->SetBinContent(1882,1);
   h130->SetBinContent(1883,3);
   h130->SetBinContent(1884,3);
   h130->SetBinContent(1885,3);
   h130->SetBinContent(1886,2);
   h130->SetBinContent(1887,1);
   h130->SetBinContent(1888,3);
   h130->SetBinContent(1890,2);
   h130->SetBinContent(1891,1);
   h130->SetBinContent(1892,2);
   h130->SetBinContent(1894,2);
   h130->SetBinContent(1895,3);
   h130->SetBinContent(1896,5);
   h130->SetBinContent(1897,4);
   h130->SetBinContent(1898,2);
   h130->SetBinContent(1899,2);
   h130->SetBinContent(1900,1);
   h130->SetBinContent(1901,3);
   h130->SetBinContent(1902,1);
   h130->SetBinContent(1903,1);
   h130->SetBinContent(1904,3);
   h130->SetBinContent(1907,2);
   h130->SetBinContent(1909,1);
   h130->SetBinContent(1910,1);
   h130->SetBinContent(1911,2);
   h130->SetBinContent(1912,1);
   h130->SetBinContent(1913,1);
   h130->SetBinContent(1917,1);
   h130->SetBinContent(1918,1);
   h130->SetBinContent(1923,2);
   h130->SetBinContent(1924,1);
   h130->SetBinContent(1926,1);
   h130->SetBinContent(1927,1);
   h130->SetBinContent(1928,2);
   h130->SetBinContent(1931,1);
   h130->SetBinContent(1932,1);
   h130->SetBinContent(1949,1);
   h130->SetBinContent(1950,4);
   h130->SetBinContent(1951,2);
   h130->SetBinContent(1952,1);
   h130->SetBinContent(1954,3);
   h130->SetBinContent(1955,3);
   h130->SetBinContent(1957,3);
   h130->SetBinContent(1958,2);
   h130->SetBinContent(1959,3);
   h130->SetBinContent(1960,1);
   h130->SetBinContent(1961,1);
   h130->SetBinContent(1962,5);
   h130->SetBinContent(1963,3);
   h130->SetBinContent(1964,5);
   h130->SetBinContent(1965,4);
   h130->SetBinContent(1966,4);
   h130->SetBinContent(1967,4);
   h130->SetBinContent(1968,6);
   h130->SetBinContent(1969,2);
   h130->SetBinContent(1970,6);
   h130->SetBinContent(1971,6);
   h130->SetBinContent(1972,4);
   h130->SetBinContent(1973,1);
   h130->SetBinContent(1974,3);
   h130->SetBinContent(1975,2);
   h130->SetBinContent(1976,2);
   h130->SetBinContent(1978,1);
   h130->SetBinContent(1980,1);
   h130->SetBinContent(1981,2);
   h130->SetBinContent(1982,1);
   h130->SetBinContent(1983,4);
   h130->SetBinContent(1984,2);
   h130->SetBinContent(1985,2);
   h130->SetBinContent(1986,4);
   h130->SetBinContent(1987,3);
   h130->SetBinContent(1988,6);
   h130->SetBinContent(1989,3);
   h130->SetBinContent(1991,1);
   h130->SetBinContent(1992,3);
   h130->SetBinContent(1994,2);
   h130->SetBinContent(1995,4);
   h130->SetBinContent(1996,3);
   h130->SetBinContent(1997,3);
   h130->SetBinContent(1998,4);
   h130->SetBinContent(1999,4);
   h130->SetBinContent(2000,4);
   h130->SetBinContent(2001,3);
   h130->SetBinContent(2003,4);
   h130->SetBinContent(2004,1);
   h130->SetBinContent(2005,6);
   h130->SetBinContent(2006,3);
   h130->SetBinContent(2007,2);
   h130->SetBinContent(2009,1);
   h130->SetBinContent(2010,1);
   h130->SetBinContent(2011,1);
   h130->SetBinContent(2012,3);
   h130->SetBinContent(2013,1);
   h130->SetBinContent(2014,5);
   h130->SetBinContent(2015,2);
   h130->SetBinContent(2017,2);
   h130->SetBinContent(2018,1);
   h130->SetBinContent(2019,1);
   h130->SetBinContent(2020,1);
   h130->SetBinContent(2021,1);
   h130->SetBinContent(2023,2);
   h130->SetBinContent(2025,1);
   h130->SetBinContent(2026,3);
   h130->SetBinContent(2027,3);
   h130->SetBinContent(2028,1);
   h130->SetBinContent(2029,2);
   h130->SetBinContent(2030,1);
   h130->SetBinContent(2031,2);
   h130->SetBinContent(2032,2);
   h130->SetBinContent(2034,1);
   h130->SetBinContent(2045,1);
   h130->SetBinContent(2046,1);
   h130->SetBinContent(2047,1);
   h130->SetBinContent(2048,2);
   h130->SetBinContent(2050,4);
   h130->SetBinContent(2051,1);
   h130->SetBinContent(2052,1);
   h130->SetBinContent(2053,1);
   h130->SetBinContent(2054,1);
   h130->SetBinContent(2056,1);
   h130->SetBinContent(2059,6);
   h130->SetBinContent(2060,3);
   h130->SetBinContent(2061,5);
   h130->SetBinContent(2062,4);
   h130->SetBinContent(2063,1);
   h130->SetBinContent(2064,4);
   h130->SetBinContent(2065,5);
   h130->SetBinContent(2066,1);
   h130->SetBinContent(2067,3);
   h130->SetBinContent(2068,1);
   h130->SetBinContent(2069,3);
   h130->SetBinContent(2070,5);
   h130->SetBinContent(2071,3);
   h130->SetBinContent(2072,4);
   h130->SetBinContent(2073,4);
   h130->SetBinContent(2074,2);
   h130->SetBinContent(2075,5);
   h130->SetBinContent(2076,2);
   h130->SetBinContent(2077,2);
   h130->SetBinContent(2078,2);
   h130->SetBinContent(2079,1);
   h130->SetBinContent(2080,1);
   h130->SetBinContent(2082,1);
   h130->SetBinContent(2083,2);
   h130->SetBinContent(2084,1);
   h130->SetBinContent(2086,2);
   h130->SetBinContent(2087,1);
   h130->SetBinContent(2088,3);
   h130->SetBinContent(2089,2);
   h130->SetBinContent(2090,5);
   h130->SetBinContent(2091,1);
   h130->SetBinContent(2092,3);
   h130->SetBinContent(2093,1);
   h130->SetBinContent(2094,3);
   h130->SetBinContent(2095,3);
   h130->SetBinContent(2096,8);
   h130->SetBinContent(2097,1);
   h130->SetBinContent(2098,2);
   h130->SetBinContent(2099,4);
   h130->SetBinContent(2100,1);
   h130->SetBinContent(2101,1);
   h130->SetBinContent(2102,2);
   h130->SetBinContent(2103,4);
   h130->SetBinContent(2104,2);
   h130->SetBinContent(2105,2);
   h130->SetBinContent(2106,1);
   h130->SetBinContent(2107,2);
   h130->SetBinContent(2108,2);
   h130->SetBinContent(2109,2);
   h130->SetBinContent(2110,1);
   h130->SetBinContent(2113,2);
   h130->SetBinContent(2114,1);
   h130->SetBinContent(2115,2);
   h130->SetBinContent(2116,2);
   h130->SetBinContent(2117,3);
   h130->SetBinContent(2118,2);
   h130->SetBinContent(2119,4);
   h130->SetBinContent(2121,2);
   h130->SetBinContent(2122,2);
   h130->SetBinContent(2124,2);
   h130->SetBinContent(2126,2);
   h130->SetBinContent(2127,2);
   h130->SetBinContent(2128,1);
   h130->SetBinContent(2129,1);
   h130->SetBinContent(2130,3);
   h130->SetBinContent(2131,2);
   h130->SetBinContent(2135,1);
   h130->SetBinContent(2136,4);
   h130->SetBinContent(2150,2);
   h130->SetBinContent(2153,3);
   h130->SetBinContent(2154,1);
   h130->SetBinContent(2157,1);
   h130->SetBinContent(2158,3);
   h130->SetBinContent(2160,1);
   h130->SetBinContent(2161,1);
   h130->SetBinContent(2163,1);
   h130->SetBinContent(2164,2);
   h130->SetBinContent(2165,3);
   h130->SetBinContent(2166,4);
   h130->SetBinContent(2167,3);
   h130->SetBinContent(2168,4);
   h130->SetBinContent(2169,2);
   h130->SetBinContent(2170,2);
   h130->SetBinContent(2171,4);
   h130->SetBinContent(2172,2);
   h130->SetBinContent(2173,5);
   h130->SetBinContent(2174,8);
   h130->SetBinContent(2175,2);
   h130->SetBinContent(2176,3);
   h130->SetBinContent(2177,1);
   h130->SetBinContent(2178,1);
   h130->SetBinContent(2180,2);
   h130->SetBinContent(2182,1);
   h130->SetBinContent(2184,1);
   h130->SetBinContent(2185,2);
   h130->SetBinContent(2186,4);
   h130->SetBinContent(2187,1);
   h130->SetBinContent(2188,3);
   h130->SetBinContent(2189,2);
   h130->SetBinContent(2190,4);
   h130->SetBinContent(2191,1);
   h130->SetBinContent(2192,1);
   h130->SetBinContent(2193,1);
   h130->SetBinContent(2194,2);
   h130->SetBinContent(2195,2);
   h130->SetBinContent(2196,1);
   h130->SetBinContent(2197,3);
   h130->SetBinContent(2198,2);
   h130->SetBinContent(2199,5);
   h130->SetBinContent(2200,2);
   h130->SetBinContent(2201,2);
   h130->SetBinContent(2202,3);
   h130->SetBinContent(2203,1);
   h130->SetBinContent(2204,1);
   h130->SetBinContent(2205,4);
   h130->SetBinContent(2206,1);
   h130->SetBinContent(2207,2);
   h130->SetBinContent(2208,1);
   h130->SetBinContent(2209,2);
   h130->SetBinContent(2210,2);
   h130->SetBinContent(2211,1);
   h130->SetBinContent(2212,3);
   h130->SetBinContent(2213,1);
   h130->SetBinContent(2214,1);
   h130->SetBinContent(2215,1);
   h130->SetBinContent(2216,2);
   h130->SetBinContent(2217,1);
   h130->SetBinContent(2219,1);
   h130->SetBinContent(2220,2);
   h130->SetBinContent(2222,1);
   h130->SetBinContent(2223,3);
   h130->SetBinContent(2225,1);
   h130->SetBinContent(2226,1);
   h130->SetBinContent(2227,1);
   h130->SetBinContent(2228,2);
   h130->SetBinContent(2230,1);
   h130->SetBinContent(2231,1);
   h130->SetBinContent(2232,1);
   h130->SetBinContent(2233,1);
   h130->SetBinContent(2235,1);
   h130->SetBinContent(2236,1);
   h130->SetBinContent(2237,1);
   h130->SetBinContent(2249,1);
   h130->SetBinContent(2251,3);
   h130->SetBinContent(2253,1);
   h130->SetBinContent(2254,2);
   h130->SetBinContent(2255,2);
   h130->SetBinContent(2256,4);
   h130->SetBinContent(2258,3);
   h130->SetBinContent(2259,2);
   h130->SetBinContent(2260,3);
   h130->SetBinContent(2261,1);
   h130->SetBinContent(2262,3);
   h130->SetBinContent(2263,1);
   h130->SetBinContent(2264,2);
   h130->SetBinContent(2265,3);
   h130->SetBinContent(2266,3);
   h130->SetBinContent(2268,5);
   h130->SetBinContent(2269,3);
   h130->SetBinContent(2270,2);
   h130->SetBinContent(2271,6);
   h130->SetBinContent(2272,6);
   h130->SetBinContent(2273,8);
   h130->SetBinContent(2274,3);
   h130->SetBinContent(2275,4);
   h130->SetBinContent(2276,1);
   h130->SetBinContent(2277,1);
   h130->SetBinContent(2278,4);
   h130->SetBinContent(2279,1);
   h130->SetBinContent(2281,3);
   h130->SetBinContent(2282,2);
   h130->SetBinContent(2283,1);
   h130->SetBinContent(2284,2);
   h130->SetBinContent(2285,2);
   h130->SetBinContent(2286,3);
   h130->SetBinContent(2287,6);
   h130->SetBinContent(2288,5);
   h130->SetBinContent(2289,6);
   h130->SetBinContent(2290,2);
   h130->SetBinContent(2291,1);
   h130->SetBinContent(2292,5);
   h130->SetBinContent(2294,2);
   h130->SetBinContent(2295,6);
   h130->SetBinContent(2296,5);
   h130->SetBinContent(2297,2);
   h130->SetBinContent(2298,5);
   h130->SetBinContent(2299,5);
   h130->SetBinContent(2300,7);
   h130->SetBinContent(2301,6);
   h130->SetBinContent(2302,1);
   h130->SetBinContent(2303,2);
   h130->SetBinContent(2304,3);
   h130->SetBinContent(2305,2);
   h130->SetBinContent(2306,3);
   h130->SetBinContent(2307,2);
   h130->SetBinContent(2308,3);
   h130->SetBinContent(2309,4);
   h130->SetBinContent(2310,5);
   h130->SetBinContent(2311,2);
   h130->SetBinContent(2312,1);
   h130->SetBinContent(2313,3);
   h130->SetBinContent(2314,1);
   h130->SetBinContent(2315,1);
   h130->SetBinContent(2316,1);
   h130->SetBinContent(2317,1);
   h130->SetBinContent(2318,1);
   h130->SetBinContent(2319,1);
   h130->SetBinContent(2322,5);
   h130->SetBinContent(2323,1);
   h130->SetBinContent(2326,1);
   h130->SetBinContent(2327,1);
   h130->SetBinContent(2328,1);
   h130->SetBinContent(2329,1);
   h130->SetBinContent(2330,1);
   h130->SetBinContent(2331,2);
   h130->SetBinContent(2332,1);
   h130->SetBinContent(2333,1);
   h130->SetBinContent(2335,1);
   h130->SetBinContent(2336,1);
   h130->SetBinContent(2337,3);
   h130->SetBinContent(2338,1);
   h130->SetBinContent(2339,2);
   h130->SetBinContent(2342,1);
   h130->SetBinContent(2352,2);
   h130->SetBinContent(2354,1);
   h130->SetBinContent(2355,1);
   h130->SetBinContent(2356,4);
   h130->SetBinContent(2357,3);
   h130->SetBinContent(2358,2);
   h130->SetBinContent(2359,1);
   h130->SetBinContent(2360,1);
   h130->SetBinContent(2361,3);
   h130->SetBinContent(2362,4);
   h130->SetBinContent(2363,1);
   h130->SetBinContent(2364,1);
   h130->SetBinContent(2366,3);
   h130->SetBinContent(2367,1);
   h130->SetBinContent(2368,3);
   h130->SetBinContent(2369,3);
   h130->SetBinContent(2370,2);
   h130->SetBinContent(2371,3);
   h130->SetBinContent(2372,3);
   h130->SetBinContent(2373,7);
   h130->SetBinContent(2374,3);
   h130->SetBinContent(2375,6);
   h130->SetBinContent(2376,9);
   h130->SetBinContent(2377,6);
   h130->SetBinContent(2378,6);
   h130->SetBinContent(2379,4);
   h130->SetBinContent(2380,3);
   h130->SetBinContent(2381,4);
   h130->SetBinContent(2383,1);
   h130->SetBinContent(2384,6);
   h130->SetBinContent(2386,1);
   h130->SetBinContent(2387,1);
   h130->SetBinContent(2388,1);
   h130->SetBinContent(2389,1);
   h130->SetBinContent(2390,1);
   h130->SetBinContent(2391,2);
   h130->SetBinContent(2392,1);
   h130->SetBinContent(2393,5);
   h130->SetBinContent(2394,4);
   h130->SetBinContent(2395,2);
   h130->SetBinContent(2396,1);
   h130->SetBinContent(2397,1);
   h130->SetBinContent(2398,7);
   h130->SetBinContent(2399,4);
   h130->SetBinContent(2400,1);
   h130->SetBinContent(2401,2);
   h130->SetBinContent(2402,2);
   h130->SetBinContent(2403,6);
   h130->SetBinContent(2404,4);
   h130->SetBinContent(2405,3);
   h130->SetBinContent(2406,1);
   h130->SetBinContent(2407,4);
   h130->SetBinContent(2408,3);
   h130->SetBinContent(2409,3);
   h130->SetBinContent(2410,3);
   h130->SetBinContent(2411,1);
   h130->SetBinContent(2413,2);
   h130->SetBinContent(2414,1);
   h130->SetBinContent(2415,1);
   h130->SetBinContent(2416,1);
   h130->SetBinContent(2418,1);
   h130->SetBinContent(2420,1);
   h130->SetBinContent(2421,1);
   h130->SetBinContent(2422,2);
   h130->SetBinContent(2423,3);
   h130->SetBinContent(2425,3);
   h130->SetBinContent(2426,1);
   h130->SetBinContent(2427,1);
   h130->SetBinContent(2429,1);
   h130->SetBinContent(2430,1);
   h130->SetBinContent(2431,1);
   h130->SetBinContent(2432,1);
   h130->SetBinContent(2433,2);
   h130->SetBinContent(2436,1);
   h130->SetBinContent(2437,1);
   h130->SetBinContent(2439,2);
   h130->SetBinContent(2440,2);
   h130->SetBinContent(2442,1);
   h130->SetBinContent(2455,1);
   h130->SetBinContent(2457,2);
   h130->SetBinContent(2458,2);
   h130->SetBinContent(2459,2);
   h130->SetBinContent(2460,3);
   h130->SetBinContent(2461,1);
   h130->SetBinContent(2462,1);
   h130->SetBinContent(2463,1);
   h130->SetBinContent(2464,3);
   h130->SetBinContent(2465,1);
   h130->SetBinContent(2466,2);
   h130->SetBinContent(2467,3);
   h130->SetBinContent(2468,3);
   h130->SetBinContent(2469,1);
   h130->SetBinContent(2470,1);
   h130->SetBinContent(2471,4);
   h130->SetBinContent(2472,3);
   h130->SetBinContent(2473,2);
   h130->SetBinContent(2474,5);
   h130->SetBinContent(2475,6);
   h130->SetBinContent(2476,2);
   h130->SetBinContent(2477,5);
   h130->SetBinContent(2478,9);
   h130->SetBinContent(2479,6);
   h130->SetBinContent(2480,4);
   h130->SetBinContent(2481,2);
   h130->SetBinContent(2482,1);
   h130->SetBinContent(2483,2);
   h130->SetBinContent(2484,1);
   h130->SetBinContent(2485,1);
   h130->SetBinContent(2486,1);
   h130->SetBinContent(2487,5);
   h130->SetBinContent(2488,1);
   h130->SetBinContent(2489,2);
   h130->SetBinContent(2490,2);
   h130->SetBinContent(2491,2);
   h130->SetBinContent(2492,2);
   h130->SetBinContent(2493,5);
   h130->SetBinContent(2494,3);
   h130->SetBinContent(2495,2);
   h130->SetBinContent(2496,3);
   h130->SetBinContent(2497,2);
   h130->SetBinContent(2498,4);
   h130->SetBinContent(2499,4);
   h130->SetBinContent(2500,6);
   h130->SetBinContent(2501,3);
   h130->SetBinContent(2502,5);
   h130->SetBinContent(2503,2);
   h130->SetBinContent(2504,3);
   h130->SetBinContent(2505,6);
   h130->SetBinContent(2506,6);
   h130->SetBinContent(2507,8);
   h130->SetBinContent(2508,3);
   h130->SetBinContent(2509,4);
   h130->SetBinContent(2510,1);
   h130->SetBinContent(2511,3);
   h130->SetBinContent(2512,6);
   h130->SetBinContent(2513,2);
   h130->SetBinContent(2514,2);
   h130->SetBinContent(2515,6);
   h130->SetBinContent(2517,3);
   h130->SetBinContent(2518,2);
   h130->SetBinContent(2519,3);
   h130->SetBinContent(2520,2);
   h130->SetBinContent(2521,3);
   h130->SetBinContent(2522,2);
   h130->SetBinContent(2523,2);
   h130->SetBinContent(2524,3);
   h130->SetBinContent(2525,2);
   h130->SetBinContent(2526,1);
   h130->SetBinContent(2527,1);
   h130->SetBinContent(2528,2);
   h130->SetBinContent(2530,1);
   h130->SetBinContent(2531,1);
   h130->SetBinContent(2532,1);
   h130->SetBinContent(2534,2);
   h130->SetBinContent(2535,2);
   h130->SetBinContent(2536,3);
   h130->SetBinContent(2537,2);
   h130->SetBinContent(2538,3);
   h130->SetBinContent(2539,2);
   h130->SetBinContent(2540,2);
   h130->SetBinContent(2543,2);
   h130->SetBinContent(2544,1);
   h130->SetBinContent(2558,1);
   h130->SetBinContent(2559,1);
   h130->SetBinContent(2560,1);
   h130->SetBinContent(2561,3);
   h130->SetBinContent(2564,1);
   h130->SetBinContent(2565,2);
   h130->SetBinContent(2566,1);
   h130->SetBinContent(2567,1);
   h130->SetBinContent(2568,2);
   h130->SetBinContent(2569,2);
   h130->SetBinContent(2570,4);
   h130->SetBinContent(2571,3);
   h130->SetBinContent(2572,5);
   h130->SetBinContent(2573,2);
   h130->SetBinContent(2574,5);
   h130->SetBinContent(2575,5);
   h130->SetBinContent(2576,2);
   h130->SetBinContent(2577,5);
   h130->SetBinContent(2578,6);
   h130->SetBinContent(2579,8);
   h130->SetBinContent(2580,9);
   h130->SetBinContent(2581,6);
   h130->SetBinContent(2582,5);
   h130->SetBinContent(2583,8);
   h130->SetBinContent(2584,5);
   h130->SetBinContent(2585,3);
   h130->SetBinContent(2586,5);
   h130->SetBinContent(2587,3);
   h130->SetBinContent(2588,1);
   h130->SetBinContent(2589,1);
   h130->SetBinContent(2590,2);
   h130->SetBinContent(2591,5);
   h130->SetBinContent(2592,4);
   h130->SetBinContent(2593,3);
   h130->SetBinContent(2594,3);
   h130->SetBinContent(2595,2);
   h130->SetBinContent(2596,4);
   h130->SetBinContent(2597,1);
   h130->SetBinContent(2598,3);
   h130->SetBinContent(2599,8);
   h130->SetBinContent(2600,3);
   h130->SetBinContent(2601,2);
   h130->SetBinContent(2602,2);
   h130->SetBinContent(2603,3);
   h130->SetBinContent(2604,6);
   h130->SetBinContent(2605,5);
   h130->SetBinContent(2606,3);
   h130->SetBinContent(2607,2);
   h130->SetBinContent(2608,3);
   h130->SetBinContent(2609,3);
   h130->SetBinContent(2610,2);
   h130->SetBinContent(2611,6);
   h130->SetBinContent(2612,4);
   h130->SetBinContent(2613,3);
   h130->SetBinContent(2614,4);
   h130->SetBinContent(2615,6);
   h130->SetBinContent(2616,3);
   h130->SetBinContent(2617,2);
   h130->SetBinContent(2618,1);
   h130->SetBinContent(2619,1);
   h130->SetBinContent(2620,2);
   h130->SetBinContent(2621,1);
   h130->SetBinContent(2622,1);
   h130->SetBinContent(2623,3);
   h130->SetBinContent(2624,2);
   h130->SetBinContent(2625,4);
   h130->SetBinContent(2626,1);
   h130->SetBinContent(2627,2);
   h130->SetBinContent(2628,2);
   h130->SetBinContent(2629,3);
   h130->SetBinContent(2631,3);
   h130->SetBinContent(2632,1);
   h130->SetBinContent(2635,1);
   h130->SetBinContent(2636,2);
   h130->SetBinContent(2637,3);
   h130->SetBinContent(2639,1);
   h130->SetBinContent(2640,2);
   h130->SetBinContent(2641,2);
   h130->SetBinContent(2642,1);
   h130->SetBinContent(2643,1);
   h130->SetBinContent(2657,1);
   h130->SetBinContent(2659,2);
   h130->SetBinContent(2662,4);
   h130->SetBinContent(2663,1);
   h130->SetBinContent(2664,3);
   h130->SetBinContent(2666,1);
   h130->SetBinContent(2667,3);
   h130->SetBinContent(2668,1);
   h130->SetBinContent(2669,2);
   h130->SetBinContent(2670,3);
   h130->SetBinContent(2671,3);
   h130->SetBinContent(2672,2);
   h130->SetBinContent(2673,1);
   h130->SetBinContent(2674,6);
   h130->SetBinContent(2675,3);
   h130->SetBinContent(2676,5);
   h130->SetBinContent(2677,3);
   h130->SetBinContent(2678,5);
   h130->SetBinContent(2679,7);
   h130->SetBinContent(2680,5);
   h130->SetBinContent(2681,9);
   h130->SetBinContent(2682,12);
   h130->SetBinContent(2683,7);
   h130->SetBinContent(2684,4);
   h130->SetBinContent(2685,5);
   h130->SetBinContent(2686,3);
   h130->SetBinContent(2687,7);
   h130->SetBinContent(2688,3);
   h130->SetBinContent(2689,1);
   h130->SetBinContent(2690,2);
   h130->SetBinContent(2691,4);
   h130->SetBinContent(2692,4);
   h130->SetBinContent(2693,6);
   h130->SetBinContent(2694,1);
   h130->SetBinContent(2695,1);
   h130->SetBinContent(2696,1);
   h130->SetBinContent(2697,5);
   h130->SetBinContent(2698,3);
   h130->SetBinContent(2699,3);
   h130->SetBinContent(2700,5);
   h130->SetBinContent(2701,9);
   h130->SetBinContent(2702,2);
   h130->SetBinContent(2703,4);
   h130->SetBinContent(2704,3);
   h130->SetBinContent(2705,5);
   h130->SetBinContent(2706,3);
   h130->SetBinContent(2707,5);
   h130->SetBinContent(2708,3);
   h130->SetBinContent(2709,2);
   h130->SetBinContent(2710,6);
   h130->SetBinContent(2711,7);
   h130->SetBinContent(2712,4);
   h130->SetBinContent(2713,5);
   h130->SetBinContent(2714,8);
   h130->SetBinContent(2715,5);
   h130->SetBinContent(2716,3);
   h130->SetBinContent(2717,4);
   h130->SetBinContent(2718,5);
   h130->SetBinContent(2719,4);
   h130->SetBinContent(2720,6);
   h130->SetBinContent(2721,5);
   h130->SetBinContent(2722,2);
   h130->SetBinContent(2723,2);
   h130->SetBinContent(2724,4);
   h130->SetBinContent(2725,1);
   h130->SetBinContent(2726,1);
   h130->SetBinContent(2727,2);
   h130->SetBinContent(2728,2);
   h130->SetBinContent(2729,1);
   h130->SetBinContent(2730,4);
   h130->SetBinContent(2731,1);
   h130->SetBinContent(2732,3);
   h130->SetBinContent(2733,1);
   h130->SetBinContent(2734,2);
   h130->SetBinContent(2735,2);
   h130->SetBinContent(2736,3);
   h130->SetBinContent(2737,2);
   h130->SetBinContent(2738,4);
   h130->SetBinContent(2739,1);
   h130->SetBinContent(2740,3);
   h130->SetBinContent(2741,3);
   h130->SetBinContent(2743,1);
   h130->SetBinContent(2744,1);
   h130->SetBinContent(2748,1);
   h130->SetBinContent(2758,2);
   h130->SetBinContent(2759,1);
   h130->SetBinContent(2760,1);
   h130->SetBinContent(2761,1);
   h130->SetBinContent(2762,1);
   h130->SetBinContent(2763,2);
   h130->SetBinContent(2764,1);
   h130->SetBinContent(2765,1);
   h130->SetBinContent(2766,5);
   h130->SetBinContent(2767,2);
   h130->SetBinContent(2768,1);
   h130->SetBinContent(2769,4);
   h130->SetBinContent(2770,3);
   h130->SetBinContent(2771,8);
   h130->SetBinContent(2772,1);
   h130->SetBinContent(2773,3);
   h130->SetBinContent(2774,4);
   h130->SetBinContent(2775,2);
   h130->SetBinContent(2776,5);
   h130->SetBinContent(2777,5);
   h130->SetBinContent(2778,7);
   h130->SetBinContent(2779,8);
   h130->SetBinContent(2780,7);
   h130->SetBinContent(2781,10);
   h130->SetBinContent(2782,10);
   h130->SetBinContent(2783,11);
   h130->SetBinContent(2784,5);
   h130->SetBinContent(2785,6);
   h130->SetBinContent(2786,10);
   h130->SetBinContent(2787,7);
   h130->SetBinContent(2788,5);
   h130->SetBinContent(2789,4);
   h130->SetBinContent(2790,4);
   h130->SetBinContent(2791,4);
   h130->SetBinContent(2792,4);
   h130->SetBinContent(2793,4);
   h130->SetBinContent(2794,5);
   h130->SetBinContent(2795,4);
   h130->SetBinContent(2796,3);
   h130->SetBinContent(2797,2);
   h130->SetBinContent(2798,6);
   h130->SetBinContent(2799,3);
   h130->SetBinContent(2800,6);
   h130->SetBinContent(2801,3);
   h130->SetBinContent(2802,3);
   h130->SetBinContent(2803,5);
   h130->SetBinContent(2804,4);
   h130->SetBinContent(2805,5);
   h130->SetBinContent(2806,7);
   h130->SetBinContent(2807,7);
   h130->SetBinContent(2808,2);
   h130->SetBinContent(2809,6);
   h130->SetBinContent(2810,3);
   h130->SetBinContent(2811,5);
   h130->SetBinContent(2812,7);
   h130->SetBinContent(2813,8);
   h130->SetBinContent(2814,5);
   h130->SetBinContent(2815,8);
   h130->SetBinContent(2816,2);
   h130->SetBinContent(2817,2);
   h130->SetBinContent(2818,3);
   h130->SetBinContent(2819,4);
   h130->SetBinContent(2820,7);
   h130->SetBinContent(2821,3);
   h130->SetBinContent(2822,4);
   h130->SetBinContent(2823,2);
   h130->SetBinContent(2824,3);
   h130->SetBinContent(2825,2);
   h130->SetBinContent(2826,7);
   h130->SetBinContent(2827,4);
   h130->SetBinContent(2828,2);
   h130->SetBinContent(2829,3);
   h130->SetBinContent(2830,2);
   h130->SetBinContent(2831,3);
   h130->SetBinContent(2832,3);
   h130->SetBinContent(2833,3);
   h130->SetBinContent(2834,2);
   h130->SetBinContent(2835,1);
   h130->SetBinContent(2836,2);
   h130->SetBinContent(2837,2);
   h130->SetBinContent(2838,4);
   h130->SetBinContent(2839,4);
   h130->SetBinContent(2841,1);
   h130->SetBinContent(2842,4);
   h130->SetBinContent(2843,4);
   h130->SetBinContent(2844,2);
   h130->SetBinContent(2845,2);
   h130->SetBinContent(2846,3);
   h130->SetBinContent(2847,1);
   h130->SetBinContent(2848,1);
   h130->SetBinContent(2860,1);
   h130->SetBinContent(2861,3);
   h130->SetBinContent(2862,4);
   h130->SetBinContent(2863,2);
   h130->SetBinContent(2864,1);
   h130->SetBinContent(2865,4);
   h130->SetBinContent(2866,6);
   h130->SetBinContent(2867,3);
   h130->SetBinContent(2868,2);
   h130->SetBinContent(2869,3);
   h130->SetBinContent(2870,4);
   h130->SetBinContent(2871,2);
   h130->SetBinContent(2872,1);
   h130->SetBinContent(2873,2);
   h130->SetBinContent(2874,8);
   h130->SetBinContent(2875,2);
   h130->SetBinContent(2876,3);
   h130->SetBinContent(2877,2);
   h130->SetBinContent(2878,1);
   h130->SetBinContent(2879,2);
   h130->SetBinContent(2880,5);
   h130->SetBinContent(2881,11);
   h130->SetBinContent(2882,6);
   h130->SetBinContent(2883,9);
   h130->SetBinContent(2884,8);
   h130->SetBinContent(2885,8);
   h130->SetBinContent(2886,9);
   h130->SetBinContent(2887,10);
   h130->SetBinContent(2888,9);
   h130->SetBinContent(2889,9);
   h130->SetBinContent(2890,10);
   h130->SetBinContent(2891,3);
   h130->SetBinContent(2892,11);
   h130->SetBinContent(2893,3);
   h130->SetBinContent(2894,2);
   h130->SetBinContent(2895,6);
   h130->SetBinContent(2896,1);
   h130->SetBinContent(2897,3);
   h130->SetBinContent(2898,8);
   h130->SetBinContent(2899,1);
   h130->SetBinContent(2900,7);
   h130->SetBinContent(2901,7);
   h130->SetBinContent(2902,6);
   h130->SetBinContent(2903,8);
   h130->SetBinContent(2904,3);
   h130->SetBinContent(2905,4);
   h130->SetBinContent(2906,6);
   h130->SetBinContent(2907,6);
   h130->SetBinContent(2908,6);
   h130->SetBinContent(2909,4);
   h130->SetBinContent(2910,2);
   h130->SetBinContent(2911,4);
   h130->SetBinContent(2912,4);
   h130->SetBinContent(2913,7);
   h130->SetBinContent(2914,9);
   h130->SetBinContent(2915,5);
   h130->SetBinContent(2916,9);
   h130->SetBinContent(2917,5);
   h130->SetBinContent(2918,2);
   h130->SetBinContent(2919,4);
   h130->SetBinContent(2920,7);
   h130->SetBinContent(2921,3);
   h130->SetBinContent(2922,3);
   h130->SetBinContent(2923,4);
   h130->SetBinContent(2924,2);
   h130->SetBinContent(2925,4);
   h130->SetBinContent(2926,4);
   h130->SetBinContent(2927,3);
   h130->SetBinContent(2928,5);
   h130->SetBinContent(2929,3);
   h130->SetBinContent(2930,5);
   h130->SetBinContent(2931,8);
   h130->SetBinContent(2932,4);
   h130->SetBinContent(2933,3);
   h130->SetBinContent(2934,5);
   h130->SetBinContent(2935,2);
   h130->SetBinContent(2936,1);
   h130->SetBinContent(2937,1);
   h130->SetBinContent(2938,1);
   h130->SetBinContent(2939,1);
   h130->SetBinContent(2940,4);
   h130->SetBinContent(2941,5);
   h130->SetBinContent(2942,4);
   h130->SetBinContent(2943,2);
   h130->SetBinContent(2944,4);
   h130->SetBinContent(2945,6);
   h130->SetBinContent(2946,4);
   h130->SetBinContent(2947,2);
   h130->SetBinContent(2948,1);
   h130->SetBinContent(2949,4);
   h130->SetBinContent(2950,1);
   h130->SetBinContent(2951,3);
   h130->SetBinContent(2962,2);
   h130->SetBinContent(2963,4);
   h130->SetBinContent(2964,5);
   h130->SetBinContent(2965,2);
   h130->SetBinContent(2966,3);
   h130->SetBinContent(2967,5);
   h130->SetBinContent(2968,6);
   h130->SetBinContent(2969,5);
   h130->SetBinContent(2970,5);
   h130->SetBinContent(2971,4);
   h130->SetBinContent(2972,1);
   h130->SetBinContent(2973,3);
   h130->SetBinContent(2974,2);
   h130->SetBinContent(2975,3);
   h130->SetBinContent(2976,3);
   h130->SetBinContent(2977,3);
   h130->SetBinContent(2978,5);
   h130->SetBinContent(2979,6);
   h130->SetBinContent(2980,6);
   h130->SetBinContent(2981,5);
   h130->SetBinContent(2982,5);
   h130->SetBinContent(2983,6);
   h130->SetBinContent(2984,6);
   h130->SetBinContent(2985,6);
   h130->SetBinContent(2986,9);
   h130->SetBinContent(2987,13);
   h130->SetBinContent(2988,9);
   h130->SetBinContent(2989,17);
   h130->SetBinContent(2990,3);
   h130->SetBinContent(2991,11);
   h130->SetBinContent(2992,14);
   h130->SetBinContent(2993,12);
   h130->SetBinContent(2994,8);
   h130->SetBinContent(2995,9);
   h130->SetBinContent(2996,7);
   h130->SetBinContent(2997,3);
   h130->SetBinContent(2998,6);
   h130->SetBinContent(2999,10);
   h130->SetBinContent(3000,3);
   h130->SetBinContent(3001,10);
   h130->SetBinContent(3002,10);
   h130->SetBinContent(3003,5);
   h130->SetBinContent(3004,4);
   h130->SetBinContent(3005,8);
   h130->SetBinContent(3006,4);
   h130->SetBinContent(3007,10);
   h130->SetBinContent(3008,11);
   h130->SetBinContent(3009,9);
   h130->SetBinContent(3010,7);
   h130->SetBinContent(3011,7);
   h130->SetBinContent(3012,4);
   h130->SetBinContent(3013,6);
   h130->SetBinContent(3014,4);
   h130->SetBinContent(3015,5);
   h130->SetBinContent(3016,5);
   h130->SetBinContent(3017,10);
   h130->SetBinContent(3018,4);
   h130->SetBinContent(3019,7);
   h130->SetBinContent(3020,4);
   h130->SetBinContent(3021,9);
   h130->SetBinContent(3022,3);
   h130->SetBinContent(3023,5);
   h130->SetBinContent(3024,2);
   h130->SetBinContent(3025,3);
   h130->SetBinContent(3026,5);
   h130->SetBinContent(3027,8);
   h130->SetBinContent(3028,8);
   h130->SetBinContent(3029,7);
   h130->SetBinContent(3030,5);
   h130->SetBinContent(3031,7);
   h130->SetBinContent(3032,4);
   h130->SetBinContent(3033,3);
   h130->SetBinContent(3034,4);
   h130->SetBinContent(3035,4);
   h130->SetBinContent(3036,4);
   h130->SetBinContent(3037,6);
   h130->SetBinContent(3038,6);
   h130->SetBinContent(3039,3);
   h130->SetBinContent(3040,8);
   h130->SetBinContent(3041,2);
   h130->SetBinContent(3042,3);
   h130->SetBinContent(3043,4);
   h130->SetBinContent(3044,4);
   h130->SetBinContent(3045,6);
   h130->SetBinContent(3046,2);
   h130->SetBinContent(3047,2);
   h130->SetBinContent(3048,6);
   h130->SetBinContent(3049,3);
   h130->SetBinContent(3050,7);
   h130->SetBinContent(3051,3);
   h130->SetBinContent(3052,2);
   h130->SetBinContent(3064,4);
   h130->SetBinContent(3065,3);
   h130->SetBinContent(3066,2);
   h130->SetBinContent(3067,8);
   h130->SetBinContent(3068,4);
   h130->SetBinContent(3069,8);
   h130->SetBinContent(3070,10);
   h130->SetBinContent(3071,6);
   h130->SetBinContent(3072,1);
   h130->SetBinContent(3073,5);
   h130->SetBinContent(3074,3);
   h130->SetBinContent(3075,6);
   h130->SetBinContent(3076,13);
   h130->SetBinContent(3077,2);
   h130->SetBinContent(3078,6);
   h130->SetBinContent(3079,6);
   h130->SetBinContent(3080,4);
   h130->SetBinContent(3081,10);
   h130->SetBinContent(3082,7);
   h130->SetBinContent(3083,9);
   h130->SetBinContent(3084,9);
   h130->SetBinContent(3085,3);
   h130->SetBinContent(3086,8);
   h130->SetBinContent(3087,10);
   h130->SetBinContent(3088,13);
   h130->SetBinContent(3089,9);
   h130->SetBinContent(3090,11);
   h130->SetBinContent(3091,16);
   h130->SetBinContent(3092,13);
   h130->SetBinContent(3093,7);
   h130->SetBinContent(3094,9);
   h130->SetBinContent(3095,6);
   h130->SetBinContent(3096,10);
   h130->SetBinContent(3097,3);
   h130->SetBinContent(3098,5);
   h130->SetBinContent(3099,7);
   h130->SetBinContent(3100,9);
   h130->SetBinContent(3101,4);
   h130->SetBinContent(3102,8);
   h130->SetBinContent(3103,5);
   h130->SetBinContent(3104,5);
   h130->SetBinContent(3105,6);
   h130->SetBinContent(3106,4);
   h130->SetBinContent(3107,3);
   h130->SetBinContent(3108,5);
   h130->SetBinContent(3109,7);
   h130->SetBinContent(3110,4);
   h130->SetBinContent(3111,8);
   h130->SetBinContent(3112,5);
   h130->SetBinContent(3113,3);
   h130->SetBinContent(3114,5);
   h130->SetBinContent(3115,4);
   h130->SetBinContent(3116,5);
   h130->SetBinContent(3117,5);
   h130->SetBinContent(3118,8);
   h130->SetBinContent(3119,10);
   h130->SetBinContent(3120,3);
   h130->SetBinContent(3122,3);
   h130->SetBinContent(3123,6);
   h130->SetBinContent(3124,6);
   h130->SetBinContent(3125,6);
   h130->SetBinContent(3126,11);
   h130->SetBinContent(3127,7);
   h130->SetBinContent(3128,2);
   h130->SetBinContent(3129,3);
   h130->SetBinContent(3130,4);
   h130->SetBinContent(3131,3);
   h130->SetBinContent(3132,6);
   h130->SetBinContent(3133,6);
   h130->SetBinContent(3134,4);
   h130->SetBinContent(3135,1);
   h130->SetBinContent(3136,6);
   h130->SetBinContent(3137,2);
   h130->SetBinContent(3138,6);
   h130->SetBinContent(3139,7);
   h130->SetBinContent(3140,5);
   h130->SetBinContent(3141,5);
   h130->SetBinContent(3142,6);
   h130->SetBinContent(3143,4);
   h130->SetBinContent(3144,8);
   h130->SetBinContent(3145,8);
   h130->SetBinContent(3146,7);
   h130->SetBinContent(3147,8);
   h130->SetBinContent(3148,8);
   h130->SetBinContent(3149,5);
   h130->SetBinContent(3150,3);
   h130->SetBinContent(3151,8);
   h130->SetBinContent(3152,7);
   h130->SetBinContent(3153,2);
   h130->SetBinContent(3166,7);
   h130->SetBinContent(3167,5);
   h130->SetBinContent(3168,6);
   h130->SetBinContent(3169,9);
   h130->SetBinContent(3170,4);
   h130->SetBinContent(3171,6);
   h130->SetBinContent(3172,6);
   h130->SetBinContent(3173,11);
   h130->SetBinContent(3174,3);
   h130->SetBinContent(3175,3);
   h130->SetBinContent(3176,8);
   h130->SetBinContent(3177,5);
   h130->SetBinContent(3178,6);
   h130->SetBinContent(3179,7);
   h130->SetBinContent(3180,5);
   h130->SetBinContent(3181,4);
   h130->SetBinContent(3182,10);
   h130->SetBinContent(3183,10);
   h130->SetBinContent(3184,7);
   h130->SetBinContent(3185,5);
   h130->SetBinContent(3186,5);
   h130->SetBinContent(3187,11);
   h130->SetBinContent(3188,12);
   h130->SetBinContent(3189,2);
   h130->SetBinContent(3190,4);
   h130->SetBinContent(3191,5);
   h130->SetBinContent(3192,10);
   h130->SetBinContent(3193,13);
   h130->SetBinContent(3194,9);
   h130->SetBinContent(3195,16);
   h130->SetBinContent(3196,11);
   h130->SetBinContent(3197,9);
   h130->SetBinContent(3198,5);
   h130->SetBinContent(3199,4);
   h130->SetBinContent(3200,7);
   h130->SetBinContent(3201,6);
   h130->SetBinContent(3202,4);
   h130->SetBinContent(3203,7);
   h130->SetBinContent(3204,4);
   h130->SetBinContent(3205,3);
   h130->SetBinContent(3206,4);
   h130->SetBinContent(3207,5);
   h130->SetBinContent(3208,4);
   h130->SetBinContent(3209,4);
   h130->SetBinContent(3210,7);
   h130->SetBinContent(3211,3);
   h130->SetBinContent(3212,5);
   h130->SetBinContent(3213,4);
   h130->SetBinContent(3214,7);
   h130->SetBinContent(3215,3);
   h130->SetBinContent(3216,3);
   h130->SetBinContent(3217,2);
   h130->SetBinContent(3218,7);
   h130->SetBinContent(3219,7);
   h130->SetBinContent(3220,5);
   h130->SetBinContent(3221,2);
   h130->SetBinContent(3222,10);
   h130->SetBinContent(3223,6);
   h130->SetBinContent(3224,6);
   h130->SetBinContent(3225,4);
   h130->SetBinContent(3226,3);
   h130->SetBinContent(3227,3);
   h130->SetBinContent(3228,8);
   h130->SetBinContent(3229,5);
   h130->SetBinContent(3230,5);
   h130->SetBinContent(3231,6);
   h130->SetBinContent(3232,3);
   h130->SetBinContent(3233,5);
   h130->SetBinContent(3234,6);
   h130->SetBinContent(3235,7);
   h130->SetBinContent(3236,6);
   h130->SetBinContent(3237,8);
   h130->SetBinContent(3238,3);
   h130->SetBinContent(3239,4);
   h130->SetBinContent(3240,8);
   h130->SetBinContent(3241,4);
   h130->SetBinContent(3242,7);
   h130->SetBinContent(3243,8);
   h130->SetBinContent(3244,8);
   h130->SetBinContent(3245,6);
   h130->SetBinContent(3246,10);
   h130->SetBinContent(3247,6);
   h130->SetBinContent(3248,9);
   h130->SetBinContent(3249,6);
   h130->SetBinContent(3250,10);
   h130->SetBinContent(3251,5);
   h130->SetBinContent(3252,4);
   h130->SetBinContent(3253,5);
   h130->SetBinContent(3254,4);
   h130->SetBinContent(3255,3);
   h130->SetBinContent(3256,1);
   h130->SetBinContent(3257,1);
   h130->SetBinContent(3268,2);
   h130->SetBinContent(3269,4);
   h130->SetBinContent(3270,5);
   h130->SetBinContent(3271,5);
   h130->SetBinContent(3272,4);
   h130->SetBinContent(3273,4);
   h130->SetBinContent(3274,6);
   h130->SetBinContent(3275,3);
   h130->SetBinContent(3276,4);
   h130->SetBinContent(3277,3);
   h130->SetBinContent(3278,3);
   h130->SetBinContent(3279,9);
   h130->SetBinContent(3280,4);
   h130->SetBinContent(3281,6);
   h130->SetBinContent(3282,5);
   h130->SetBinContent(3283,2);
   h130->SetBinContent(3284,3);
   h130->SetBinContent(3285,6);
   h130->SetBinContent(3286,4);
   h130->SetBinContent(3287,2);
   h130->SetBinContent(3288,4);
   h130->SetBinContent(3289,4);
   h130->SetBinContent(3290,8);
   h130->SetBinContent(3291,8);
   h130->SetBinContent(3292,9);
   h130->SetBinContent(3293,10);
   h130->SetBinContent(3294,9);
   h130->SetBinContent(3295,14);
   h130->SetBinContent(3296,7);
   h130->SetBinContent(3297,7);
   h130->SetBinContent(3298,6);
   h130->SetBinContent(3299,5);
   h130->SetBinContent(3300,8);
   h130->SetBinContent(3301,5);
   h130->SetBinContent(3302,5);
   h130->SetBinContent(3303,4);
   h130->SetBinContent(3304,5);
   h130->SetBinContent(3305,3);
   h130->SetBinContent(3306,3);
   h130->SetBinContent(3307,3);
   h130->SetBinContent(3308,3);
   h130->SetBinContent(3309,7);
   h130->SetBinContent(3310,1);
   h130->SetBinContent(3311,6);
   h130->SetBinContent(3312,6);
   h130->SetBinContent(3313,4);
   h130->SetBinContent(3315,2);
   h130->SetBinContent(3316,1);
   h130->SetBinContent(3317,7);
   h130->SetBinContent(3318,5);
   h130->SetBinContent(3319,1);
   h130->SetBinContent(3320,3);
   h130->SetBinContent(3321,1);
   h130->SetBinContent(3322,5);
   h130->SetBinContent(3323,8);
   h130->SetBinContent(3324,4);
   h130->SetBinContent(3325,3);
   h130->SetBinContent(3326,1);
   h130->SetBinContent(3327,7);
   h130->SetBinContent(3328,6);
   h130->SetBinContent(3329,3);
   h130->SetBinContent(3330,3);
   h130->SetBinContent(3331,5);
   h130->SetBinContent(3332,4);
   h130->SetBinContent(3333,1);
   h130->SetBinContent(3334,5);
   h130->SetBinContent(3335,3);
   h130->SetBinContent(3336,5);
   h130->SetBinContent(3337,5);
   h130->SetBinContent(3338,4);
   h130->SetBinContent(3339,3);
   h130->SetBinContent(3340,5);
   h130->SetBinContent(3341,1);
   h130->SetBinContent(3342,1);
   h130->SetBinContent(3343,10);
   h130->SetBinContent(3344,7);
   h130->SetBinContent(3345,7);
   h130->SetBinContent(3346,6);
   h130->SetBinContent(3347,6);
   h130->SetBinContent(3348,9);
   h130->SetBinContent(3349,3);
   h130->SetBinContent(3350,9);
   h130->SetBinContent(3351,7);
   h130->SetBinContent(3352,4);
   h130->SetBinContent(3353,9);
   h130->SetBinContent(3354,3);
   h130->SetBinContent(3355,3);
   h130->SetBinContent(3356,4);
   h130->SetBinContent(3357,2);
   h130->SetBinContent(3370,1);
   h130->SetBinContent(3371,5);
   h130->SetBinContent(3372,2);
   h130->SetBinContent(3373,2);
   h130->SetBinContent(3374,1);
   h130->SetBinContent(3375,6);
   h130->SetBinContent(3376,3);
   h130->SetBinContent(3377,1);
   h130->SetBinContent(3378,6);
   h130->SetBinContent(3379,6);
   h130->SetBinContent(3380,7);
   h130->SetBinContent(3381,3);
   h130->SetBinContent(3382,2);
   h130->SetBinContent(3383,3);
   h130->SetBinContent(3384,4);
   h130->SetBinContent(3385,4);
   h130->SetBinContent(3386,1);
   h130->SetBinContent(3387,2);
   h130->SetBinContent(3388,5);
   h130->SetBinContent(3389,6);
   h130->SetBinContent(3390,4);
   h130->SetBinContent(3391,5);
   h130->SetBinContent(3392,8);
   h130->SetBinContent(3393,6);
   h130->SetBinContent(3394,2);
   h130->SetBinContent(3395,8);
   h130->SetBinContent(3396,8);
   h130->SetBinContent(3397,14);
   h130->SetBinContent(3398,4);
   h130->SetBinContent(3399,8);
   h130->SetBinContent(3400,9);
   h130->SetBinContent(3401,5);
   h130->SetBinContent(3402,4);
   h130->SetBinContent(3403,4);
   h130->SetBinContent(3404,5);
   h130->SetBinContent(3405,3);
   h130->SetBinContent(3406,6);
   h130->SetBinContent(3407,3);
   h130->SetBinContent(3408,1);
   h130->SetBinContent(3409,6);
   h130->SetBinContent(3410,5);
   h130->SetBinContent(3411,2);
   h130->SetBinContent(3412,4);
   h130->SetBinContent(3413,2);
   h130->SetBinContent(3414,1);
   h130->SetBinContent(3415,1);
   h130->SetBinContent(3416,1);
   h130->SetBinContent(3417,2);
   h130->SetBinContent(3418,2);
   h130->SetBinContent(3419,4);
   h130->SetBinContent(3420,1);
   h130->SetBinContent(3421,1);
   h130->SetBinContent(3422,4);
   h130->SetBinContent(3423,4);
   h130->SetBinContent(3424,2);
   h130->SetBinContent(3425,2);
   h130->SetBinContent(3426,4);
   h130->SetBinContent(3427,1);
   h130->SetBinContent(3428,6);
   h130->SetBinContent(3429,6);
   h130->SetBinContent(3430,3);
   h130->SetBinContent(3431,3);
   h130->SetBinContent(3432,3);
   h130->SetBinContent(3433,3);
   h130->SetBinContent(3434,4);
   h130->SetBinContent(3435,2);
   h130->SetBinContent(3436,2);
   h130->SetBinContent(3437,4);
   h130->SetBinContent(3438,2);
   h130->SetBinContent(3440,5);
   h130->SetBinContent(3441,6);
   h130->SetBinContent(3442,3);
   h130->SetBinContent(3443,6);
   h130->SetBinContent(3444,8);
   h130->SetBinContent(3445,6);
   h130->SetBinContent(3446,7);
   h130->SetBinContent(3447,9);
   h130->SetBinContent(3448,6);
   h130->SetBinContent(3449,6);
   h130->SetBinContent(3450,5);
   h130->SetBinContent(3451,6);
   h130->SetBinContent(3452,5);
   h130->SetBinContent(3453,5);
   h130->SetBinContent(3454,9);
   h130->SetBinContent(3455,6);
   h130->SetBinContent(3456,7);
   h130->SetBinContent(3458,1);
   h130->SetBinContent(3472,1);
   h130->SetBinContent(3473,3);
   h130->SetBinContent(3475,3);
   h130->SetBinContent(3476,2);
   h130->SetBinContent(3477,4);
   h130->SetBinContent(3478,1);
   h130->SetBinContent(3479,4);
   h130->SetBinContent(3480,1);
   h130->SetBinContent(3481,4);
   h130->SetBinContent(3482,3);
   h130->SetBinContent(3483,4);
   h130->SetBinContent(3484,4);
   h130->SetBinContent(3485,1);
   h130->SetBinContent(3486,7);
   h130->SetBinContent(3487,3);
   h130->SetBinContent(3488,6);
   h130->SetBinContent(3489,3);
   h130->SetBinContent(3490,1);
   h130->SetBinContent(3491,4);
   h130->SetBinContent(3492,1);
   h130->SetBinContent(3493,4);
   h130->SetBinContent(3494,7);
   h130->SetBinContent(3495,6);
   h130->SetBinContent(3496,4);
   h130->SetBinContent(3497,4);
   h130->SetBinContent(3498,8);
   h130->SetBinContent(3499,10);
   h130->SetBinContent(3500,9);
   h130->SetBinContent(3501,10);
   h130->SetBinContent(3502,6);
   h130->SetBinContent(3503,8);
   h130->SetBinContent(3504,3);
   h130->SetBinContent(3505,1);
   h130->SetBinContent(3506,3);
   h130->SetBinContent(3507,2);
   h130->SetBinContent(3508,4);
   h130->SetBinContent(3509,5);
   h130->SetBinContent(3510,1);
   h130->SetBinContent(3511,3);
   h130->SetBinContent(3512,3);
   h130->SetBinContent(3513,1);
   h130->SetBinContent(3514,1);
   h130->SetBinContent(3515,3);
   h130->SetBinContent(3516,2);
   h130->SetBinContent(3517,2);
   h130->SetBinContent(3518,2);
   h130->SetBinContent(3519,3);
   h130->SetBinContent(3520,1);
   h130->SetBinContent(3521,1);
   h130->SetBinContent(3522,2);
   h130->SetBinContent(3523,2);
   h130->SetBinContent(3524,2);
   h130->SetBinContent(3525,4);
   h130->SetBinContent(3526,3);
   h130->SetBinContent(3527,4);
   h130->SetBinContent(3528,6);
   h130->SetBinContent(3529,2);
   h130->SetBinContent(3530,2);
   h130->SetBinContent(3531,3);
   h130->SetBinContent(3532,4);
   h130->SetBinContent(3533,1);
   h130->SetBinContent(3534,3);
   h130->SetBinContent(3535,4);
   h130->SetBinContent(3536,5);
   h130->SetBinContent(3537,1);
   h130->SetBinContent(3538,1);
   h130->SetBinContent(3539,2);
   h130->SetBinContent(3540,3);
   h130->SetBinContent(3541,4);
   h130->SetBinContent(3542,4);
   h130->SetBinContent(3543,4);
   h130->SetBinContent(3544,5);
   h130->SetBinContent(3545,4);
   h130->SetBinContent(3546,9);
   h130->SetBinContent(3547,2);
   h130->SetBinContent(3548,6);
   h130->SetBinContent(3549,6);
   h130->SetBinContent(3550,3);
   h130->SetBinContent(3551,7);
   h130->SetBinContent(3552,3);
   h130->SetBinContent(3553,11);
   h130->SetBinContent(3554,7);
   h130->SetBinContent(3555,6);
   h130->SetBinContent(3556,9);
   h130->SetBinContent(3557,7);
   h130->SetBinContent(3558,3);
   h130->SetBinContent(3559,4);
   h130->SetBinContent(3561,1);
   h130->SetBinContent(3562,2);
   h130->SetBinContent(3574,2);
   h130->SetBinContent(3575,3);
   h130->SetBinContent(3576,1);
   h130->SetBinContent(3577,2);
   h130->SetBinContent(3578,1);
   h130->SetBinContent(3579,6);
   h130->SetBinContent(3580,3);
   h130->SetBinContent(3581,3);
   h130->SetBinContent(3582,6);
   h130->SetBinContent(3583,6);
   h130->SetBinContent(3584,2);
   h130->SetBinContent(3585,4);
   h130->SetBinContent(3587,3);
   h130->SetBinContent(3588,1);
   h130->SetBinContent(3589,2);
   h130->SetBinContent(3590,4);
   h130->SetBinContent(3591,1);
   h130->SetBinContent(3592,1);
   h130->SetBinContent(3593,5);
   h130->SetBinContent(3594,2);
   h130->SetBinContent(3595,5);
   h130->SetBinContent(3596,2);
   h130->SetBinContent(3597,8);
   h130->SetBinContent(3598,7);
   h130->SetBinContent(3599,6);
   h130->SetBinContent(3600,12);
   h130->SetBinContent(3601,2);
   h130->SetBinContent(3602,3);
   h130->SetBinContent(3603,3);
   h130->SetBinContent(3604,5);
   h130->SetBinContent(3605,3);
   h130->SetBinContent(3606,7);
   h130->SetBinContent(3607,1);
   h130->SetBinContent(3608,6);
   h130->SetBinContent(3609,5);
   h130->SetBinContent(3610,5);
   h130->SetBinContent(3611,5);
   h130->SetBinContent(3612,1);
   h130->SetBinContent(3613,1);
   h130->SetBinContent(3614,2);
   h130->SetBinContent(3616,1);
   h130->SetBinContent(3617,1);
   h130->SetBinContent(3618,2);
   h130->SetBinContent(3619,1);
   h130->SetBinContent(3620,1);
   h130->SetBinContent(3621,1);
   h130->SetBinContent(3623,2);
   h130->SetBinContent(3624,3);
   h130->SetBinContent(3625,1);
   h130->SetBinContent(3626,1);
   h130->SetBinContent(3627,2);
   h130->SetBinContent(3628,2);
   h130->SetBinContent(3629,5);
   h130->SetBinContent(3630,5);
   h130->SetBinContent(3631,2);
   h130->SetBinContent(3632,2);
   h130->SetBinContent(3633,1);
   h130->SetBinContent(3634,4);
   h130->SetBinContent(3635,5);
   h130->SetBinContent(3636,2);
   h130->SetBinContent(3637,3);
   h130->SetBinContent(3638,2);
   h130->SetBinContent(3639,2);
   h130->SetBinContent(3640,3);
   h130->SetBinContent(3641,3);
   h130->SetBinContent(3642,4);
   h130->SetBinContent(3643,5);
   h130->SetBinContent(3644,5);
   h130->SetBinContent(3645,4);
   h130->SetBinContent(3646,1);
   h130->SetBinContent(3647,4);
   h130->SetBinContent(3648,7);
   h130->SetBinContent(3649,5);
   h130->SetBinContent(3650,3);
   h130->SetBinContent(3651,5);
   h130->SetBinContent(3652,3);
   h130->SetBinContent(3653,4);
   h130->SetBinContent(3654,11);
   h130->SetBinContent(3655,3);
   h130->SetBinContent(3656,6);
   h130->SetBinContent(3657,4);
   h130->SetBinContent(3658,5);
   h130->SetBinContent(3659,6);
   h130->SetBinContent(3660,2);
   h130->SetBinContent(3661,2);
   h130->SetBinContent(3663,2);
   h130->SetBinContent(3676,2);
   h130->SetBinContent(3677,1);
   h130->SetBinContent(3678,2);
   h130->SetBinContent(3679,3);
   h130->SetBinContent(3680,4);
   h130->SetBinContent(3682,2);
   h130->SetBinContent(3683,1);
   h130->SetBinContent(3684,4);
   h130->SetBinContent(3685,2);
   h130->SetBinContent(3686,2);
   h130->SetBinContent(3687,1);
   h130->SetBinContent(3688,2);
   h130->SetBinContent(3689,4);
   h130->SetBinContent(3690,3);
   h130->SetBinContent(3691,2);
   h130->SetBinContent(3692,2);
   h130->SetBinContent(3693,3);
   h130->SetBinContent(3694,1);
   h130->SetBinContent(3695,2);
   h130->SetBinContent(3696,6);
   h130->SetBinContent(3697,3);
   h130->SetBinContent(3698,1);
   h130->SetBinContent(3699,7);
   h130->SetBinContent(3700,4);
   h130->SetBinContent(3701,11);
   h130->SetBinContent(3702,10);
   h130->SetBinContent(3703,7);
   h130->SetBinContent(3704,8);
   h130->SetBinContent(3705,11);
   h130->SetBinContent(3706,2);
   h130->SetBinContent(3707,4);
   h130->SetBinContent(3708,4);
   h130->SetBinContent(3709,4);
   h130->SetBinContent(3710,4);
   h130->SetBinContent(3711,1);
   h130->SetBinContent(3712,1);
   h130->SetBinContent(3713,2);
   h130->SetBinContent(3714,1);
   h130->SetBinContent(3718,3);
   h130->SetBinContent(3719,2);
   h130->SetBinContent(3720,2);
   h130->SetBinContent(3721,1);
   h130->SetBinContent(3722,1);
   h130->SetBinContent(3723,2);
   h130->SetBinContent(3726,1);
   h130->SetBinContent(3727,4);
   h130->SetBinContent(3728,1);
   h130->SetBinContent(3729,3);
   h130->SetBinContent(3730,4);
   h130->SetBinContent(3731,3);
   h130->SetBinContent(3732,1);
   h130->SetBinContent(3733,1);
   h130->SetBinContent(3734,2);
   h130->SetBinContent(3736,2);
   h130->SetBinContent(3737,3);
   h130->SetBinContent(3738,4);
   h130->SetBinContent(3739,2);
   h130->SetBinContent(3740,2);
   h130->SetBinContent(3741,3);
   h130->SetBinContent(3742,4);
   h130->SetBinContent(3743,3);
   h130->SetBinContent(3744,4);
   h130->SetBinContent(3745,2);
   h130->SetBinContent(3746,2);
   h130->SetBinContent(3747,1);
   h130->SetBinContent(3748,2);
   h130->SetBinContent(3749,2);
   h130->SetBinContent(3750,4);
   h130->SetBinContent(3751,4);
   h130->SetBinContent(3752,5);
   h130->SetBinContent(3753,5);
   h130->SetBinContent(3754,4);
   h130->SetBinContent(3755,6);
   h130->SetBinContent(3756,4);
   h130->SetBinContent(3757,4);
   h130->SetBinContent(3758,5);
   h130->SetBinContent(3759,3);
   h130->SetBinContent(3760,5);
   h130->SetBinContent(3761,2);
   h130->SetBinContent(3762,2);
   h130->SetBinContent(3763,2);
   h130->SetBinContent(3778,2);
   h130->SetBinContent(3780,2);
   h130->SetBinContent(3781,1);
   h130->SetBinContent(3782,1);
   h130->SetBinContent(3783,3);
   h130->SetBinContent(3784,3);
   h130->SetBinContent(3785,1);
   h130->SetBinContent(3787,1);
   h130->SetBinContent(3788,1);
   h130->SetBinContent(3789,1);
   h130->SetBinContent(3790,1);
   h130->SetBinContent(3791,2);
   h130->SetBinContent(3792,1);
   h130->SetBinContent(3793,2);
   h130->SetBinContent(3794,2);
   h130->SetBinContent(3795,1);
   h130->SetBinContent(3796,3);
   h130->SetBinContent(3797,3);
   h130->SetBinContent(3798,4);
   h130->SetBinContent(3799,2);
   h130->SetBinContent(3800,2);
   h130->SetBinContent(3801,6);
   h130->SetBinContent(3802,8);
   h130->SetBinContent(3803,10);
   h130->SetBinContent(3804,6);
   h130->SetBinContent(3805,5);
   h130->SetBinContent(3806,9);
   h130->SetBinContent(3807,4);
   h130->SetBinContent(3808,1);
   h130->SetBinContent(3809,4);
   h130->SetBinContent(3810,5);
   h130->SetBinContent(3811,6);
   h130->SetBinContent(3812,4);
   h130->SetBinContent(3813,2);
   h130->SetBinContent(3814,1);
   h130->SetBinContent(3815,1);
   h130->SetBinContent(3816,1);
   h130->SetBinContent(3817,2);
   h130->SetBinContent(3818,1);
   h130->SetBinContent(3822,1);
   h130->SetBinContent(3823,1);
   h130->SetBinContent(3824,3);
   h130->SetBinContent(3825,1);
   h130->SetBinContent(3826,2);
   h130->SetBinContent(3827,2);
   h130->SetBinContent(3828,1);
   h130->SetBinContent(3829,2);
   h130->SetBinContent(3831,3);
   h130->SetBinContent(3832,5);
   h130->SetBinContent(3833,2);
   h130->SetBinContent(3834,1);
   h130->SetBinContent(3836,6);
   h130->SetBinContent(3838,3);
   h130->SetBinContent(3839,1);
   h130->SetBinContent(3840,4);
   h130->SetBinContent(3841,3);
   h130->SetBinContent(3842,2);
   h130->SetBinContent(3843,3);
   h130->SetBinContent(3844,3);
   h130->SetBinContent(3845,3);
   h130->SetBinContent(3846,6);
   h130->SetBinContent(3847,3);
   h130->SetBinContent(3848,2);
   h130->SetBinContent(3849,2);
   h130->SetBinContent(3850,2);
   h130->SetBinContent(3851,4);
   h130->SetBinContent(3852,3);
   h130->SetBinContent(3853,2);
   h130->SetBinContent(3854,6);
   h130->SetBinContent(3855,5);
   h130->SetBinContent(3856,3);
   h130->SetBinContent(3857,5);
   h130->SetBinContent(3859,5);
   h130->SetBinContent(3860,6);
   h130->SetBinContent(3861,5);
   h130->SetBinContent(3862,2);
   h130->SetBinContent(3863,1);
   h130->SetBinContent(3864,1);
   h130->SetBinContent(3880,1);
   h130->SetBinContent(3881,1);
   h130->SetBinContent(3882,1);
   h130->SetBinContent(3883,1);
   h130->SetBinContent(3884,1);
   h130->SetBinContent(3885,1);
   h130->SetBinContent(3886,1);
   h130->SetBinContent(3887,1);
   h130->SetBinContent(3889,2);
   h130->SetBinContent(3890,1);
   h130->SetBinContent(3891,1);
   h130->SetBinContent(3892,2);
   h130->SetBinContent(3894,2);
   h130->SetBinContent(3895,2);
   h130->SetBinContent(3896,5);
   h130->SetBinContent(3897,2);
   h130->SetBinContent(3898,2);
   h130->SetBinContent(3899,3);
   h130->SetBinContent(3901,2);
   h130->SetBinContent(3902,5);
   h130->SetBinContent(3903,4);
   h130->SetBinContent(3904,8);
   h130->SetBinContent(3905,3);
   h130->SetBinContent(3906,6);
   h130->SetBinContent(3907,3);
   h130->SetBinContent(3908,6);
   h130->SetBinContent(3909,2);
   h130->SetBinContent(3910,5);
   h130->SetBinContent(3911,5);
   h130->SetBinContent(3912,2);
   h130->SetBinContent(3913,3);
   h130->SetBinContent(3914,3);
   h130->SetBinContent(3915,3);
   h130->SetBinContent(3917,2);
   h130->SetBinContent(3918,2);
   h130->SetBinContent(3920,1);
   h130->SetBinContent(3921,2);
   h130->SetBinContent(3922,1);
   h130->SetBinContent(3923,2);
   h130->SetBinContent(3924,1);
   h130->SetBinContent(3926,2);
   h130->SetBinContent(3927,1);
   h130->SetBinContent(3928,2);
   h130->SetBinContent(3929,3);
   h130->SetBinContent(3931,2);
   h130->SetBinContent(3933,2);
   h130->SetBinContent(3935,3);
   h130->SetBinContent(3936,3);
   h130->SetBinContent(3937,1);
   h130->SetBinContent(3938,1);
   h130->SetBinContent(3939,3);
   h130->SetBinContent(3940,4);
   h130->SetBinContent(3941,2);
   h130->SetBinContent(3943,2);
   h130->SetBinContent(3945,4);
   h130->SetBinContent(3946,3);
   h130->SetBinContent(3947,4);
   h130->SetBinContent(3948,1);
   h130->SetBinContent(3949,1);
   h130->SetBinContent(3950,3);
   h130->SetBinContent(3951,4);
   h130->SetBinContent(3952,3);
   h130->SetBinContent(3953,6);
   h130->SetBinContent(3954,1);
   h130->SetBinContent(3955,4);
   h130->SetBinContent(3956,5);
   h130->SetBinContent(3957,2);
   h130->SetBinContent(3958,1);
   h130->SetBinContent(3959,4);
   h130->SetBinContent(3960,3);
   h130->SetBinContent(3961,3);
   h130->SetBinContent(3963,1);
   h130->SetBinContent(3964,3);
   h130->SetBinContent(3985,2);
   h130->SetBinContent(3987,1);
   h130->SetBinContent(3988,1);
   h130->SetBinContent(3989,1);
   h130->SetBinContent(3990,1);
   h130->SetBinContent(3991,4);
   h130->SetBinContent(3992,1);
   h130->SetBinContent(3995,1);
   h130->SetBinContent(3996,1);
   h130->SetBinContent(3997,2);
   h130->SetBinContent(3999,2);
   h130->SetBinContent(4000,2);
   h130->SetBinContent(4001,1);
   h130->SetBinContent(4002,1);
   h130->SetBinContent(4003,3);
   h130->SetBinContent(4004,3);
   h130->SetBinContent(4005,4);
   h130->SetBinContent(4006,9);
   h130->SetBinContent(4007,6);
   h130->SetBinContent(4008,9);
   h130->SetBinContent(4009,7);
   h130->SetBinContent(4010,7);
   h130->SetBinContent(4011,3);
   h130->SetBinContent(4012,2);
   h130->SetBinContent(4013,3);
   h130->SetBinContent(4014,1);
   h130->SetBinContent(4015,1);
   h130->SetBinContent(4017,3);
   h130->SetBinContent(4018,2);
   h130->SetBinContent(4019,2);
   h130->SetBinContent(4020,1);
   h130->SetBinContent(4022,2);
   h130->SetBinContent(4024,1);
   h130->SetBinContent(4026,2);
   h130->SetBinContent(4027,1);
   h130->SetBinContent(4031,2);
   h130->SetBinContent(4032,1);
   h130->SetBinContent(4033,1);
   h130->SetBinContent(4034,3);
   h130->SetBinContent(4036,2);
   h130->SetBinContent(4037,4);
   h130->SetBinContent(4038,2);
   h130->SetBinContent(4039,1);
   h130->SetBinContent(4041,2);
   h130->SetBinContent(4044,1);
   h130->SetBinContent(4046,1);
   h130->SetBinContent(4047,3);
   h130->SetBinContent(4048,1);
   h130->SetBinContent(4049,4);
   h130->SetBinContent(4050,6);
   h130->SetBinContent(4051,3);
   h130->SetBinContent(4052,1);
   h130->SetBinContent(4053,1);
   h130->SetBinContent(4054,3);
   h130->SetBinContent(4055,7);
   h130->SetBinContent(4056,2);
   h130->SetBinContent(4057,9);
   h130->SetBinContent(4058,6);
   h130->SetBinContent(4059,5);
   h130->SetBinContent(4060,1);
   h130->SetBinContent(4062,5);
   h130->SetBinContent(4063,1);
   h130->SetBinContent(4064,1);
   h130->SetBinContent(4065,2);
   h130->SetBinContent(4066,2);
   h130->SetBinContent(4085,1);
   h130->SetBinContent(4086,2);
   h130->SetBinContent(4087,2);
   h130->SetBinContent(4089,1);
   h130->SetBinContent(4090,1);
   h130->SetBinContent(4091,4);
   h130->SetBinContent(4093,2);
   h130->SetBinContent(4094,3);
   h130->SetBinContent(4095,2);
   h130->SetBinContent(4096,1);
   h130->SetBinContent(4099,2);
   h130->SetBinContent(4100,2);
   h130->SetBinContent(4101,3);
   h130->SetBinContent(4102,2);
   h130->SetBinContent(4103,1);
   h130->SetBinContent(4104,3);
   h130->SetBinContent(4105,5);
   h130->SetBinContent(4106,4);
   h130->SetBinContent(4107,2);
   h130->SetBinContent(4108,2);
   h130->SetBinContent(4109,7);
   h130->SetBinContent(4110,4);
   h130->SetBinContent(4111,5);
   h130->SetBinContent(4112,3);
   h130->SetBinContent(4113,5);
   h130->SetBinContent(4114,6);
   h130->SetBinContent(4115,1);
   h130->SetBinContent(4116,1);
   h130->SetBinContent(4117,1);
   h130->SetBinContent(4118,3);
   h130->SetBinContent(4121,1);
   h130->SetBinContent(4122,1);
   h130->SetBinContent(4124,1);
   h130->SetBinContent(4125,2);
   h130->SetBinContent(4126,1);
   h130->SetBinContent(4128,4);
   h130->SetBinContent(4131,2);
   h130->SetBinContent(4132,1);
   h130->SetBinContent(4133,1);
   h130->SetBinContent(4134,2);
   h130->SetBinContent(4135,1);
   h130->SetBinContent(4136,1);
   h130->SetBinContent(4138,3);
   h130->SetBinContent(4141,2);
   h130->SetBinContent(4142,1);
   h130->SetBinContent(4144,1);
   h130->SetBinContent(4145,1);
   h130->SetBinContent(4146,1);
   h130->SetBinContent(4148,3);
   h130->SetBinContent(4149,1);
   h130->SetBinContent(4151,2);
   h130->SetBinContent(4152,2);
   h130->SetBinContent(4153,1);
   h130->SetBinContent(4154,2);
   h130->SetBinContent(4155,2);
   h130->SetBinContent(4156,2);
   h130->SetBinContent(4157,3);
   h130->SetBinContent(4158,4);
   h130->SetBinContent(4159,2);
   h130->SetBinContent(4160,1);
   h130->SetBinContent(4161,3);
   h130->SetBinContent(4162,2);
   h130->SetBinContent(4164,1);
   h130->SetBinContent(4165,3);
   h130->SetBinContent(4166,1);
   h130->SetBinContent(4168,1);
   h130->SetBinContent(4186,1);
   h130->SetBinContent(4188,1);
   h130->SetBinContent(4191,1);
   h130->SetBinContent(4192,2);
   h130->SetBinContent(4193,3);
   h130->SetBinContent(4194,1);
   h130->SetBinContent(4195,1);
   h130->SetBinContent(4196,3);
   h130->SetBinContent(4200,3);
   h130->SetBinContent(4201,1);
   h130->SetBinContent(4203,1);
   h130->SetBinContent(4204,4);
   h130->SetBinContent(4206,2);
   h130->SetBinContent(4207,3);
   h130->SetBinContent(4208,9);
   h130->SetBinContent(4209,4);
   h130->SetBinContent(4210,5);
   h130->SetBinContent(4211,7);
   h130->SetBinContent(4212,8);
   h130->SetBinContent(4213,9);
   h130->SetBinContent(4214,6);
   h130->SetBinContent(4215,3);
   h130->SetBinContent(4216,3);
   h130->SetBinContent(4217,1);
   h130->SetBinContent(4218,4);
   h130->SetBinContent(4219,1);
   h130->SetBinContent(4221,1);
   h130->SetBinContent(4222,1);
   h130->SetBinContent(4224,1);
   h130->SetBinContent(4226,1);
   h130->SetBinContent(4228,3);
   h130->SetBinContent(4229,1);
   h130->SetBinContent(4230,1);
   h130->SetBinContent(4231,1);
   h130->SetBinContent(4236,1);
   h130->SetBinContent(4238,2);
   h130->SetBinContent(4241,1);
   h130->SetBinContent(4242,1);
   h130->SetBinContent(4243,1);
   h130->SetBinContent(4245,5);
   h130->SetBinContent(4248,1);
   h130->SetBinContent(4249,2);
   h130->SetBinContent(4251,3);
   h130->SetBinContent(4252,1);
   h130->SetBinContent(4253,2);
   h130->SetBinContent(4254,1);
   h130->SetBinContent(4255,1);
   h130->SetBinContent(4257,4);
   h130->SetBinContent(4258,1);
   h130->SetBinContent(4259,3);
   h130->SetBinContent(4261,2);
   h130->SetBinContent(4262,2);
   h130->SetBinContent(4263,2);
   h130->SetBinContent(4264,1);
   h130->SetBinContent(4265,6);
   h130->SetBinContent(4266,3);
   h130->SetBinContent(4267,3);
   h130->SetBinContent(4268,1);
   h130->SetBinContent(4289,1);
   h130->SetBinContent(4290,1);
   h130->SetBinContent(4293,1);
   h130->SetBinContent(4294,2);
   h130->SetBinContent(4295,2);
   h130->SetBinContent(4296,1);
   h130->SetBinContent(4298,1);
   h130->SetBinContent(4300,1);
   h130->SetBinContent(4301,1);
   h130->SetBinContent(4304,2);
   h130->SetBinContent(4305,1);
   h130->SetBinContent(4306,3);
   h130->SetBinContent(4307,2);
   h130->SetBinContent(4308,3);
   h130->SetBinContent(4309,5);
   h130->SetBinContent(4310,4);
   h130->SetBinContent(4312,11);
   h130->SetBinContent(4313,4);
   h130->SetBinContent(4314,6);
   h130->SetBinContent(4315,2);
   h130->SetBinContent(4316,7);
   h130->SetBinContent(4317,1);
   h130->SetBinContent(4318,6);
   h130->SetBinContent(4319,1);
   h130->SetBinContent(4320,1);
   h130->SetBinContent(4321,1);
   h130->SetBinContent(4322,2);
   h130->SetBinContent(4325,1);
   h130->SetBinContent(4326,1);
   h130->SetBinContent(4329,1);
   h130->SetBinContent(4334,1);
   h130->SetBinContent(4335,1);
   h130->SetBinContent(4338,1);
   h130->SetBinContent(4344,1);
   h130->SetBinContent(4345,1);
   h130->SetBinContent(4348,2);
   h130->SetBinContent(4349,1);
   h130->SetBinContent(4350,1);
   h130->SetBinContent(4352,1);
   h130->SetBinContent(4354,1);
   h130->SetBinContent(4356,3);
   h130->SetBinContent(4357,1);
   h130->SetBinContent(4358,2);
   h130->SetBinContent(4360,2);
   h130->SetBinContent(4361,3);
   h130->SetBinContent(4362,4);
   h130->SetBinContent(4363,3);
   h130->SetBinContent(4364,2);
   h130->SetBinContent(4365,3);
   h130->SetBinContent(4366,4);
   h130->SetBinContent(4367,2);
   h130->SetBinContent(4368,2);
   h130->SetBinContent(4369,1);
   h130->SetBinContent(4371,1);
   h130->SetBinContent(4391,1);
   h130->SetBinContent(4392,1);
   h130->SetBinContent(4393,1);
   h130->SetBinContent(4396,3);
   h130->SetBinContent(4397,2);
   h130->SetBinContent(4398,1);
   h130->SetBinContent(4400,1);
   h130->SetBinContent(4401,2);
   h130->SetBinContent(4402,1);
   h130->SetBinContent(4403,4);
   h130->SetBinContent(4404,1);
   h130->SetBinContent(4405,1);
   h130->SetBinContent(4406,1);
   h130->SetBinContent(4407,2);
   h130->SetBinContent(4408,1);
   h130->SetBinContent(4409,2);
   h130->SetBinContent(4410,3);
   h130->SetBinContent(4411,3);
   h130->SetBinContent(4412,4);
   h130->SetBinContent(4413,10);
   h130->SetBinContent(4414,4);
   h130->SetBinContent(4415,3);
   h130->SetBinContent(4416,3);
   h130->SetBinContent(4417,6);
   h130->SetBinContent(4418,2);
   h130->SetBinContent(4420,1);
   h130->SetBinContent(4421,5);
   h130->SetBinContent(4422,2);
   h130->SetBinContent(4423,4);
   h130->SetBinContent(4424,2);
   h130->SetBinContent(4425,1);
   h130->SetBinContent(4427,2);
   h130->SetBinContent(4428,1);
   h130->SetBinContent(4429,1);
   h130->SetBinContent(4430,1);
   h130->SetBinContent(4432,1);
   h130->SetBinContent(4433,1);
   h130->SetBinContent(4434,1);
   h130->SetBinContent(4435,1);
   h130->SetBinContent(4439,1);
   h130->SetBinContent(4444,1);
   h130->SetBinContent(4445,2);
   h130->SetBinContent(4448,2);
   h130->SetBinContent(4449,1);
   h130->SetBinContent(4450,1);
   h130->SetBinContent(4452,2);
   h130->SetBinContent(4454,1);
   h130->SetBinContent(4458,2);
   h130->SetBinContent(4460,1);
   h130->SetBinContent(4461,3);
   h130->SetBinContent(4462,2);
   h130->SetBinContent(4463,2);
   h130->SetBinContent(4464,1);
   h130->SetBinContent(4465,3);
   h130->SetBinContent(4466,1);
   h130->SetBinContent(4467,3);
   h130->SetBinContent(4468,4);
   h130->SetBinContent(4469,2);
   h130->SetBinContent(4470,1);
   h130->SetBinContent(4493,1);
   h130->SetBinContent(4498,1);
   h130->SetBinContent(4499,1);
   h130->SetBinContent(4501,1);
   h130->SetBinContent(4502,3);
   h130->SetBinContent(4503,1);
   h130->SetBinContent(4504,2);
   h130->SetBinContent(4505,2);
   h130->SetBinContent(4506,1);
   h130->SetBinContent(4507,2);
   h130->SetBinContent(4508,2);
   h130->SetBinContent(4509,1);
   h130->SetBinContent(4510,2);
   h130->SetBinContent(4511,3);
   h130->SetBinContent(4512,3);
   h130->SetBinContent(4513,4);
   h130->SetBinContent(4514,5);
   h130->SetBinContent(4515,10);
   h130->SetBinContent(4516,8);
   h130->SetBinContent(4517,11);
   h130->SetBinContent(4518,9);
   h130->SetBinContent(4519,8);
   h130->SetBinContent(4520,4);
   h130->SetBinContent(4521,4);
   h130->SetBinContent(4522,2);
   h130->SetBinContent(4523,2);
   h130->SetBinContent(4525,4);
   h130->SetBinContent(4526,2);
   h130->SetBinContent(4527,1);
   h130->SetBinContent(4532,1);
   h130->SetBinContent(4540,1);
   h130->SetBinContent(4541,1);
   h130->SetBinContent(4542,1);
   h130->SetBinContent(4543,1);
   h130->SetBinContent(4545,4);
   h130->SetBinContent(4546,2);
   h130->SetBinContent(4547,2);
   h130->SetBinContent(4548,2);
   h130->SetBinContent(4549,2);
   h130->SetBinContent(4553,1);
   h130->SetBinContent(4554,1);
   h130->SetBinContent(4556,2);
   h130->SetBinContent(4557,2);
   h130->SetBinContent(4558,1);
   h130->SetBinContent(4559,2);
   h130->SetBinContent(4560,1);
   h130->SetBinContent(4561,1);
   h130->SetBinContent(4562,2);
   h130->SetBinContent(4563,6);
   h130->SetBinContent(4564,2);
   h130->SetBinContent(4565,3);
   h130->SetBinContent(4566,4);
   h130->SetBinContent(4567,4);
   h130->SetBinContent(4568,3);
   h130->SetBinContent(4569,4);
   h130->SetBinContent(4570,2);
   h130->SetBinContent(4571,1);
   h130->SetBinContent(4573,1);
   h130->SetBinContent(4595,2);
   h130->SetBinContent(4596,2);
   h130->SetBinContent(4598,2);
   h130->SetBinContent(4599,2);
   h130->SetBinContent(4600,1);
   h130->SetBinContent(4602,1);
   h130->SetBinContent(4604,3);
   h130->SetBinContent(4605,2);
   h130->SetBinContent(4607,1);
   h130->SetBinContent(4608,2);
   h130->SetBinContent(4609,2);
   h130->SetBinContent(4610,4);
   h130->SetBinContent(4611,2);
   h130->SetBinContent(4612,2);
   h130->SetBinContent(4613,1);
   h130->SetBinContent(4614,6);
   h130->SetBinContent(4615,4);
   h130->SetBinContent(4616,5);
   h130->SetBinContent(4617,2);
   h130->SetBinContent(4618,2);
   h130->SetBinContent(4619,7);
   h130->SetBinContent(4620,7);
   h130->SetBinContent(4621,13);
   h130->SetBinContent(4622,2);
   h130->SetBinContent(4623,4);
   h130->SetBinContent(4624,4);
   h130->SetBinContent(4626,1);
   h130->SetBinContent(4627,1);
   h130->SetBinContent(4628,4);
   h130->SetBinContent(4629,1);
   h130->SetBinContent(4630,1);
   h130->SetBinContent(4631,1);
   h130->SetBinContent(4632,1);
   h130->SetBinContent(4635,2);
   h130->SetBinContent(4636,1);
   h130->SetBinContent(4637,1);
   h130->SetBinContent(4638,1);
   h130->SetBinContent(4639,1);
   h130->SetBinContent(4646,1);
   h130->SetBinContent(4649,1);
   h130->SetBinContent(4650,1);
   h130->SetBinContent(4651,3);
   h130->SetBinContent(4657,2);
   h130->SetBinContent(4659,1);
   h130->SetBinContent(4660,1);
   h130->SetBinContent(4661,2);
   h130->SetBinContent(4662,1);
   h130->SetBinContent(4663,1);
   h130->SetBinContent(4664,1);
   h130->SetBinContent(4665,4);
   h130->SetBinContent(4666,6);
   h130->SetBinContent(4667,7);
   h130->SetBinContent(4668,7);
   h130->SetBinContent(4669,8);
   h130->SetBinContent(4670,4);
   h130->SetBinContent(4671,2);
   h130->SetBinContent(4672,1);
   h130->SetBinContent(4673,2);
   h130->SetBinContent(4674,2);
   h130->SetBinContent(4697,1);
   h130->SetBinContent(4698,2);
   h130->SetBinContent(4699,1);
   h130->SetBinContent(4700,1);
   h130->SetBinContent(4701,1);
   h130->SetBinContent(4702,2);
   h130->SetBinContent(4703,1);
   h130->SetBinContent(4704,2);
   h130->SetBinContent(4705,1);
   h130->SetBinContent(4709,2);
   h130->SetBinContent(4711,2);
   h130->SetBinContent(4712,4);
   h130->SetBinContent(4713,3);
   h130->SetBinContent(4714,1);
   h130->SetBinContent(4715,3);
   h130->SetBinContent(4716,3);
   h130->SetBinContent(4717,4);
   h130->SetBinContent(4718,6);
   h130->SetBinContent(4719,4);
   h130->SetBinContent(4720,10);
   h130->SetBinContent(4721,11);
   h130->SetBinContent(4722,4);
   h130->SetBinContent(4723,5);
   h130->SetBinContent(4724,7);
   h130->SetBinContent(4725,1);
   h130->SetBinContent(4726,4);
   h130->SetBinContent(4727,3);
   h130->SetBinContent(4728,1);
   h130->SetBinContent(4729,1);
   h130->SetBinContent(4730,1);
   h130->SetBinContent(4734,1);
   h130->SetBinContent(4735,1);
   h130->SetBinContent(4736,2);
   h130->SetBinContent(4740,2);
   h130->SetBinContent(4744,1);
   h130->SetBinContent(4745,2);
   h130->SetBinContent(4748,3);
   h130->SetBinContent(4749,2);
   h130->SetBinContent(4751,1);
   h130->SetBinContent(4752,4);
   h130->SetBinContent(4753,1);
   h130->SetBinContent(4754,1);
   h130->SetBinContent(4756,2);
   h130->SetBinContent(4757,1);
   h130->SetBinContent(4759,2);
   h130->SetBinContent(4760,1);
   h130->SetBinContent(4761,2);
   h130->SetBinContent(4762,2);
   h130->SetBinContent(4763,6);
   h130->SetBinContent(4764,3);
   h130->SetBinContent(4765,2);
   h130->SetBinContent(4766,4);
   h130->SetBinContent(4767,6);
   h130->SetBinContent(4768,4);
   h130->SetBinContent(4769,6);
   h130->SetBinContent(4770,2);
   h130->SetBinContent(4771,2);
   h130->SetBinContent(4773,2);
   h130->SetBinContent(4774,3);
   h130->SetBinContent(4775,1);
   h130->SetBinContent(4800,1);
   h130->SetBinContent(4802,1);
   h130->SetBinContent(4804,2);
   h130->SetBinContent(4805,1);
   h130->SetBinContent(4809,2);
   h130->SetBinContent(4810,2);
   h130->SetBinContent(4811,1);
   h130->SetBinContent(4813,3);
   h130->SetBinContent(4814,4);
   h130->SetBinContent(4815,3);
   h130->SetBinContent(4816,4);
   h130->SetBinContent(4817,3);
   h130->SetBinContent(4818,3);
   h130->SetBinContent(4819,3);
   h130->SetBinContent(4820,6);
   h130->SetBinContent(4821,5);
   h130->SetBinContent(4822,8);
   h130->SetBinContent(4823,7);
   h130->SetBinContent(4824,8);
   h130->SetBinContent(4825,5);
   h130->SetBinContent(4826,6);
   h130->SetBinContent(4827,7);
   h130->SetBinContent(4828,2);
   h130->SetBinContent(4829,1);
   h130->SetBinContent(4830,2);
   h130->SetBinContent(4831,5);
   h130->SetBinContent(4833,1);
   h130->SetBinContent(4837,1);
   h130->SetBinContent(4838,1);
   h130->SetBinContent(4839,2);
   h130->SetBinContent(4840,1);
   h130->SetBinContent(4846,1);
   h130->SetBinContent(4849,1);
   h130->SetBinContent(4850,1);
   h130->SetBinContent(4852,2);
   h130->SetBinContent(4854,1);
   h130->SetBinContent(4855,3);
   h130->SetBinContent(4856,2);
   h130->SetBinContent(4857,1);
   h130->SetBinContent(4858,2);
   h130->SetBinContent(4859,2);
   h130->SetBinContent(4860,1);
   h130->SetBinContent(4861,1);
   h130->SetBinContent(4862,1);
   h130->SetBinContent(4863,1);
   h130->SetBinContent(4864,3);
   h130->SetBinContent(4865,1);
   h130->SetBinContent(4866,2);
   h130->SetBinContent(4867,5);
   h130->SetBinContent(4868,4);
   h130->SetBinContent(4869,5);
   h130->SetBinContent(4870,6);
   h130->SetBinContent(4871,4);
   h130->SetBinContent(4872,1);
   h130->SetBinContent(4873,4);
   h130->SetBinContent(4901,1);
   h130->SetBinContent(4902,2);
   h130->SetBinContent(4903,4);
   h130->SetBinContent(4905,3);
   h130->SetBinContent(4906,1);
   h130->SetBinContent(4907,1);
   h130->SetBinContent(4908,1);
   h130->SetBinContent(4909,1);
   h130->SetBinContent(4910,1);
   h130->SetBinContent(4911,1);
   h130->SetBinContent(4912,2);
   h130->SetBinContent(4913,1);
   h130->SetBinContent(4915,2);
   h130->SetBinContent(4916,4);
   h130->SetBinContent(4918,3);
   h130->SetBinContent(4919,5);
   h130->SetBinContent(4920,5);
   h130->SetBinContent(4921,2);
   h130->SetBinContent(4922,5);
   h130->SetBinContent(4923,3);
   h130->SetBinContent(4924,5);
   h130->SetBinContent(4925,5);
   h130->SetBinContent(4926,4);
   h130->SetBinContent(4927,6);
   h130->SetBinContent(4928,4);
   h130->SetBinContent(4929,4);
   h130->SetBinContent(4930,3);
   h130->SetBinContent(4931,4);
   h130->SetBinContent(4932,1);
   h130->SetBinContent(4933,1);
   h130->SetBinContent(4935,2);
   h130->SetBinContent(4936,1);
   h130->SetBinContent(4937,1);
   h130->SetBinContent(4938,1);
   h130->SetBinContent(4941,1);
   h130->SetBinContent(4945,1);
   h130->SetBinContent(4951,1);
   h130->SetBinContent(4954,1);
   h130->SetBinContent(4955,2);
   h130->SetBinContent(4956,2);
   h130->SetBinContent(4957,1);
   h130->SetBinContent(4958,2);
   h130->SetBinContent(4959,1);
   h130->SetBinContent(4960,2);
   h130->SetBinContent(4962,3);
   h130->SetBinContent(4963,1);
   h130->SetBinContent(4964,2);
   h130->SetBinContent(4965,1);
   h130->SetBinContent(4966,1);
   h130->SetBinContent(4967,3);
   h130->SetBinContent(4968,8);
   h130->SetBinContent(4969,3);
   h130->SetBinContent(4970,2);
   h130->SetBinContent(4971,4);
   h130->SetBinContent(4972,2);
   h130->SetBinContent(4973,5);
   h130->SetBinContent(4974,5);
   h130->SetBinContent(4975,2);
   h130->SetBinContent(4979,1);
   h130->SetBinContent(5003,2);
   h130->SetBinContent(5004,1);
   h130->SetBinContent(5005,2);
   h130->SetBinContent(5006,1);
   h130->SetBinContent(5007,1);
   h130->SetBinContent(5009,3);
   h130->SetBinContent(5010,2);
   h130->SetBinContent(5011,1);
   h130->SetBinContent(5012,1);
   h130->SetBinContent(5014,2);
   h130->SetBinContent(5015,2);
   h130->SetBinContent(5016,2);
   h130->SetBinContent(5018,2);
   h130->SetBinContent(5019,1);
   h130->SetBinContent(5020,2);
   h130->SetBinContent(5021,7);
   h130->SetBinContent(5022,6);
   h130->SetBinContent(5023,5);
   h130->SetBinContent(5024,4);
   h130->SetBinContent(5025,7);
   h130->SetBinContent(5026,10);
   h130->SetBinContent(5027,4);
   h130->SetBinContent(5028,4);
   h130->SetBinContent(5029,6);
   h130->SetBinContent(5030,4);
   h130->SetBinContent(5031,2);
   h130->SetBinContent(5032,3);
   h130->SetBinContent(5033,4);
   h130->SetBinContent(5035,3);
   h130->SetBinContent(5036,1);
   h130->SetBinContent(5039,1);
   h130->SetBinContent(5042,1);
   h130->SetBinContent(5043,1);
   h130->SetBinContent(5046,2);
   h130->SetBinContent(5047,2);
   h130->SetBinContent(5049,2);
   h130->SetBinContent(5051,1);
   h130->SetBinContent(5053,3);
   h130->SetBinContent(5057,2);
   h130->SetBinContent(5059,2);
   h130->SetBinContent(5061,4);
   h130->SetBinContent(5063,6);
   h130->SetBinContent(5064,9);
   h130->SetBinContent(5065,2);
   h130->SetBinContent(5066,1);
   h130->SetBinContent(5067,4);
   h130->SetBinContent(5068,7);
   h130->SetBinContent(5069,2);
   h130->SetBinContent(5070,2);
   h130->SetBinContent(5071,5);
   h130->SetBinContent(5072,5);
   h130->SetBinContent(5073,2);
   h130->SetBinContent(5074,3);
   h130->SetBinContent(5075,1);
   h130->SetBinContent(5076,2);
   h130->SetBinContent(5077,1);
   h130->SetBinContent(5079,1);
   h130->SetBinContent(5105,1);
   h130->SetBinContent(5106,1);
   h130->SetBinContent(5108,1);
   h130->SetBinContent(5109,1);
   h130->SetBinContent(5110,1);
   h130->SetBinContent(5111,4);
   h130->SetBinContent(5113,1);
   h130->SetBinContent(5114,1);
   h130->SetBinContent(5116,3);
   h130->SetBinContent(5117,1);
   h130->SetBinContent(5120,2);
   h130->SetBinContent(5122,3);
   h130->SetBinContent(5123,4);
   h130->SetBinContent(5124,6);
   h130->SetBinContent(5125,2);
   h130->SetBinContent(5126,6);
   h130->SetBinContent(5127,6);
   h130->SetBinContent(5128,7);
   h130->SetBinContent(5129,5);
   h130->SetBinContent(5130,4);
   h130->SetBinContent(5131,9);
   h130->SetBinContent(5132,5);
   h130->SetBinContent(5134,4);
   h130->SetBinContent(5135,1);
   h130->SetBinContent(5136,2);
   h130->SetBinContent(5137,1);
   h130->SetBinContent(5138,2);
   h130->SetBinContent(5139,1);
   h130->SetBinContent(5140,1);
   h130->SetBinContent(5141,1);
   h130->SetBinContent(5142,1);
   h130->SetBinContent(5147,1);
   h130->SetBinContent(5148,1);
   h130->SetBinContent(5150,2);
   h130->SetBinContent(5152,2);
   h130->SetBinContent(5154,2);
   h130->SetBinContent(5155,1);
   h130->SetBinContent(5156,3);
   h130->SetBinContent(5157,4);
   h130->SetBinContent(5160,3);
   h130->SetBinContent(5161,1);
   h130->SetBinContent(5163,6);
   h130->SetBinContent(5164,2);
   h130->SetBinContent(5165,1);
   h130->SetBinContent(5166,6);
   h130->SetBinContent(5167,3);
   h130->SetBinContent(5168,3);
   h130->SetBinContent(5169,1);
   h130->SetBinContent(5170,5);
   h130->SetBinContent(5171,2);
   h130->SetBinContent(5172,3);
   h130->SetBinContent(5173,2);
   h130->SetBinContent(5174,6);
   h130->SetBinContent(5175,2);
   h130->SetBinContent(5176,4);
   h130->SetBinContent(5177,4);
   h130->SetBinContent(5178,3);
   h130->SetBinContent(5179,1);
   h130->SetBinContent(5180,1);
   h130->SetBinContent(5208,3);
   h130->SetBinContent(5209,1);
   h130->SetBinContent(5210,1);
   h130->SetBinContent(5211,3);
   h130->SetBinContent(5212,2);
   h130->SetBinContent(5215,2);
   h130->SetBinContent(5216,1);
   h130->SetBinContent(5217,1);
   h130->SetBinContent(5218,2);
   h130->SetBinContent(5219,3);
   h130->SetBinContent(5222,1);
   h130->SetBinContent(5223,5);
   h130->SetBinContent(5226,1);
   h130->SetBinContent(5227,3);
   h130->SetBinContent(5228,4);
   h130->SetBinContent(5229,4);
   h130->SetBinContent(5230,3);
   h130->SetBinContent(5231,9);
   h130->SetBinContent(5232,8);
   h130->SetBinContent(5233,6);
   h130->SetBinContent(5234,1);
   h130->SetBinContent(5236,3);
   h130->SetBinContent(5237,2);
   h130->SetBinContent(5239,1);
   h130->SetBinContent(5241,1);
   h130->SetBinContent(5243,1);
   h130->SetBinContent(5246,1);
   h130->SetBinContent(5249,1);
   h130->SetBinContent(5253,1);
   h130->SetBinContent(5254,1);
   h130->SetBinContent(5255,1);
   h130->SetBinContent(5256,2);
   h130->SetBinContent(5257,1);
   h130->SetBinContent(5258,1);
   h130->SetBinContent(5259,1);
   h130->SetBinContent(5260,2);
   h130->SetBinContent(5261,3);
   h130->SetBinContent(5262,4);
   h130->SetBinContent(5263,3);
   h130->SetBinContent(5264,4);
   h130->SetBinContent(5265,2);
   h130->SetBinContent(5266,1);
   h130->SetBinContent(5267,4);
   h130->SetBinContent(5268,4);
   h130->SetBinContent(5269,3);
   h130->SetBinContent(5271,2);
   h130->SetBinContent(5272,2);
   h130->SetBinContent(5273,3);
   h130->SetBinContent(5274,2);
   h130->SetBinContent(5275,3);
   h130->SetBinContent(5276,2);
   h130->SetBinContent(5277,3);
   h130->SetBinContent(5278,4);
   h130->SetBinContent(5279,1);
   h130->SetBinContent(5280,3);
   h130->SetBinContent(5281,1);
   h130->SetBinContent(5513,1);
   h130->SetBinContent(5514,2);
   h130->SetBinContent(5515,2);
   h130->SetBinContent(5516,2);
   h130->SetBinContent(5517,1);
   h130->SetBinContent(5518,3);
   h130->SetBinContent(5519,2);
   h130->SetBinContent(5520,1);
   h130->SetBinContent(5522,1);
   h130->SetBinContent(5523,1);
   h130->SetBinContent(5525,4);
   h130->SetBinContent(5527,3);
   h130->SetBinContent(5528,2);
   h130->SetBinContent(5529,1);
   h130->SetBinContent(5530,1);
   h130->SetBinContent(5531,8);
   h130->SetBinContent(5533,3);
   h130->SetBinContent(5534,5);
   h130->SetBinContent(5535,6);
   h130->SetBinContent(5536,4);
   h130->SetBinContent(5537,1);
   h130->SetBinContent(5538,10);
   h130->SetBinContent(5539,6);
   h130->SetBinContent(5540,1);
   h130->SetBinContent(5541,5);
   h130->SetBinContent(5542,1);
   h130->SetBinContent(5543,4);
   h130->SetBinContent(5544,2);
   h130->SetBinContent(5546,1);
   h130->SetBinContent(5547,2);
   h130->SetBinContent(5548,2);
   h130->SetBinContent(5550,2);
   h130->SetBinContent(5555,1);
   h130->SetBinContent(5556,1);
   h130->SetBinContent(5557,1);
   h130->SetBinContent(5558,1);
   h130->SetBinContent(5560,2);
   h130->SetBinContent(5562,1);
   h130->SetBinContent(5565,1);
   h130->SetBinContent(5566,1);
   h130->SetBinContent(5567,2);
   h130->SetBinContent(5568,1);
   h130->SetBinContent(5569,4);
   h130->SetBinContent(5570,1);
   h130->SetBinContent(5571,2);
   h130->SetBinContent(5572,3);
   h130->SetBinContent(5573,6);
   h130->SetBinContent(5574,3);
   h130->SetBinContent(5575,3);
   h130->SetBinContent(5576,3);
   h130->SetBinContent(5577,3);
   h130->SetBinContent(5578,2);
   h130->SetBinContent(5579,5);
   h130->SetBinContent(5580,4);
   h130->SetBinContent(5582,2);
   h130->SetBinContent(5584,1);
   h130->SetBinContent(5615,3);
   h130->SetBinContent(5616,2);
   h130->SetBinContent(5617,3);
   h130->SetBinContent(5618,4);
   h130->SetBinContent(5619,3);
   h130->SetBinContent(5620,2);
   h130->SetBinContent(5621,1);
   h130->SetBinContent(5623,1);
   h130->SetBinContent(5625,2);
   h130->SetBinContent(5626,5);
   h130->SetBinContent(5628,2);
   h130->SetBinContent(5629,1);
   h130->SetBinContent(5630,1);
   h130->SetBinContent(5631,5);
   h130->SetBinContent(5632,2);
   h130->SetBinContent(5633,2);
   h130->SetBinContent(5634,5);
   h130->SetBinContent(5635,9);
   h130->SetBinContent(5636,5);
   h130->SetBinContent(5637,6);
   h130->SetBinContent(5638,3);
   h130->SetBinContent(5639,6);
   h130->SetBinContent(5640,9);
   h130->SetBinContent(5641,8);
   h130->SetBinContent(5642,3);
   h130->SetBinContent(5643,4);
   h130->SetBinContent(5644,3);
   h130->SetBinContent(5645,8);
   h130->SetBinContent(5647,1);
   h130->SetBinContent(5648,1);
   h130->SetBinContent(5650,3);
   h130->SetBinContent(5652,1);
   h130->SetBinContent(5654,2);
   h130->SetBinContent(5655,4);
   h130->SetBinContent(5656,2);
   h130->SetBinContent(5659,1);
   h130->SetBinContent(5661,2);
   h130->SetBinContent(5662,2);
   h130->SetBinContent(5663,3);
   h130->SetBinContent(5664,3);
   h130->SetBinContent(5665,3);
   h130->SetBinContent(5666,6);
   h130->SetBinContent(5667,4);
   h130->SetBinContent(5669,7);
   h130->SetBinContent(5670,5);
   h130->SetBinContent(5671,6);
   h130->SetBinContent(5672,7);
   h130->SetBinContent(5673,8);
   h130->SetBinContent(5674,7);
   h130->SetBinContent(5675,5);
   h130->SetBinContent(5676,3);
   h130->SetBinContent(5677,4);
   h130->SetBinContent(5678,4);
   h130->SetBinContent(5679,6);
   h130->SetBinContent(5680,4);
   h130->SetBinContent(5681,3);
   h130->SetBinContent(5682,5);
   h130->SetBinContent(5683,2);
   h130->SetBinContent(5684,4);
   h130->SetBinContent(5718,4);
   h130->SetBinContent(5719,1);
   h130->SetBinContent(5720,1);
   h130->SetBinContent(5721,3);
   h130->SetBinContent(5722,2);
   h130->SetBinContent(5723,2);
   h130->SetBinContent(5724,1);
   h130->SetBinContent(5725,2);
   h130->SetBinContent(5726,2);
   h130->SetBinContent(5727,2);
   h130->SetBinContent(5729,1);
   h130->SetBinContent(5730,5);
   h130->SetBinContent(5731,2);
   h130->SetBinContent(5732,2);
   h130->SetBinContent(5733,4);
   h130->SetBinContent(5734,6);
   h130->SetBinContent(5735,4);
   h130->SetBinContent(5736,2);
   h130->SetBinContent(5737,4);
   h130->SetBinContent(5738,6);
   h130->SetBinContent(5739,4);
   h130->SetBinContent(5740,8);
   h130->SetBinContent(5741,5);
   h130->SetBinContent(5742,3);
   h130->SetBinContent(5743,7);
   h130->SetBinContent(5744,7);
   h130->SetBinContent(5745,3);
   h130->SetBinContent(5747,3);
   h130->SetBinContent(5748,2);
   h130->SetBinContent(5749,3);
   h130->SetBinContent(5752,2);
   h130->SetBinContent(5753,1);
   h130->SetBinContent(5756,2);
   h130->SetBinContent(5760,1);
   h130->SetBinContent(5761,3);
   h130->SetBinContent(5762,1);
   h130->SetBinContent(5764,1);
   h130->SetBinContent(5765,1);
   h130->SetBinContent(5766,2);
   h130->SetBinContent(5767,3);
   h130->SetBinContent(5768,2);
   h130->SetBinContent(5769,7);
   h130->SetBinContent(5770,5);
   h130->SetBinContent(5771,7);
   h130->SetBinContent(5772,8);
   h130->SetBinContent(5773,6);
   h130->SetBinContent(5774,6);
   h130->SetBinContent(5775,5);
   h130->SetBinContent(5776,6);
   h130->SetBinContent(5777,7);
   h130->SetBinContent(5778,5);
   h130->SetBinContent(5779,10);
   h130->SetBinContent(5780,5);
   h130->SetBinContent(5781,4);
   h130->SetBinContent(5782,2);
   h130->SetBinContent(5783,5);
   h130->SetBinContent(5784,3);
   h130->SetBinContent(5785,1);
   h130->SetBinContent(5820,3);
   h130->SetBinContent(5821,1);
   h130->SetBinContent(5822,1);
   h130->SetBinContent(5823,5);
   h130->SetBinContent(5824,5);
   h130->SetBinContent(5825,1);
   h130->SetBinContent(5827,2);
   h130->SetBinContent(5828,3);
   h130->SetBinContent(5829,4);
   h130->SetBinContent(5830,3);
   h130->SetBinContent(5831,5);
   h130->SetBinContent(5832,6);
   h130->SetBinContent(5833,3);
   h130->SetBinContent(5834,5);
   h130->SetBinContent(5837,1);
   h130->SetBinContent(5838,6);
   h130->SetBinContent(5839,4);
   h130->SetBinContent(5840,4);
   h130->SetBinContent(5841,5);
   h130->SetBinContent(5842,7);
   h130->SetBinContent(5843,9);
   h130->SetBinContent(5844,5);
   h130->SetBinContent(5845,6);
   h130->SetBinContent(5846,3);
   h130->SetBinContent(5847,2);
   h130->SetBinContent(5848,3);
   h130->SetBinContent(5849,3);
   h130->SetBinContent(5850,1);
   h130->SetBinContent(5852,1);
   h130->SetBinContent(5853,1);
   h130->SetBinContent(5854,3);
   h130->SetBinContent(5855,1);
   h130->SetBinContent(5856,1);
   h130->SetBinContent(5857,1);
   h130->SetBinContent(5862,1);
   h130->SetBinContent(5863,1);
   h130->SetBinContent(5864,2);
   h130->SetBinContent(5866,2);
   h130->SetBinContent(5867,2);
   h130->SetBinContent(5868,2);
   h130->SetBinContent(5870,5);
   h130->SetBinContent(5871,4);
   h130->SetBinContent(5872,6);
   h130->SetBinContent(5873,1);
   h130->SetBinContent(5874,6);
   h130->SetBinContent(5875,7);
   h130->SetBinContent(5876,5);
   h130->SetBinContent(5877,5);
   h130->SetBinContent(5878,6);
   h130->SetBinContent(5879,3);
   h130->SetBinContent(5880,3);
   h130->SetBinContent(5881,6);
   h130->SetBinContent(5882,3);
   h130->SetBinContent(5883,1);
   h130->SetBinContent(5884,2);
   h130->SetBinContent(5885,4);
   h130->SetBinContent(5887,2);
   h130->SetBinContent(5888,1);
   h130->SetBinContent(5922,1);
   h130->SetBinContent(5923,3);
   h130->SetBinContent(5924,1);
   h130->SetBinContent(5925,4);
   h130->SetBinContent(5926,4);
   h130->SetBinContent(5928,2);
   h130->SetBinContent(5929,3);
   h130->SetBinContent(5930,6);
   h130->SetBinContent(5931,3);
   h130->SetBinContent(5932,2);
   h130->SetBinContent(5933,1);
   h130->SetBinContent(5934,2);
   h130->SetBinContent(5935,1);
   h130->SetBinContent(5936,3);
   h130->SetBinContent(5937,5);
   h130->SetBinContent(5938,4);
   h130->SetBinContent(5939,2);
   h130->SetBinContent(5940,3);
   h130->SetBinContent(5941,6);
   h130->SetBinContent(5942,7);
   h130->SetBinContent(5943,8);
   h130->SetBinContent(5944,11);
   h130->SetBinContent(5945,11);
   h130->SetBinContent(5946,7);
   h130->SetBinContent(5947,10);
   h130->SetBinContent(5948,5);
   h130->SetBinContent(5949,4);
   h130->SetBinContent(5950,5);
   h130->SetBinContent(5951,5);
   h130->SetBinContent(5953,1);
   h130->SetBinContent(5954,4);
   h130->SetBinContent(5956,4);
   h130->SetBinContent(5958,2);
   h130->SetBinContent(5959,1);
   h130->SetBinContent(5960,1);
   h130->SetBinContent(5963,1);
   h130->SetBinContent(5965,1);
   h130->SetBinContent(5966,2);
   h130->SetBinContent(5967,6);
   h130->SetBinContent(5969,2);
   h130->SetBinContent(5970,1);
   h130->SetBinContent(5971,2);
   h130->SetBinContent(5972,2);
   h130->SetBinContent(5973,2);
   h130->SetBinContent(5974,8);
   h130->SetBinContent(5975,2);
   h130->SetBinContent(5976,4);
   h130->SetBinContent(5977,4);
   h130->SetBinContent(5978,9);
   h130->SetBinContent(5979,3);
   h130->SetBinContent(5980,5);
   h130->SetBinContent(5981,4);
   h130->SetBinContent(5982,10);
   h130->SetBinContent(5983,7);
   h130->SetBinContent(5984,3);
   h130->SetBinContent(5985,4);
   h130->SetBinContent(5986,9);
   h130->SetBinContent(5988,3);
   h130->SetBinContent(6024,2);
   h130->SetBinContent(6025,2);
   h130->SetBinContent(6026,5);
   h130->SetBinContent(6027,1);
   h130->SetBinContent(6028,4);
   h130->SetBinContent(6029,1);
   h130->SetBinContent(6030,3);
   h130->SetBinContent(6031,4);
   h130->SetBinContent(6032,2);
   h130->SetBinContent(6033,3);
   h130->SetBinContent(6034,3);
   h130->SetBinContent(6035,2);
   h130->SetBinContent(6036,4);
   h130->SetBinContent(6037,4);
   h130->SetBinContent(6038,1);
   h130->SetBinContent(6039,5);
   h130->SetBinContent(6040,4);
   h130->SetBinContent(6041,4);
   h130->SetBinContent(6042,5);
   h130->SetBinContent(6043,6);
   h130->SetBinContent(6044,5);
   h130->SetBinContent(6045,12);
   h130->SetBinContent(6046,9);
   h130->SetBinContent(6047,6);
   h130->SetBinContent(6048,4);
   h130->SetBinContent(6049,5);
   h130->SetBinContent(6050,5);
   h130->SetBinContent(6051,1);
   h130->SetBinContent(6052,3);
   h130->SetBinContent(6053,7);
   h130->SetBinContent(6054,2);
   h130->SetBinContent(6055,1);
   h130->SetBinContent(6056,5);
   h130->SetBinContent(6057,3);
   h130->SetBinContent(6059,2);
   h130->SetBinContent(6060,1);
   h130->SetBinContent(6061,2);
   h130->SetBinContent(6063,1);
   h130->SetBinContent(6065,2);
   h130->SetBinContent(6066,2);
   h130->SetBinContent(6067,2);
   h130->SetBinContent(6068,3);
   h130->SetBinContent(6069,2);
   h130->SetBinContent(6070,4);
   h130->SetBinContent(6071,6);
   h130->SetBinContent(6072,5);
   h130->SetBinContent(6073,3);
   h130->SetBinContent(6075,2);
   h130->SetBinContent(6076,8);
   h130->SetBinContent(6077,7);
   h130->SetBinContent(6078,9);
   h130->SetBinContent(6079,5);
   h130->SetBinContent(6080,10);
   h130->SetBinContent(6081,4);
   h130->SetBinContent(6082,7);
   h130->SetBinContent(6083,4);
   h130->SetBinContent(6084,1);
   h130->SetBinContent(6085,2);
   h130->SetBinContent(6086,2);
   h130->SetBinContent(6087,4);
   h130->SetBinContent(6088,2);
   h130->SetBinContent(6125,1);
   h130->SetBinContent(6126,1);
   h130->SetBinContent(6128,5);
   h130->SetBinContent(6129,5);
   h130->SetBinContent(6130,4);
   h130->SetBinContent(6131,1);
   h130->SetBinContent(6132,3);
   h130->SetBinContent(6133,1);
   h130->SetBinContent(6135,2);
   h130->SetBinContent(6136,2);
   h130->SetBinContent(6137,5);
   h130->SetBinContent(6138,2);
   h130->SetBinContent(6139,5);
   h130->SetBinContent(6140,3);
   h130->SetBinContent(6141,1);
   h130->SetBinContent(6142,3);
   h130->SetBinContent(6143,2);
   h130->SetBinContent(6144,4);
   h130->SetBinContent(6145,8);
   h130->SetBinContent(6146,3);
   h130->SetBinContent(6147,4);
   h130->SetBinContent(6148,6);
   h130->SetBinContent(6149,5);
   h130->SetBinContent(6150,7);
   h130->SetBinContent(6151,6);
   h130->SetBinContent(6152,2);
   h130->SetBinContent(6153,4);
   h130->SetBinContent(6154,5);
   h130->SetBinContent(6156,3);
   h130->SetBinContent(6157,2);
   h130->SetBinContent(6158,4);
   h130->SetBinContent(6159,2);
   h130->SetBinContent(6160,1);
   h130->SetBinContent(6161,2);
   h130->SetBinContent(6162,3);
   h130->SetBinContent(6163,2);
   h130->SetBinContent(6165,4);
   h130->SetBinContent(6169,2);
   h130->SetBinContent(6170,2);
   h130->SetBinContent(6171,2);
   h130->SetBinContent(6172,3);
   h130->SetBinContent(6173,5);
   h130->SetBinContent(6174,2);
   h130->SetBinContent(6175,5);
   h130->SetBinContent(6176,4);
   h130->SetBinContent(6177,5);
   h130->SetBinContent(6178,4);
   h130->SetBinContent(6179,9);
   h130->SetBinContent(6180,10);
   h130->SetBinContent(6181,7);
   h130->SetBinContent(6182,8);
   h130->SetBinContent(6183,7);
   h130->SetBinContent(6184,8);
   h130->SetBinContent(6185,5);
   h130->SetBinContent(6186,4);
   h130->SetBinContent(6187,6);
   h130->SetBinContent(6188,1);
   h130->SetBinContent(6189,2);
   h130->SetBinContent(6190,1);
   h130->SetBinContent(6191,1);
   h130->SetBinContent(6193,1);
   h130->SetBinContent(6227,2);
   h130->SetBinContent(6229,2);
   h130->SetBinContent(6230,4);
   h130->SetBinContent(6231,4);
   h130->SetBinContent(6232,2);
   h130->SetBinContent(6233,1);
   h130->SetBinContent(6234,5);
   h130->SetBinContent(6235,1);
   h130->SetBinContent(6237,5);
   h130->SetBinContent(6238,3);
   h130->SetBinContent(6239,3);
   h130->SetBinContent(6240,2);
   h130->SetBinContent(6241,5);
   h130->SetBinContent(6242,6);
   h130->SetBinContent(6243,3);
   h130->SetBinContent(6244,10);
   h130->SetBinContent(6245,3);
   h130->SetBinContent(6246,2);
   h130->SetBinContent(6247,2);
   h130->SetBinContent(6248,3);
   h130->SetBinContent(6249,6);
   h130->SetBinContent(6250,8);
   h130->SetBinContent(6251,9);
   h130->SetBinContent(6252,10);
   h130->SetBinContent(6253,7);
   h130->SetBinContent(6254,8);
   h130->SetBinContent(6256,2);
   h130->SetBinContent(6257,3);
   h130->SetBinContent(6258,3);
   h130->SetBinContent(6259,3);
   h130->SetBinContent(6260,2);
   h130->SetBinContent(6262,1);
   h130->SetBinContent(6263,2);
   h130->SetBinContent(6264,1);
   h130->SetBinContent(6266,1);
   h130->SetBinContent(6267,2);
   h130->SetBinContent(6269,2);
   h130->SetBinContent(6270,6);
   h130->SetBinContent(6271,3);
   h130->SetBinContent(6272,2);
   h130->SetBinContent(6273,1);
   h130->SetBinContent(6274,3);
   h130->SetBinContent(6275,1);
   h130->SetBinContent(6276,8);
   h130->SetBinContent(6277,4);
   h130->SetBinContent(6278,7);
   h130->SetBinContent(6279,7);
   h130->SetBinContent(6280,5);
   h130->SetBinContent(6281,7);
   h130->SetBinContent(6282,2);
   h130->SetBinContent(6283,12);
   h130->SetBinContent(6284,5);
   h130->SetBinContent(6285,3);
   h130->SetBinContent(6286,5);
   h130->SetBinContent(6287,2);
   h130->SetBinContent(6288,3);
   h130->SetBinContent(6289,4);
   h130->SetBinContent(6290,1);
   h130->SetBinContent(6291,1);
   h130->SetBinContent(6329,1);
   h130->SetBinContent(6330,4);
   h130->SetBinContent(6331,3);
   h130->SetBinContent(6332,3);
   h130->SetBinContent(6333,6);
   h130->SetBinContent(6334,9);
   h130->SetBinContent(6335,3);
   h130->SetBinContent(6336,1);
   h130->SetBinContent(6337,3);
   h130->SetBinContent(6339,3);
   h130->SetBinContent(6340,2);
   h130->SetBinContent(6341,1);
   h130->SetBinContent(6342,2);
   h130->SetBinContent(6343,4);
   h130->SetBinContent(6344,1);
   h130->SetBinContent(6345,6);
   h130->SetBinContent(6346,6);
   h130->SetBinContent(6347,2);
   h130->SetBinContent(6348,5);
   h130->SetBinContent(6349,3);
   h130->SetBinContent(6350,6);
   h130->SetBinContent(6351,4);
   h130->SetBinContent(6352,6);
   h130->SetBinContent(6353,8);
   h130->SetBinContent(6354,4);
   h130->SetBinContent(6355,8);
   h130->SetBinContent(6356,7);
   h130->SetBinContent(6357,6);
   h130->SetBinContent(6358,7);
   h130->SetBinContent(6359,2);
   h130->SetBinContent(6360,2);
   h130->SetBinContent(6361,1);
   h130->SetBinContent(6362,2);
   h130->SetBinContent(6363,4);
   h130->SetBinContent(6364,3);
   h130->SetBinContent(6365,2);
   h130->SetBinContent(6366,2);
   h130->SetBinContent(6368,4);
   h130->SetBinContent(6369,2);
   h130->SetBinContent(6370,2);
   h130->SetBinContent(6371,4);
   h130->SetBinContent(6372,2);
   h130->SetBinContent(6373,1);
   h130->SetBinContent(6375,1);
   h130->SetBinContent(6376,2);
   h130->SetBinContent(6377,5);
   h130->SetBinContent(6378,8);
   h130->SetBinContent(6379,6);
   h130->SetBinContent(6380,6);
   h130->SetBinContent(6381,11);
   h130->SetBinContent(6382,8);
   h130->SetBinContent(6383,4);
   h130->SetBinContent(6384,7);
   h130->SetBinContent(6385,2);
   h130->SetBinContent(6386,7);
   h130->SetBinContent(6387,10);
   h130->SetBinContent(6388,3);
   h130->SetBinContent(6389,1);
   h130->SetBinContent(6390,2);
   h130->SetBinContent(6392,1);
   h130->SetBinContent(6431,1);
   h130->SetBinContent(6432,3);
   h130->SetBinContent(6433,2);
   h130->SetBinContent(6434,4);
   h130->SetBinContent(6435,5);
   h130->SetBinContent(6436,6);
   h130->SetBinContent(6437,1);
   h130->SetBinContent(6439,1);
   h130->SetBinContent(6441,4);
   h130->SetBinContent(6442,1);
   h130->SetBinContent(6444,3);
   h130->SetBinContent(6445,4);
   h130->SetBinContent(6446,3);
   h130->SetBinContent(6447,4);
   h130->SetBinContent(6448,6);
   h130->SetBinContent(6449,4);
   h130->SetBinContent(6450,5);
   h130->SetBinContent(6451,3);
   h130->SetBinContent(6452,6);
   h130->SetBinContent(6453,2);
   h130->SetBinContent(6454,13);
   h130->SetBinContent(6455,2);
   h130->SetBinContent(6456,6);
   h130->SetBinContent(6457,12);
   h130->SetBinContent(6458,1);
   h130->SetBinContent(6459,5);
   h130->SetBinContent(6460,5);
   h130->SetBinContent(6461,2);
   h130->SetBinContent(6462,4);
   h130->SetBinContent(6463,1);
   h130->SetBinContent(6464,3);
   h130->SetBinContent(6465,2);
   h130->SetBinContent(6466,1);
   h130->SetBinContent(6467,2);
   h130->SetBinContent(6468,1);
   h130->SetBinContent(6469,1);
   h130->SetBinContent(6470,2);
   h130->SetBinContent(6471,3);
   h130->SetBinContent(6473,2);
   h130->SetBinContent(6474,2);
   h130->SetBinContent(6475,4);
   h130->SetBinContent(6476,3);
   h130->SetBinContent(6477,1);
   h130->SetBinContent(6478,3);
   h130->SetBinContent(6479,4);
   h130->SetBinContent(6480,7);
   h130->SetBinContent(6481,15);
   h130->SetBinContent(6482,6);
   h130->SetBinContent(6483,9);
   h130->SetBinContent(6484,14);
   h130->SetBinContent(6485,9);
   h130->SetBinContent(6486,7);
   h130->SetBinContent(6487,7);
   h130->SetBinContent(6488,4);
   h130->SetBinContent(6489,3);
   h130->SetBinContent(6490,3);
   h130->SetBinContent(6492,3);
   h130->SetBinContent(6495,1);
   h130->SetBinContent(6533,1);
   h130->SetBinContent(6534,2);
   h130->SetBinContent(6535,3);
   h130->SetBinContent(6536,4);
   h130->SetBinContent(6537,6);
   h130->SetBinContent(6538,7);
   h130->SetBinContent(6539,3);
   h130->SetBinContent(6540,2);
   h130->SetBinContent(6541,3);
   h130->SetBinContent(6542,2);
   h130->SetBinContent(6543,2);
   h130->SetBinContent(6544,1);
   h130->SetBinContent(6545,1);
   h130->SetBinContent(6546,3);
   h130->SetBinContent(6547,3);
   h130->SetBinContent(6548,4);
   h130->SetBinContent(6550,8);
   h130->SetBinContent(6551,4);
   h130->SetBinContent(6552,2);
   h130->SetBinContent(6553,3);
   h130->SetBinContent(6554,5);
   h130->SetBinContent(6555,3);
   h130->SetBinContent(6556,5);
   h130->SetBinContent(6557,7);
   h130->SetBinContent(6558,4);
   h130->SetBinContent(6559,8);
   h130->SetBinContent(6560,4);
   h130->SetBinContent(6561,7);
   h130->SetBinContent(6562,8);
   h130->SetBinContent(6563,2);
   h130->SetBinContent(6564,6);
   h130->SetBinContent(6566,2);
   h130->SetBinContent(6569,1);
   h130->SetBinContent(6570,2);
   h130->SetBinContent(6572,1);
   h130->SetBinContent(6574,1);
   h130->SetBinContent(6576,1);
   h130->SetBinContent(6577,1);
   h130->SetBinContent(6578,5);
   h130->SetBinContent(6579,2);
   h130->SetBinContent(6580,6);
   h130->SetBinContent(6581,7);
   h130->SetBinContent(6582,3);
   h130->SetBinContent(6583,8);
   h130->SetBinContent(6584,3);
   h130->SetBinContent(6585,7);
   h130->SetBinContent(6586,3);
   h130->SetBinContent(6587,7);
   h130->SetBinContent(6588,9);
   h130->SetBinContent(6589,2);
   h130->SetBinContent(6590,5);
   h130->SetBinContent(6591,2);
   h130->SetBinContent(6592,1);
   h130->SetBinContent(6593,3);
   h130->SetBinContent(6636,3);
   h130->SetBinContent(6637,3);
   h130->SetBinContent(6638,3);
   h130->SetBinContent(6639,6);
   h130->SetBinContent(6640,5);
   h130->SetBinContent(6641,1);
   h130->SetBinContent(6642,4);
   h130->SetBinContent(6643,4);
   h130->SetBinContent(6644,4);
   h130->SetBinContent(6645,3);
   h130->SetBinContent(6646,1);
   h130->SetBinContent(6647,1);
   h130->SetBinContent(6648,2);
   h130->SetBinContent(6649,3);
   h130->SetBinContent(6650,6);
   h130->SetBinContent(6651,2);
   h130->SetBinContent(6652,2);
   h130->SetBinContent(6653,3);
   h130->SetBinContent(6654,4);
   h130->SetBinContent(6655,5);
   h130->SetBinContent(6656,2);
   h130->SetBinContent(6657,8);
   h130->SetBinContent(6658,7);
   h130->SetBinContent(6659,6);
   h130->SetBinContent(6660,6);
   h130->SetBinContent(6661,13);
   h130->SetBinContent(6662,3);
   h130->SetBinContent(6663,4);
   h130->SetBinContent(6664,3);
   h130->SetBinContent(6665,5);
   h130->SetBinContent(6666,2);
   h130->SetBinContent(6667,5);
   h130->SetBinContent(6669,2);
   h130->SetBinContent(6670,3);
   h130->SetBinContent(6671,1);
   h130->SetBinContent(6672,3);
   h130->SetBinContent(6673,1);
   h130->SetBinContent(6674,3);
   h130->SetBinContent(6675,1);
   h130->SetBinContent(6676,2);
   h130->SetBinContent(6678,1);
   h130->SetBinContent(6679,4);
   h130->SetBinContent(6680,3);
   h130->SetBinContent(6681,1);
   h130->SetBinContent(6682,9);
   h130->SetBinContent(6683,6);
   h130->SetBinContent(6684,6);
   h130->SetBinContent(6685,5);
   h130->SetBinContent(6686,4);
   h130->SetBinContent(6687,2);
   h130->SetBinContent(6688,7);
   h130->SetBinContent(6689,1);
   h130->SetBinContent(6690,4);
   h130->SetBinContent(6691,3);
   h130->SetBinContent(6692,2);
   h130->SetBinContent(6694,1);
   h130->SetBinContent(6739,2);
   h130->SetBinContent(6740,7);
   h130->SetBinContent(6741,3);
   h130->SetBinContent(6742,5);
   h130->SetBinContent(6743,1);
   h130->SetBinContent(6744,2);
   h130->SetBinContent(6745,2);
   h130->SetBinContent(6746,1);
   h130->SetBinContent(6747,2);
   h130->SetBinContent(6749,5);
   h130->SetBinContent(6750,5);
   h130->SetBinContent(6751,3);
   h130->SetBinContent(6753,3);
   h130->SetBinContent(6754,2);
   h130->SetBinContent(6755,3);
   h130->SetBinContent(6756,6);
   h130->SetBinContent(6757,6);
   h130->SetBinContent(6758,3);
   h130->SetBinContent(6759,8);
   h130->SetBinContent(6760,3);
   h130->SetBinContent(6761,11);
   h130->SetBinContent(6762,6);
   h130->SetBinContent(6763,6);
   h130->SetBinContent(6764,8);
   h130->SetBinContent(6765,4);
   h130->SetBinContent(6766,5);
   h130->SetBinContent(6767,4);
   h130->SetBinContent(6768,3);
   h130->SetBinContent(6769,2);
   h130->SetBinContent(6770,5);
   h130->SetBinContent(6771,2);
   h130->SetBinContent(6772,2);
   h130->SetBinContent(6773,1);
   h130->SetBinContent(6774,1);
   h130->SetBinContent(6777,1);
   h130->SetBinContent(6778,1);
   h130->SetBinContent(6779,2);
   h130->SetBinContent(6780,1);
   h130->SetBinContent(6781,1);
   h130->SetBinContent(6782,3);
   h130->SetBinContent(6783,2);
   h130->SetBinContent(6784,8);
   h130->SetBinContent(6785,4);
   h130->SetBinContent(6786,4);
   h130->SetBinContent(6787,4);
   h130->SetBinContent(6788,2);
   h130->SetBinContent(6789,6);
   h130->SetBinContent(6790,2);
   h130->SetBinContent(6791,2);
   h130->SetBinContent(6792,5);
   h130->SetBinContent(6793,3);
   h130->SetBinContent(6794,1);
   h130->SetBinContent(6795,1);
   h130->SetBinContent(6796,1);
   h130->SetBinContent(6840,4);
   h130->SetBinContent(6841,3);
   h130->SetBinContent(6842,2);
   h130->SetBinContent(6843,4);
   h130->SetBinContent(6844,1);
   h130->SetBinContent(6845,1);
   h130->SetBinContent(6847,2);
   h130->SetBinContent(6848,3);
   h130->SetBinContent(6849,3);
   h130->SetBinContent(6850,4);
   h130->SetBinContent(6851,3);
   h130->SetBinContent(6852,4);
   h130->SetBinContent(6853,1);
   h130->SetBinContent(6854,1);
   h130->SetBinContent(6855,3);
   h130->SetBinContent(6856,3);
   h130->SetBinContent(6857,3);
   h130->SetBinContent(6858,2);
   h130->SetBinContent(6859,8);
   h130->SetBinContent(6860,5);
   h130->SetBinContent(6861,4);
   h130->SetBinContent(6862,3);
   h130->SetBinContent(6863,2);
   h130->SetBinContent(6864,11);
   h130->SetBinContent(6865,3);
   h130->SetBinContent(6866,13);
   h130->SetBinContent(6867,2);
   h130->SetBinContent(6868,5);
   h130->SetBinContent(6869,2);
   h130->SetBinContent(6870,2);
   h130->SetBinContent(6872,1);
   h130->SetBinContent(6875,2);
   h130->SetBinContent(6876,1);
   h130->SetBinContent(6877,3);
   h130->SetBinContent(6879,2);
   h130->SetBinContent(6880,1);
   h130->SetBinContent(6881,1);
   h130->SetBinContent(6883,2);
   h130->SetBinContent(6884,4);
   h130->SetBinContent(6885,3);
   h130->SetBinContent(6886,6);
   h130->SetBinContent(6887,6);
   h130->SetBinContent(6888,1);
   h130->SetBinContent(6889,6);
   h130->SetBinContent(6890,4);
   h130->SetBinContent(6891,5);
   h130->SetBinContent(6892,7);
   h130->SetBinContent(6893,5);
   h130->SetBinContent(6894,2);
   h130->SetBinContent(6895,1);
   h130->SetBinContent(6896,3);
   h130->SetBinContent(6897,2);
   h130->SetBinContent(6898,1);
   h130->SetBinContent(6942,2);
   h130->SetBinContent(6943,3);
   h130->SetBinContent(6944,5);
   h130->SetBinContent(6945,2);
   h130->SetBinContent(6946,7);
   h130->SetBinContent(6947,1);
   h130->SetBinContent(6948,1);
   h130->SetBinContent(6949,1);
   h130->SetBinContent(6950,1);
   h130->SetBinContent(6951,4);
   h130->SetBinContent(6952,3);
   h130->SetBinContent(6954,2);
   h130->SetBinContent(6955,1);
   h130->SetBinContent(6956,1);
   h130->SetBinContent(6957,1);
   h130->SetBinContent(6958,1);
   h130->SetBinContent(6959,1);
   h130->SetBinContent(6960,1);
   h130->SetBinContent(6961,2);
   h130->SetBinContent(6962,2);
   h130->SetBinContent(6963,3);
   h130->SetBinContent(6964,4);
   h130->SetBinContent(6965,4);
   h130->SetBinContent(6966,9);
   h130->SetBinContent(6967,10);
   h130->SetBinContent(6968,6);
   h130->SetBinContent(6969,10);
   h130->SetBinContent(6970,2);
   h130->SetBinContent(6971,3);
   h130->SetBinContent(6972,3);
   h130->SetBinContent(6973,2);
   h130->SetBinContent(6974,1);
   h130->SetBinContent(6975,1);
   h130->SetBinContent(6976,2);
   h130->SetBinContent(6977,1);
   h130->SetBinContent(6980,1);
   h130->SetBinContent(6982,2);
   h130->SetBinContent(6984,1);
   h130->SetBinContent(6985,2);
   h130->SetBinContent(6987,2);
   h130->SetBinContent(6988,3);
   h130->SetBinContent(6989,4);
   h130->SetBinContent(6990,4);
   h130->SetBinContent(6991,3);
   h130->SetBinContent(6992,8);
   h130->SetBinContent(6993,3);
   h130->SetBinContent(6994,4);
   h130->SetBinContent(6995,4);
   h130->SetBinContent(6996,2);
   h130->SetBinContent(6997,3);
   h130->SetBinContent(6999,1);
   h130->SetBinContent(7000,1);
   h130->SetBinContent(7044,1);
   h130->SetBinContent(7045,1);
   h130->SetBinContent(7046,4);
   h130->SetBinContent(7047,8);
   h130->SetBinContent(7048,7);
   h130->SetBinContent(7050,2);
   h130->SetBinContent(7051,1);
   h130->SetBinContent(7052,2);
   h130->SetBinContent(7053,2);
   h130->SetBinContent(7054,1);
   h130->SetBinContent(7055,1);
   h130->SetBinContent(7056,1);
   h130->SetBinContent(7057,2);
   h130->SetBinContent(7058,2);
   h130->SetBinContent(7059,4);
   h130->SetBinContent(7060,1);
   h130->SetBinContent(7061,3);
   h130->SetBinContent(7062,3);
   h130->SetBinContent(7063,3);
   h130->SetBinContent(7064,1);
   h130->SetBinContent(7065,6);
   h130->SetBinContent(7066,2);
   h130->SetBinContent(7067,8);
   h130->SetBinContent(7068,6);
   h130->SetBinContent(7069,4);
   h130->SetBinContent(7070,8);
   h130->SetBinContent(7071,6);
   h130->SetBinContent(7072,4);
   h130->SetBinContent(7073,4);
   h130->SetBinContent(7074,2);
   h130->SetBinContent(7075,5);
   h130->SetBinContent(7076,6);
   h130->SetBinContent(7077,4);
   h130->SetBinContent(7078,1);
   h130->SetBinContent(7082,2);
   h130->SetBinContent(7083,2);
   h130->SetBinContent(7084,5);
   h130->SetBinContent(7085,3);
   h130->SetBinContent(7086,4);
   h130->SetBinContent(7087,4);
   h130->SetBinContent(7088,3);
   h130->SetBinContent(7089,1);
   h130->SetBinContent(7090,4);
   h130->SetBinContent(7091,6);
   h130->SetBinContent(7092,4);
   h130->SetBinContent(7093,2);
   h130->SetBinContent(7094,5);
   h130->SetBinContent(7095,1);
   h130->SetBinContent(7096,1);
   h130->SetBinContent(7098,1);
   h130->SetBinContent(7099,1);
   h130->SetBinContent(7146,2);
   h130->SetBinContent(7147,4);
   h130->SetBinContent(7148,9);
   h130->SetBinContent(7149,4);
   h130->SetBinContent(7150,8);
   h130->SetBinContent(7152,2);
   h130->SetBinContent(7153,1);
   h130->SetBinContent(7154,1);
   h130->SetBinContent(7155,2);
   h130->SetBinContent(7159,2);
   h130->SetBinContent(7160,3);
   h130->SetBinContent(7161,5);
   h130->SetBinContent(7162,2);
   h130->SetBinContent(7163,6);
   h130->SetBinContent(7164,4);
   h130->SetBinContent(7165,4);
   h130->SetBinContent(7166,2);
   h130->SetBinContent(7167,1);
   h130->SetBinContent(7168,7);
   h130->SetBinContent(7169,4);
   h130->SetBinContent(7170,7);
   h130->SetBinContent(7171,4);
   h130->SetBinContent(7172,6);
   h130->SetBinContent(7173,3);
   h130->SetBinContent(7174,3);
   h130->SetBinContent(7175,4);
   h130->SetBinContent(7176,6);
   h130->SetBinContent(7177,1);
   h130->SetBinContent(7178,1);
   h130->SetBinContent(7179,1);
   h130->SetBinContent(7180,2);
   h130->SetBinContent(7181,1);
   h130->SetBinContent(7182,3);
   h130->SetBinContent(7183,3);
   h130->SetBinContent(7184,1);
   h130->SetBinContent(7185,2);
   h130->SetBinContent(7186,2);
   h130->SetBinContent(7187,5);
   h130->SetBinContent(7188,6);
   h130->SetBinContent(7189,3);
   h130->SetBinContent(7190,6);
   h130->SetBinContent(7191,6);
   h130->SetBinContent(7192,4);
   h130->SetBinContent(7193,4);
   h130->SetBinContent(7194,2);
   h130->SetBinContent(7195,8);
   h130->SetBinContent(7196,1);
   h130->SetBinContent(7197,2);
   h130->SetBinContent(7198,3);
   h130->SetBinContent(7199,1);
   h130->SetBinContent(7248,1);
   h130->SetBinContent(7249,4);
   h130->SetBinContent(7250,5);
   h130->SetBinContent(7251,4);
   h130->SetBinContent(7252,4);
   h130->SetBinContent(7253,1);
   h130->SetBinContent(7255,1);
   h130->SetBinContent(7256,2);
   h130->SetBinContent(7257,1);
   h130->SetBinContent(7258,1);
   h130->SetBinContent(7259,2);
   h130->SetBinContent(7260,2);
   h130->SetBinContent(7261,1);
   h130->SetBinContent(7262,4);
   h130->SetBinContent(7263,6);
   h130->SetBinContent(7264,5);
   h130->SetBinContent(7265,6);
   h130->SetBinContent(7266,2);
   h130->SetBinContent(7267,3);
   h130->SetBinContent(7268,5);
   h130->SetBinContent(7269,6);
   h130->SetBinContent(7270,6);
   h130->SetBinContent(7271,8);
   h130->SetBinContent(7272,6);
   h130->SetBinContent(7273,2);
   h130->SetBinContent(7274,6);
   h130->SetBinContent(7275,2);
   h130->SetBinContent(7276,8);
   h130->SetBinContent(7277,6);
   h130->SetBinContent(7278,1);
   h130->SetBinContent(7279,1);
   h130->SetBinContent(7280,2);
   h130->SetBinContent(7281,1);
   h130->SetBinContent(7282,2);
   h130->SetBinContent(7284,1);
   h130->SetBinContent(7285,1);
   h130->SetBinContent(7286,3);
   h130->SetBinContent(7287,1);
   h130->SetBinContent(7288,1);
   h130->SetBinContent(7289,5);
   h130->SetBinContent(7290,4);
   h130->SetBinContent(7291,3);
   h130->SetBinContent(7292,5);
   h130->SetBinContent(7293,4);
   h130->SetBinContent(7294,8);
   h130->SetBinContent(7295,2);
   h130->SetBinContent(7296,6);
   h130->SetBinContent(7297,9);
   h130->SetBinContent(7298,4);
   h130->SetBinContent(7299,5);
   h130->SetBinContent(7300,1);
   h130->SetBinContent(7301,1);
   h130->SetBinContent(7351,1);
   h130->SetBinContent(7352,4);
   h130->SetBinContent(7353,6);
   h130->SetBinContent(7354,4);
   h130->SetBinContent(7355,2);
   h130->SetBinContent(7357,1);
   h130->SetBinContent(7359,2);
   h130->SetBinContent(7360,3);
   h130->SetBinContent(7362,2);
   h130->SetBinContent(7365,2);
   h130->SetBinContent(7366,2);
   h130->SetBinContent(7367,3);
   h130->SetBinContent(7368,4);
   h130->SetBinContent(7369,4);
   h130->SetBinContent(7370,4);
   h130->SetBinContent(7371,2);
   h130->SetBinContent(7372,7);
   h130->SetBinContent(7373,3);
   h130->SetBinContent(7374,10);
   h130->SetBinContent(7375,8);
   h130->SetBinContent(7376,4);
   h130->SetBinContent(7377,6);
   h130->SetBinContent(7378,5);
   h130->SetBinContent(7379,3);
   h130->SetBinContent(7380,6);
   h130->SetBinContent(7381,3);
   h130->SetBinContent(7382,1);
   h130->SetBinContent(7383,2);
   h130->SetBinContent(7384,2);
   h130->SetBinContent(7385,1);
   h130->SetBinContent(7388,3);
   h130->SetBinContent(7389,4);
   h130->SetBinContent(7390,2);
   h130->SetBinContent(7391,2);
   h130->SetBinContent(7392,2);
   h130->SetBinContent(7393,3);
   h130->SetBinContent(7394,8);
   h130->SetBinContent(7395,3);
   h130->SetBinContent(7396,4);
   h130->SetBinContent(7397,8);
   h130->SetBinContent(7398,3);
   h130->SetBinContent(7399,3);
   h130->SetBinContent(7401,3);
   h130->SetBinContent(7402,2);
   h130->SetBinContent(7405,1);
   h130->SetBinContent(7453,2);
   h130->SetBinContent(7454,4);
   h130->SetBinContent(7455,5);
   h130->SetBinContent(7456,4);
   h130->SetBinContent(7457,1);
   h130->SetBinContent(7458,1);
   h130->SetBinContent(7459,2);
   h130->SetBinContent(7460,2);
   h130->SetBinContent(7463,3);
   h130->SetBinContent(7465,1);
   h130->SetBinContent(7466,2);
   h130->SetBinContent(7467,2);
   h130->SetBinContent(7468,1);
   h130->SetBinContent(7469,4);
   h130->SetBinContent(7470,2);
   h130->SetBinContent(7471,2);
   h130->SetBinContent(7472,3);
   h130->SetBinContent(7473,2);
   h130->SetBinContent(7474,4);
   h130->SetBinContent(7475,5);
   h130->SetBinContent(7476,1);
   h130->SetBinContent(7477,4);
   h130->SetBinContent(7478,7);
   h130->SetBinContent(7479,4);
   h130->SetBinContent(7480,5);
   h130->SetBinContent(7481,2);
   h130->SetBinContent(7482,5);
   h130->SetBinContent(7483,3);
   h130->SetBinContent(7484,2);
   h130->SetBinContent(7485,2);
   h130->SetBinContent(7486,1);
   h130->SetBinContent(7487,3);
   h130->SetBinContent(7488,2);
   h130->SetBinContent(7489,2);
   h130->SetBinContent(7490,2);
   h130->SetBinContent(7491,1);
   h130->SetBinContent(7492,1);
   h130->SetBinContent(7493,4);
   h130->SetBinContent(7494,2);
   h130->SetBinContent(7495,4);
   h130->SetBinContent(7496,6);
   h130->SetBinContent(7497,7);
   h130->SetBinContent(7498,9);
   h130->SetBinContent(7499,5);
   h130->SetBinContent(7500,4);
   h130->SetBinContent(7501,1);
   h130->SetBinContent(7502,1);
   h130->SetBinContent(7506,1);
   h130->SetBinContent(7555,1);
   h130->SetBinContent(7556,5);
   h130->SetBinContent(7557,7);
   h130->SetBinContent(7558,11);
   h130->SetBinContent(7559,1);
   h130->SetBinContent(7560,4);
   h130->SetBinContent(7561,2);
   h130->SetBinContent(7563,1);
   h130->SetBinContent(7565,1);
   h130->SetBinContent(7566,2);
   h130->SetBinContent(7568,2);
   h130->SetBinContent(7569,2);
   h130->SetBinContent(7570,2);
   h130->SetBinContent(7571,4);
   h130->SetBinContent(7572,1);
   h130->SetBinContent(7573,3);
   h130->SetBinContent(7574,6);
   h130->SetBinContent(7575,1);
   h130->SetBinContent(7576,6);
   h130->SetBinContent(7577,5);
   h130->SetBinContent(7578,7);
   h130->SetBinContent(7579,4);
   h130->SetBinContent(7580,11);
   h130->SetBinContent(7581,5);
   h130->SetBinContent(7582,1);
   h130->SetBinContent(7583,2);
   h130->SetBinContent(7584,4);
   h130->SetBinContent(7585,3);
   h130->SetBinContent(7586,4);
   h130->SetBinContent(7587,3);
   h130->SetBinContent(7588,1);
   h130->SetBinContent(7589,1);
   h130->SetBinContent(7590,2);
   h130->SetBinContent(7591,5);
   h130->SetBinContent(7592,1);
   h130->SetBinContent(7593,2);
   h130->SetBinContent(7594,3);
   h130->SetBinContent(7595,2);
   h130->SetBinContent(7596,5);
   h130->SetBinContent(7597,7);
   h130->SetBinContent(7598,3);
   h130->SetBinContent(7599,5);
   h130->SetBinContent(7600,3);
   h130->SetBinContent(7601,4);
   h130->SetBinContent(7602,3);
   h130->SetBinContent(7603,1);
   h130->SetBinContent(7605,3);
   h130->SetBinContent(7658,4);
   h130->SetBinContent(7659,2);
   h130->SetBinContent(7660,9);
   h130->SetBinContent(7661,2);
   h130->SetBinContent(7662,1);
   h130->SetBinContent(7664,1);
   h130->SetBinContent(7665,1);
   h130->SetBinContent(7667,1);
   h130->SetBinContent(7668,2);
   h130->SetBinContent(7671,3);
   h130->SetBinContent(7672,2);
   h130->SetBinContent(7673,1);
   h130->SetBinContent(7674,2);
   h130->SetBinContent(7675,8);
   h130->SetBinContent(7676,5);
   h130->SetBinContent(7677,4);
   h130->SetBinContent(7678,5);
   h130->SetBinContent(7679,9);
   h130->SetBinContent(7680,9);
   h130->SetBinContent(7681,6);
   h130->SetBinContent(7682,6);
   h130->SetBinContent(7683,6);
   h130->SetBinContent(7684,7);
   h130->SetBinContent(7685,1);
   h130->SetBinContent(7686,5);
   h130->SetBinContent(7687,3);
   h130->SetBinContent(7688,2);
   h130->SetBinContent(7689,2);
   h130->SetBinContent(7690,4);
   h130->SetBinContent(7691,2);
   h130->SetBinContent(7692,1);
   h130->SetBinContent(7693,3);
   h130->SetBinContent(7694,3);
   h130->SetBinContent(7695,3);
   h130->SetBinContent(7696,5);
   h130->SetBinContent(7697,4);
   h130->SetBinContent(7698,3);
   h130->SetBinContent(7699,4);
   h130->SetBinContent(7700,2);
   h130->SetBinContent(7701,1);
   h130->SetBinContent(7702,2);
   h130->SetBinContent(7703,3);
   h130->SetBinContent(7759,2);
   h130->SetBinContent(7760,3);
   h130->SetBinContent(7761,6);
   h130->SetBinContent(7762,7);
   h130->SetBinContent(7763,6);
   h130->SetBinContent(7766,1);
   h130->SetBinContent(7768,2);
   h130->SetBinContent(7769,1);
   h130->SetBinContent(7770,1);
   h130->SetBinContent(7771,3);
   h130->SetBinContent(7772,2);
   h130->SetBinContent(7776,2);
   h130->SetBinContent(7777,3);
   h130->SetBinContent(7780,2);
   h130->SetBinContent(7781,4);
   h130->SetBinContent(7782,8);
   h130->SetBinContent(7783,10);
   h130->SetBinContent(7784,4);
   h130->SetBinContent(7785,8);
   h130->SetBinContent(7786,8);
   h130->SetBinContent(7787,5);
   h130->SetBinContent(7788,1);
   h130->SetBinContent(7789,3);
   h130->SetBinContent(7790,9);
   h130->SetBinContent(7791,5);
   h130->SetBinContent(7792,3);
   h130->SetBinContent(7793,3);
   h130->SetBinContent(7794,1);
   h130->SetBinContent(7795,5);
   h130->SetBinContent(7796,4);
   h130->SetBinContent(7797,7);
   h130->SetBinContent(7798,1);
   h130->SetBinContent(7799,7);
   h130->SetBinContent(7800,2);
   h130->SetBinContent(7801,1);
   h130->SetBinContent(7802,4);
   h130->SetBinContent(7804,3);
   h130->SetBinContent(7805,3);
   h130->SetBinContent(7806,1);
   h130->SetBinContent(7861,2);
   h130->SetBinContent(7862,4);
   h130->SetBinContent(7863,9);
   h130->SetBinContent(7864,3);
   h130->SetBinContent(7865,2);
   h130->SetBinContent(7868,1);
   h130->SetBinContent(7869,3);
   h130->SetBinContent(7870,1);
   h130->SetBinContent(7872,2);
   h130->SetBinContent(7875,2);
   h130->SetBinContent(7876,4);
   h130->SetBinContent(7877,4);
   h130->SetBinContent(7878,5);
   h130->SetBinContent(7879,4);
   h130->SetBinContent(7880,2);
   h130->SetBinContent(7881,3);
   h130->SetBinContent(7882,2);
   h130->SetBinContent(7883,2);
   h130->SetBinContent(7884,7);
   h130->SetBinContent(7885,10);
   h130->SetBinContent(7886,3);
   h130->SetBinContent(7887,4);
   h130->SetBinContent(7888,4);
   h130->SetBinContent(7889,3);
   h130->SetBinContent(7890,2);
   h130->SetBinContent(7891,7);
   h130->SetBinContent(7892,3);
   h130->SetBinContent(7894,4);
   h130->SetBinContent(7895,4);
   h130->SetBinContent(7896,4);
   h130->SetBinContent(7897,3);
   h130->SetBinContent(7898,2);
   h130->SetBinContent(7899,5);
   h130->SetBinContent(7900,2);
   h130->SetBinContent(7901,4);
   h130->SetBinContent(7902,5);
   h130->SetBinContent(7903,5);
   h130->SetBinContent(7904,5);
   h130->SetBinContent(7905,3);
   h130->SetBinContent(7906,1);
   h130->SetBinContent(7907,1);
   h130->SetBinContent(7964,3);
   h130->SetBinContent(7965,8);
   h130->SetBinContent(7966,6);
   h130->SetBinContent(7967,1);
   h130->SetBinContent(7968,2);
   h130->SetBinContent(7969,1);
   h130->SetBinContent(7971,1);
   h130->SetBinContent(7972,1);
   h130->SetBinContent(7973,1);
   h130->SetBinContent(7974,2);
   h130->SetBinContent(7975,1);
   h130->SetBinContent(7976,1);
   h130->SetBinContent(7977,2);
   h130->SetBinContent(7978,5);
   h130->SetBinContent(7979,3);
   h130->SetBinContent(7981,4);
   h130->SetBinContent(7982,1);
   h130->SetBinContent(7983,3);
   h130->SetBinContent(7984,4);
   h130->SetBinContent(7985,7);
   h130->SetBinContent(7986,8);
   h130->SetBinContent(7987,9);
   h130->SetBinContent(7988,8);
   h130->SetBinContent(7989,7);
   h130->SetBinContent(7990,3);
   h130->SetBinContent(7991,5);
   h130->SetBinContent(7992,9);
   h130->SetBinContent(7993,7);
   h130->SetBinContent(7994,3);
   h130->SetBinContent(7996,4);
   h130->SetBinContent(7997,1);
   h130->SetBinContent(7998,2);
   h130->SetBinContent(7999,3);
   h130->SetBinContent(8000,6);
   h130->SetBinContent(8001,3);
   h130->SetBinContent(8002,6);
   h130->SetBinContent(8003,4);
   h130->SetBinContent(8004,7);
   h130->SetBinContent(8005,1);
   h130->SetBinContent(8006,2);
   h130->SetBinContent(8008,1);
   h130->SetBinContent(8010,1);
   h130->SetBinContent(8066,1);
   h130->SetBinContent(8067,6);
   h130->SetBinContent(8068,14);
   h130->SetBinContent(8069,1);
   h130->SetBinContent(8070,1);
   h130->SetBinContent(8071,2);
   h130->SetBinContent(8074,1);
   h130->SetBinContent(8076,1);
   h130->SetBinContent(8077,1);
   h130->SetBinContent(8078,1);
   h130->SetBinContent(8080,4);
   h130->SetBinContent(8081,4);
   h130->SetBinContent(8082,1);
   h130->SetBinContent(8083,3);
   h130->SetBinContent(8084,3);
   h130->SetBinContent(8085,2);
   h130->SetBinContent(8086,2);
   h130->SetBinContent(8087,6);
   h130->SetBinContent(8088,1);
   h130->SetBinContent(8089,13);
   h130->SetBinContent(8090,5);
   h130->SetBinContent(8091,5);
   h130->SetBinContent(8092,8);
   h130->SetBinContent(8093,3);
   h130->SetBinContent(8094,5);
   h130->SetBinContent(8095,3);
   h130->SetBinContent(8096,4);
   h130->SetBinContent(8097,6);
   h130->SetBinContent(8098,3);
   h130->SetBinContent(8099,5);
   h130->SetBinContent(8100,5);
   h130->SetBinContent(8101,9);
   h130->SetBinContent(8102,5);
   h130->SetBinContent(8103,1);
   h130->SetBinContent(8104,7);
   h130->SetBinContent(8105,4);
   h130->SetBinContent(8106,2);
   h130->SetBinContent(8107,2);
   h130->SetBinContent(8168,1);
   h130->SetBinContent(8169,6);
   h130->SetBinContent(8170,5);
   h130->SetBinContent(8171,5);
   h130->SetBinContent(8173,1);
   h130->SetBinContent(8177,2);
   h130->SetBinContent(8180,1);
   h130->SetBinContent(8181,1);
   h130->SetBinContent(8182,1);
   h130->SetBinContent(8183,1);
   h130->SetBinContent(8184,1);
   h130->SetBinContent(8185,2);
   h130->SetBinContent(8186,4);
   h130->SetBinContent(8187,2);
   h130->SetBinContent(8188,3);
   h130->SetBinContent(8189,3);
   h130->SetBinContent(8190,7);
   h130->SetBinContent(8191,14);
   h130->SetBinContent(8192,11);
   h130->SetBinContent(8193,1);
   h130->SetBinContent(8194,5);
   h130->SetBinContent(8195,11);
   h130->SetBinContent(8196,3);
   h130->SetBinContent(8197,6);
   h130->SetBinContent(8198,2);
   h130->SetBinContent(8199,5);
   h130->SetBinContent(8200,3);
   h130->SetBinContent(8201,2);
   h130->SetBinContent(8202,3);
   h130->SetBinContent(8203,4);
   h130->SetBinContent(8204,3);
   h130->SetBinContent(8205,3);
   h130->SetBinContent(8206,2);
   h130->SetBinContent(8207,2);
   h130->SetBinContent(8208,2);
   h130->SetBinContent(8209,1);
   h130->SetBinContent(8210,2);
   h130->SetBinContent(8270,2);
   h130->SetBinContent(8271,5);
   h130->SetBinContent(8272,11);
   h130->SetBinContent(8273,2);
   h130->SetBinContent(8274,1);
   h130->SetBinContent(8275,1);
   h130->SetBinContent(8277,1);
   h130->SetBinContent(8278,2);
   h130->SetBinContent(8279,2);
   h130->SetBinContent(8280,3);
   h130->SetBinContent(8281,1);
   h130->SetBinContent(8282,1);
   h130->SetBinContent(8283,2);
   h130->SetBinContent(8284,2);
   h130->SetBinContent(8285,1);
   h130->SetBinContent(8286,2);
   h130->SetBinContent(8287,3);
   h130->SetBinContent(8288,3);
   h130->SetBinContent(8289,2);
   h130->SetBinContent(8290,2);
   h130->SetBinContent(8291,6);
   h130->SetBinContent(8292,6);
   h130->SetBinContent(8293,9);
   h130->SetBinContent(8294,6);
   h130->SetBinContent(8295,2);
   h130->SetBinContent(8296,5);
   h130->SetBinContent(8297,5);
   h130->SetBinContent(8298,8);
   h130->SetBinContent(8299,2);
   h130->SetBinContent(8300,4);
   h130->SetBinContent(8301,5);
   h130->SetBinContent(8302,4);
   h130->SetBinContent(8303,1);
   h130->SetBinContent(8304,4);
   h130->SetBinContent(8305,3);
   h130->SetBinContent(8306,4);
   h130->SetBinContent(8307,2);
   h130->SetBinContent(8308,1);
   h130->SetBinContent(8310,1);
   h130->SetBinContent(8311,1);
   h130->SetBinContent(8312,2);
   h130->SetBinContent(8373,6);
   h130->SetBinContent(8374,7);
   h130->SetBinContent(8375,1);
   h130->SetBinContent(8376,1);
   h130->SetBinContent(8378,2);
   h130->SetBinContent(8379,2);
   h130->SetBinContent(8380,2);
   h130->SetBinContent(8381,2);
   h130->SetBinContent(8383,2);
   h130->SetBinContent(8384,3);
   h130->SetBinContent(8385,2);
   h130->SetBinContent(8386,2);
   h130->SetBinContent(8387,2);
   h130->SetBinContent(8388,4);
   h130->SetBinContent(8389,1);
   h130->SetBinContent(8390,3);
   h130->SetBinContent(8391,2);
   h130->SetBinContent(8392,3);
   h130->SetBinContent(8393,3);
   h130->SetBinContent(8394,3);
   h130->SetBinContent(8395,6);
   h130->SetBinContent(8396,4);
   h130->SetBinContent(8397,6);
   h130->SetBinContent(8398,7);
   h130->SetBinContent(8399,6);
   h130->SetBinContent(8400,3);
   h130->SetBinContent(8401,3);
   h130->SetBinContent(8402,5);
   h130->SetBinContent(8403,5);
   h130->SetBinContent(8406,3);
   h130->SetBinContent(8407,1);
   h130->SetBinContent(8408,2);
   h130->SetBinContent(8409,2);
   h130->SetBinContent(8475,7);
   h130->SetBinContent(8476,9);
   h130->SetBinContent(8477,3);
   h130->SetBinContent(8478,1);
   h130->SetBinContent(8479,1);
   h130->SetBinContent(8480,1);
   h130->SetBinContent(8481,2);
   h130->SetBinContent(8482,1);
   h130->SetBinContent(8483,2);
   h130->SetBinContent(8484,1);
   h130->SetBinContent(8485,2);
   h130->SetBinContent(8488,1);
   h130->SetBinContent(8489,2);
   h130->SetBinContent(8490,1);
   h130->SetBinContent(8491,2);
   h130->SetBinContent(8492,2);
   h130->SetBinContent(8493,2);
   h130->SetBinContent(8494,4);
   h130->SetBinContent(8495,7);
   h130->SetBinContent(8496,6);
   h130->SetBinContent(8497,11);
   h130->SetBinContent(8498,6);
   h130->SetBinContent(8499,8);
   h130->SetBinContent(8500,6);
   h130->SetBinContent(8501,4);
   h130->SetBinContent(8502,6);
   h130->SetBinContent(8503,5);
   h130->SetBinContent(8504,1);
   h130->SetBinContent(8505,2);
   h130->SetBinContent(8506,4);
   h130->SetBinContent(8507,4);
   h130->SetBinContent(8508,5);
   h130->SetBinContent(8510,1);
   h130->SetBinContent(8512,1);
   h130->SetBinContent(8577,1);
   h130->SetBinContent(8578,5);
   h130->SetBinContent(8579,2);
   h130->SetBinContent(8580,2);
   h130->SetBinContent(8581,1);
   h130->SetBinContent(8582,2);
   h130->SetBinContent(8583,1);
   h130->SetBinContent(8589,2);
   h130->SetBinContent(8590,2);
   h130->SetBinContent(8591,1);
   h130->SetBinContent(8592,3);
   h130->SetBinContent(8593,3);
   h130->SetBinContent(8594,3);
   h130->SetBinContent(8595,3);
   h130->SetBinContent(8596,2);
   h130->SetBinContent(8597,4);
   h130->SetBinContent(8598,8);
   h130->SetBinContent(8599,16);
   h130->SetBinContent(8600,8);
   h130->SetBinContent(8601,14);
   h130->SetBinContent(8602,11);
   h130->SetBinContent(8603,6);
   h130->SetBinContent(8604,5);
   h130->SetBinContent(8605,6);
   h130->SetBinContent(8606,3);
   h130->SetBinContent(8607,1);
   h130->SetBinContent(8608,5);
   h130->SetBinContent(8609,2);
   h130->SetBinContent(8610,3);
   h130->SetBinContent(8611,1);
   h130->SetBinContent(8679,1);
   h130->SetBinContent(8680,11);
   h130->SetBinContent(8681,1);
   h130->SetBinContent(8682,1);
   h130->SetBinContent(8684,3);
   h130->SetBinContent(8685,1);
   h130->SetBinContent(8686,1);
   h130->SetBinContent(8688,1);
   h130->SetBinContent(8689,3);
   h130->SetBinContent(8690,2);
   h130->SetBinContent(8692,3);
   h130->SetBinContent(8693,2);
   h130->SetBinContent(8694,4);
   h130->SetBinContent(8695,1);
   h130->SetBinContent(8696,1);
   h130->SetBinContent(8697,2);
   h130->SetBinContent(8698,3);
   h130->SetBinContent(8699,9);
   h130->SetBinContent(8700,13);
   h130->SetBinContent(8701,15);
   h130->SetBinContent(8702,9);
   h130->SetBinContent(8703,5);
   h130->SetBinContent(8704,6);
   h130->SetBinContent(8705,9);
   h130->SetBinContent(8706,5);
   h130->SetBinContent(8707,3);
   h130->SetBinContent(8708,8);
   h130->SetBinContent(8709,3);
   h130->SetBinContent(8710,3);
   h130->SetBinContent(8712,1);
   h130->SetBinContent(8713,1);
   h130->SetBinContent(8714,1);
   h130->SetBinContent(8715,1);
   h130->SetBinContent(8781,1);
   h130->SetBinContent(8782,3);
   h130->SetBinContent(8783,4);
   h130->SetBinContent(8784,1);
   h130->SetBinContent(8785,3);
   h130->SetBinContent(8786,2);
   h130->SetBinContent(8789,1);
   h130->SetBinContent(8791,1);
   h130->SetBinContent(8792,1);
   h130->SetBinContent(8793,2);
   h130->SetBinContent(8794,2);
   h130->SetBinContent(8795,4);
   h130->SetBinContent(8796,3);
   h130->SetBinContent(8797,2);
   h130->SetBinContent(8798,1);
   h130->SetBinContent(8799,4);
   h130->SetBinContent(8800,2);
   h130->SetBinContent(8801,8);
   h130->SetBinContent(8802,7);
   h130->SetBinContent(8803,15);
   h130->SetBinContent(8804,14);
   h130->SetBinContent(8805,4);
   h130->SetBinContent(8806,8);
   h130->SetBinContent(8807,4);
   h130->SetBinContent(8808,10);
   h130->SetBinContent(8809,2);
   h130->SetBinContent(8810,3);
   h130->SetBinContent(8812,4);
   h130->SetBinContent(8884,2);
   h130->SetBinContent(8885,2);
   h130->SetBinContent(8886,1);
   h130->SetBinContent(8889,3);
   h130->SetBinContent(8890,2);
   h130->SetBinContent(8893,1);
   h130->SetBinContent(8894,3);
   h130->SetBinContent(8895,1);
   h130->SetBinContent(8896,2);
   h130->SetBinContent(8898,3);
   h130->SetBinContent(8899,1);
   h130->SetBinContent(8900,3);
   h130->SetBinContent(8901,2);
   h130->SetBinContent(8902,3);
   h130->SetBinContent(8903,8);
   h130->SetBinContent(8904,13);
   h130->SetBinContent(8905,11);
   h130->SetBinContent(8906,7);
   h130->SetBinContent(8907,6);
   h130->SetBinContent(8908,7);
   h130->SetBinContent(8909,4);
   h130->SetBinContent(8910,4);
   h130->SetBinContent(8911,4);
   h130->SetBinContent(8912,1);
   h130->SetBinContent(8914,1);
   h130->SetBinContent(8915,1);
   h130->SetBinContent(8918,1);
   h130->SetBinContent(8986,1);
   h130->SetBinContent(8987,2);
   h130->SetBinContent(8988,2);
   h130->SetBinContent(8991,2);
   h130->SetBinContent(8992,2);
   h130->SetBinContent(8993,1);
   h130->SetBinContent(8994,1);
   h130->SetBinContent(8995,1);
   h130->SetBinContent(8996,2);
   h130->SetBinContent(8997,2);
   h130->SetBinContent(8998,1);
   h130->SetBinContent(8999,2);
   h130->SetBinContent(9000,1);
   h130->SetBinContent(9001,2);
   h130->SetBinContent(9003,4);
   h130->SetBinContent(9004,4);
   h130->SetBinContent(9005,11);
   h130->SetBinContent(9006,8);
   h130->SetBinContent(9007,11);
   h130->SetBinContent(9008,6);
   h130->SetBinContent(9009,9);
   h130->SetBinContent(9010,11);
   h130->SetBinContent(9011,7);
   h130->SetBinContent(9012,5);
   h130->SetBinContent(9013,5);
   h130->SetBinContent(9014,2);
   h130->SetBinContent(9088,1);
   h130->SetBinContent(9089,3);
   h130->SetBinContent(9090,1);
   h130->SetBinContent(9091,1);
   h130->SetBinContent(9092,1);
   h130->SetBinContent(9093,3);
   h130->SetBinContent(9095,2);
   h130->SetBinContent(9096,3);
   h130->SetBinContent(9097,2);
   h130->SetBinContent(9098,1);
   h130->SetBinContent(9099,1);
   h130->SetBinContent(9100,5);
   h130->SetBinContent(9101,4);
   h130->SetBinContent(9102,3);
   h130->SetBinContent(9103,1);
   h130->SetBinContent(9104,2);
   h130->SetBinContent(9105,5);
   h130->SetBinContent(9106,9);
   h130->SetBinContent(9107,4);
   h130->SetBinContent(9108,11);
   h130->SetBinContent(9109,7);
   h130->SetBinContent(9110,11);
   h130->SetBinContent(9111,7);
   h130->SetBinContent(9112,5);
   h130->SetBinContent(9113,4);
   h130->SetBinContent(9114,4);
   h130->SetBinContent(9115,2);
   h130->SetBinContent(9193,1);
   h130->SetBinContent(9194,3);
   h130->SetBinContent(9195,1);
   h130->SetBinContent(9196,1);
   h130->SetBinContent(9197,4);
   h130->SetBinContent(9198,2);
   h130->SetBinContent(9200,1);
   h130->SetBinContent(9202,1);
   h130->SetBinContent(9203,4);
   h130->SetBinContent(9204,2);
   h130->SetBinContent(9205,2);
   h130->SetBinContent(9206,2);
   h130->SetBinContent(9207,1);
   h130->SetBinContent(9208,3);
   h130->SetBinContent(9209,8);
   h130->SetBinContent(9210,11);
   h130->SetBinContent(9211,3);
   h130->SetBinContent(9212,8);
   h130->SetBinContent(9213,4);
   h130->SetBinContent(9214,1);
   h130->SetBinContent(9215,5);
   h130->SetBinContent(9216,4);
   h130->SetBinContent(9217,1);
   h130->SetBinContent(9294,1);
   h130->SetBinContent(9295,1);
   h130->SetBinContent(9296,1);
   h130->SetBinContent(9298,1);
   h130->SetBinContent(9299,3);
   h130->SetBinContent(9301,3);
   h130->SetBinContent(9302,1);
   h130->SetBinContent(9303,1);
   h130->SetBinContent(9304,3);
   h130->SetBinContent(9305,4);
   h130->SetBinContent(9307,2);
   h130->SetBinContent(9308,8);
   h130->SetBinContent(9309,3);
   h130->SetBinContent(9310,2);
   h130->SetBinContent(9311,3);
   h130->SetBinContent(9312,9);
   h130->SetBinContent(9313,9);
   h130->SetBinContent(9314,8);
   h130->SetBinContent(9315,2);
   h130->SetBinContent(9316,2);
   h130->SetBinContent(9317,1);
   h130->SetBinContent(9318,1);
   h130->SetBinContent(9397,1);
   h130->SetBinContent(9399,2);
   h130->SetBinContent(9400,1);
   h130->SetBinContent(9401,2);
   h130->SetBinContent(9402,1);
   h130->SetBinContent(9403,2);
   h130->SetBinContent(9404,2);
   h130->SetBinContent(9406,3);
   h130->SetBinContent(9407,1);
   h130->SetBinContent(9408,2);
   h130->SetBinContent(9409,1);
   h130->SetBinContent(9410,4);
   h130->SetBinContent(9411,1);
   h130->SetBinContent(9412,1);
   h130->SetBinContent(9413,5);
   h130->SetBinContent(9414,8);
   h130->SetBinContent(9415,4);
   h130->SetBinContent(9416,4);
   h130->SetBinContent(9417,2);
   h130->SetBinContent(9418,2);
   h130->SetBinContent(9501,2);
   h130->SetBinContent(9504,2);
   h130->SetBinContent(9505,1);
   h130->SetBinContent(9507,2);
   h130->SetBinContent(9508,3);
   h130->SetBinContent(9509,1);
   h130->SetBinContent(9511,3);
   h130->SetBinContent(9512,1);
   h130->SetBinContent(9514,3);
   h130->SetBinContent(9515,3);
   h130->SetBinContent(9516,6);
   h130->SetBinContent(9517,1);
   h130->SetBinContent(9518,1);
   h130->SetBinContent(9519,1);
   h130->SetBinContent(9520,1);
   h130->SetBinContent(9604,2);
   h130->SetBinContent(9607,2);
   h130->SetBinContent(9608,1);
   h130->SetBinContent(9609,1);
   h130->SetBinContent(9611,2);
   h130->SetBinContent(9612,2);
   h130->SetBinContent(9615,1);
   h130->SetBinContent(9616,1);
   h130->SetBinContent(9617,2);
   h130->SetBinContent(9618,2);
   h130->SetBinContent(9619,1);
   h130->SetBinContent(9620,1);
   h130->SetBinContent(9704,1);
   h130->SetBinContent(9707,1);
   h130->SetBinContent(9709,1);
   h130->SetBinContent(9710,1);
   h130->SetBinContent(9713,1);
   h130->SetBinContent(9714,2);
   h130->SetBinContent(9715,2);
   h130->SetBinContent(9719,1);
   h130->SetBinContent(9721,1);
   h130->SetBinContent(9811,1);
   h130->SetBinContent(9814,1);
   h130->SetBinContent(9817,1);
   h130->SetEntries(16473);
   h130->SetMarkerStyle(20);
   h130->SetMarkerSize(0.3);
   h130->GetXaxis()->SetTitle("#it{m^{2}(K}^{0}_{S}#it{#pi^{#minus})} [GeV^{2}]");
   h130->GetXaxis()->SetNdivisions(505);
   h130->GetXaxis()->SetLabelFont(42);
   h130->GetXaxis()->SetLabelSize(0.06);
   h130->GetXaxis()->SetTitleSize(0.06);
   h130->GetXaxis()->SetTitleOffset(1.3);
   h130->GetXaxis()->SetTitleFont(132);
   h130->GetYaxis()->SetTitle("#it{m^{2}(K^{+}#pi^{#minus}}#it{ )} [GeV^{2}]");
   h130->GetYaxis()->SetNdivisions(505);
   h130->GetYaxis()->SetLabelFont(42);
   h130->GetYaxis()->SetLabelSize(0.06);
   h130->GetYaxis()->SetTitleSize(0.06);
   h130->GetYaxis()->SetTitleOffset(1.3);
   h130->GetYaxis()->SetTitleFont(132);
   h130->GetZaxis()->SetLabelFont(42);
   h130->GetZaxis()->SetLabelSize(0.035);
   h130->GetZaxis()->SetTitleSize(0.035);
   h130->GetZaxis()->SetTitleFont(42);
   h130->Draw("P");
   TText *text = new TText(5,5.8,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(5,5.3,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(5,4.8,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig14a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:35:12 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-127.9674,2.731579,624.7822);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,2);
   h104->SetBinContent(3,20);
   h104->SetBinContent(4,14);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,30);
   h104->SetBinContent(8,44);
   h104->SetBinContent(9,51);
   h104->SetBinContent(10,51);
   h104->SetBinContent(11,59);
   h104->SetBinContent(12,57);
   h104->SetBinContent(13,74);
   h104->SetBinContent(14,100);
   h104->SetBinContent(15,103);
   h104->SetBinContent(16,89);
   h104->SetBinContent(17,79);
   h104->SetBinContent(18,68);
   h104->SetBinContent(19,61);
   h104->SetBinContent(20,70);
   h104->SetBinContent(21,68);
   h104->SetBinContent(22,61);
   h104->SetBinContent(23,66);
   h104->SetBinContent(24,68);
   h104->SetBinContent(25,78);
   h104->SetBinContent(26,91);
   h104->SetBinContent(27,84);
   h104->SetBinContent(28,94);
   h104->SetBinContent(29,103);
   h104->SetBinContent(30,94);
   h104->SetBinContent(31,105);
   h104->SetBinContent(32,116);
   h104->SetBinContent(33,151);
   h104->SetBinContent(34,149);
   h104->SetBinContent(35,158);
   h104->SetBinContent(36,195);
   h104->SetBinContent(37,195);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,270);
   h104->SetBinContent(40,367);
   h104->SetBinContent(41,404);
   h104->SetBinContent(42,480);
   h104->SetBinContent(43,522);
   h104->SetBinContent(44,448);
   h104->SetBinContent(45,394);
   h104->SetBinContent(46,298);
   h104->SetBinContent(47,302);
   h104->SetBinContent(48,274);
   h104->SetBinContent(49,220);
   h104->SetBinContent(50,191);
   h104->SetBinContent(51,152);
   h104->SetBinContent(52,156);
   h104->SetBinContent(53,127);
   h104->SetBinContent(54,142);
   h104->SetBinContent(55,139);
   h104->SetBinContent(56,132);
   h104->SetBinContent(57,149);
   h104->SetBinContent(58,157);
   h104->SetBinContent(59,193);
   h104->SetBinContent(60,181);
   h104->SetBinContent(61,199);
   h104->SetBinContent(62,203);
   h104->SetBinContent(63,238);
   h104->SetBinContent(64,211);
   h104->SetBinContent(65,230);
   h104->SetBinContent(66,274);
   h104->SetBinContent(67,283);
   h104->SetBinContent(68,263);
   h104->SetBinContent(69,307);
   h104->SetBinContent(70,296);
   h104->SetBinContent(71,271);
   h104->SetBinContent(72,254);
   h104->SetBinContent(73,259);
   h104->SetBinContent(74,277);
   h104->SetBinContent(75,218);
   h104->SetBinContent(76,236);
   h104->SetBinContent(77,225);
   h104->SetBinContent(78,207);
   h104->SetBinContent(79,187);
   h104->SetBinContent(80,206);
   h104->SetBinContent(81,210);
   h104->SetBinContent(82,200);
   h104->SetBinContent(83,180);
   h104->SetBinContent(84,188);
   h104->SetBinContent(85,176);
   h104->SetBinContent(86,144);
   h104->SetBinContent(87,188);
   h104->SetBinContent(88,130);
   h104->SetBinContent(89,156);
   h104->SetBinContent(90,126);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,87);
   h104->SetBinContent(93,60);
   h104->SetBinContent(94,25);
   h104->SetBinContent(95,17);
   h104->SetBinContent(96,6);
   h104->SetEntries(15723);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("PEX0 ");
   
   TH1F *h204 = new TH1F("h204","m(kpi)  ",100,0.6,2.6);
   h204->SetBinContent(2,4.26665);
   h204->SetBinContent(3,16.59052);
   h204->SetBinContent(4,19.66982);
   h204->SetBinContent(5,24.44548);
   h204->SetBinContent(6,31.95558);
   h204->SetBinContent(7,35.89854);
   h204->SetBinContent(8,43.40291);
   h204->SetBinContent(9,51.79274);
   h204->SetBinContent(10,56.43581);
   h204->SetBinContent(11,54.59075);
   h204->SetBinContent(12,60.06025);
   h204->SetBinContent(13,73.56157);
   h204->SetBinContent(14,99.74294);
   h204->SetBinContent(15,131.7081);
   h204->SetBinContent(16,102.4443);
   h204->SetBinContent(17,76.95104);
   h204->SetBinContent(18,69.18803);
   h204->SetBinContent(19,69.65662);
   h204->SetBinContent(20,70.00681);
   h204->SetBinContent(21,67.92584);
   h204->SetBinContent(22,67.42354);
   h204->SetBinContent(23,71.96848);
   h204->SetBinContent(24,76.41537);
   h204->SetBinContent(25,76.56648);
   h204->SetBinContent(26,86.6478);
   h204->SetBinContent(27,89.07343);
   h204->SetBinContent(28,94.65702);
   h204->SetBinContent(29,95.53358);
   h204->SetBinContent(30,97.21969);
   h204->SetBinContent(31,119.6757);
   h204->SetBinContent(32,122.5835);
   h204->SetBinContent(33,139.5246);
   h204->SetBinContent(34,162.1309);
   h204->SetBinContent(35,169.6178);
   h204->SetBinContent(36,195.5146);
   h204->SetBinContent(37,208.6836);
   h204->SetBinContent(38,239.8642);
   h204->SetBinContent(39,286.0876);
   h204->SetBinContent(40,330.0009);
   h204->SetBinContent(41,473.5999);
   h204->SetBinContent(42,487.2473);
   h204->SetBinContent(43,458.9002);
   h204->SetBinContent(44,440.7759);
   h204->SetBinContent(45,415.2608);
   h204->SetBinContent(46,301.2572);
   h204->SetBinContent(47,292.1708);
   h204->SetBinContent(48,258.3329);
   h204->SetBinContent(49,223.242);
   h204->SetBinContent(50,218.103);
   h204->SetBinContent(51,140.0939);
   h204->SetBinContent(52,147.0807);
   h204->SetBinContent(53,136.8029);
   h204->SetBinContent(54,135.2915);
   h204->SetBinContent(55,139.6507);
   h204->SetBinContent(56,139.6591);
   h204->SetBinContent(57,139.5183);
   h204->SetBinContent(58,153.5637);
   h204->SetBinContent(59,173.0448);
   h204->SetBinContent(60,172.7275);
   h204->SetBinContent(61,189.6311);
   h204->SetBinContent(62,191.1664);
   h204->SetBinContent(63,213.9678);
   h204->SetBinContent(64,253.0377);
   h204->SetBinContent(65,223.5226);
   h204->SetBinContent(66,256.6186);
   h204->SetBinContent(67,257.1361);
   h204->SetBinContent(68,275.3826);
   h204->SetBinContent(69,286.5505);
   h204->SetBinContent(70,278.3533);
   h204->SetBinContent(71,286.1767);
   h204->SetBinContent(72,269.917);
   h204->SetBinContent(73,259.8431);
   h204->SetBinContent(74,253.4897);
   h204->SetBinContent(75,246.2671);
   h204->SetBinContent(76,216.7624);
   h204->SetBinContent(77,206.3467);
   h204->SetBinContent(78,203.7328);
   h204->SetBinContent(79,199.8862);
   h204->SetBinContent(80,187.0685);
   h204->SetBinContent(81,201.4043);
   h204->SetBinContent(82,189.1672);
   h204->SetBinContent(83,184.4622);
   h204->SetBinContent(84,181.3322);
   h204->SetBinContent(85,172.3108);
   h204->SetBinContent(86,170.7602);
   h204->SetBinContent(87,161.0719);
   h204->SetBinContent(88,155.8379);
   h204->SetBinContent(89,147.2574);
   h204->SetBinContent(90,139.7918);
   h204->SetBinContent(91,120.6037);
   h204->SetBinContent(92,94.20219);
   h204->SetBinContent(93,61.11444);
   h204->SetBinContent(94,34.96761);
   h204->SetBinContent(95,13.9885);
   h204->SetBinContent(96,3.55509);
   h204->SetBinContent(97,0.5125174);
   h204->SetEntries(1000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h204->SetLineColor(ci);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h604 = new TH1F("h604","m(kpi)  ",100,0.6,2.6);
   h604->SetBinContent(2,0.6975768);
   h604->SetBinContent(3,3.165452);
   h604->SetBinContent(4,3.931701);
   h604->SetBinContent(5,4.601543);
   h604->SetBinContent(6,5.238087);
   h604->SetBinContent(7,5.893479);
   h604->SetBinContent(8,6.684836);
   h604->SetBinContent(9,7.839435);
   h604->SetBinContent(10,9.166349);
   h604->SetBinContent(11,11.1455);
   h604->SetBinContent(12,14.20237);
   h604->SetBinContent(13,21.25834);
   h604->SetBinContent(14,37.7067);
   h604->SetBinContent(15,60.70927);
   h604->SetBinContent(16,45.10799);
   h604->SetBinContent(17,24.73342);
   h604->SetBinContent(18,16.6704);
   h604->SetBinContent(19,13.94088);
   h604->SetBinContent(20,12.65192);
   h604->SetBinContent(21,12.00733);
   h604->SetBinContent(22,11.55094);
   h604->SetBinContent(23,11.68975);
   h604->SetBinContent(24,11.59823);
   h604->SetBinContent(25,11.60277);
   h604->SetBinContent(26,11.75553);
   h604->SetBinContent(27,12.03645);
   h604->SetBinContent(28,12.43764);
   h604->SetBinContent(29,12.40211);
   h604->SetBinContent(30,12.49643);
   h604->SetBinContent(31,12.88654);
   h604->SetBinContent(32,13.15129);
   h604->SetBinContent(33,13.15168);
   h604->SetBinContent(34,13.705);
   h604->SetBinContent(35,14.403);
   h604->SetBinContent(36,14.42358);
   h604->SetBinContent(37,15.26339);
   h604->SetBinContent(38,15.97222);
   h604->SetBinContent(39,18.14754);
   h604->SetBinContent(40,20.29465);
   h604->SetBinContent(41,23.01506);
   h604->SetBinContent(42,23.30337);
   h604->SetBinContent(43,20.48596);
   h604->SetBinContent(44,18.85522);
   h604->SetBinContent(45,17.07435);
   h604->SetBinContent(46,15.76868);
   h604->SetBinContent(47,15.65007);
   h604->SetBinContent(48,16.50903);
   h604->SetBinContent(49,16.76649);
   h604->SetBinContent(50,16.90967);
   h604->SetBinContent(51,17.04299);
   h604->SetBinContent(52,18.10549);
   h604->SetBinContent(53,17.85286);
   h604->SetBinContent(54,18.46588);
   h604->SetBinContent(55,19.30843);
   h604->SetBinContent(56,19.68597);
   h604->SetBinContent(57,19.54061);
   h604->SetBinContent(58,19.34203);
   h604->SetBinContent(59,20.15498);
   h604->SetBinContent(60,20.39574);
   h604->SetBinContent(61,20.64588);
   h604->SetBinContent(62,20.42735);
   h604->SetBinContent(63,26.69079);
   h604->SetBinContent(64,48.06558);
   h604->SetBinContent(65,19.6875);
   h604->SetBinContent(66,22.28908);
   h604->SetBinContent(67,22.97259);
   h604->SetBinContent(68,23.24018);
   h604->SetBinContent(69,22.72939);
   h604->SetBinContent(70,22.63342);
   h604->SetBinContent(71,23.85236);
   h604->SetBinContent(72,23.33453);
   h604->SetBinContent(73,22.97816);
   h604->SetBinContent(74,23.98194);
   h604->SetBinContent(75,23.86328);
   h604->SetBinContent(76,23.72922);
   h604->SetBinContent(77,23.50435);
   h604->SetBinContent(78,23.96337);
   h604->SetBinContent(79,24.19481);
   h604->SetBinContent(80,24.23931);
   h604->SetBinContent(81,24.59979);
   h604->SetBinContent(82,24.17198);
   h604->SetBinContent(83,23.54827);
   h604->SetBinContent(84,24.0508);
   h604->SetBinContent(85,23.76085);
   h604->SetBinContent(86,23.74436);
   h604->SetBinContent(87,21.93935);
   h604->SetBinContent(88,20.90908);
   h604->SetBinContent(89,18.68711);
   h604->SetBinContent(90,17.64215);
   h604->SetBinContent(91,16.12223);
   h604->SetBinContent(92,14.37166);
   h604->SetBinContent(93,11.53854);
   h604->SetBinContent(94,7.839541);
   h604->SetBinContent(95,3.879386);
   h604->SetBinContent(96,1.206169);
   h604->SetBinContent(97,0.1839174);
   h604->SetEntries(3000000);
   h604->SetFillColor(15);
   h604->SetLineColor(15);
   h604->GetXaxis()->SetLabelFont(42);
   h604->GetXaxis()->SetLabelSize(0.035);
   h604->GetXaxis()->SetTitleSize(0.035);
   h604->GetXaxis()->SetTitleFont(42);
   h604->GetYaxis()->SetLabelFont(42);
   h604->GetYaxis()->SetLabelSize(0.035);
   h604->GetYaxis()->SetTitleSize(0.035);
   h604->GetYaxis()->SetTitleFont(42);
   h604->GetZaxis()->SetLabelFont(42);
   h604->GetZaxis()->SetLabelSize(0.035);
   h604->GetZaxis()->SetTitleSize(0.035);
   h604->GetZaxis()->SetTitleFont(42);
   h604->Draw("SAME");
   
   TH1F *h131 = new TH1F("h131","m(K-pi+)",100,0.6,2.6);
   h131->SetBinContent(2,1);
   h131->SetBinContent(3,4);
   h131->SetBinContent(4,1);
   h131->SetBinContent(5,6);
   h131->SetBinContent(6,4);
   h131->SetBinContent(7,4);
   h131->SetBinContent(8,9);
   h131->SetBinContent(9,6);
   h131->SetBinContent(10,2);
   h131->SetBinContent(11,9);
   h131->SetBinContent(12,6);
   h131->SetBinContent(13,4);
   h131->SetBinContent(14,17);
   h131->SetBinContent(15,23);
   h131->SetBinContent(16,13);
   h131->SetBinContent(17,12);
   h131->SetBinContent(18,8);
   h131->SetBinContent(19,5);
   h131->SetBinContent(20,3);
   h131->SetBinContent(21,8);
   h131->SetBinContent(22,7);
   h131->SetBinContent(23,5);
   h131->SetBinContent(24,10);
   h131->SetBinContent(25,11);
   h131->SetBinContent(26,10);
   h131->SetBinContent(27,8);
   h131->SetBinContent(28,12);
   h131->SetBinContent(29,4);
   h131->SetBinContent(30,11);
   h131->SetBinContent(31,3);
   h131->SetBinContent(32,7);
   h131->SetBinContent(33,3);
   h131->SetBinContent(34,9);
   h131->SetBinContent(35,9);
   h131->SetBinContent(36,9);
   h131->SetBinContent(37,9);
   h131->SetBinContent(38,14);
   h131->SetBinContent(39,10);
   h131->SetBinContent(40,7);
   h131->SetBinContent(41,12);
   h131->SetBinContent(42,15);
   h131->SetBinContent(43,16);
   h131->SetBinContent(44,18);
   h131->SetBinContent(45,12);
   h131->SetBinContent(46,12);
   h131->SetBinContent(47,9);
   h131->SetBinContent(48,11);
   h131->SetBinContent(49,14);
   h131->SetBinContent(50,8);
   h131->SetBinContent(51,5);
   h131->SetBinContent(52,9);
   h131->SetBinContent(53,13);
   h131->SetBinContent(54,15);
   h131->SetBinContent(55,16);
   h131->SetBinContent(56,5);
   h131->SetBinContent(57,14);
   h131->SetBinContent(58,8);
   h131->SetBinContent(59,7);
   h131->SetBinContent(60,9);
   h131->SetBinContent(61,12);
   h131->SetBinContent(62,7);
   h131->SetBinContent(63,14);
   h131->SetBinContent(64,21);
   h131->SetBinContent(65,8);
   h131->SetBinContent(66,6);
   h131->SetBinContent(67,7);
   h131->SetBinContent(68,15);
   h131->SetBinContent(69,5);
   h131->SetBinContent(70,13);
   h131->SetBinContent(71,17);
   h131->SetBinContent(72,18);
   h131->SetBinContent(73,11);
   h131->SetBinContent(74,6);
   h131->SetBinContent(75,7);
   h131->SetBinContent(76,5);
   h131->SetBinContent(77,9);
   h131->SetBinContent(78,13);
   h131->SetBinContent(79,7);
   h131->SetBinContent(80,5);
   h131->SetBinContent(81,5);
   h131->SetBinContent(82,8);
   h131->SetBinContent(83,10);
   h131->SetBinContent(84,13);
   h131->SetBinContent(85,11);
   h131->SetBinContent(86,9);
   h131->SetBinContent(87,9);
   h131->SetBinContent(88,18);
   h131->SetBinContent(89,5);
   h131->SetBinContent(90,6);
   h131->SetBinContent(91,6);
   h131->SetBinContent(92,9);
   h131->SetBinContent(93,7);
   h131->SetBinContent(94,2);
   h131->SetBinContent(96,1);
   h131->SetEntries(856);
   h131->SetFillColor(12);
   h131->SetLineColor(12);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("SAME");
   
   TH1F *h104__1 = new TH1F("h104__1","m(kpi)  ",100,0.6,2.6);
   h104__1->SetBinContent(2,2);
   h104__1->SetBinContent(3,20);
   h104__1->SetBinContent(4,14);
   h104__1->SetBinContent(5,27);
   h104__1->SetBinContent(6,34);
   h104__1->SetBinContent(7,30);
   h104__1->SetBinContent(8,44);
   h104__1->SetBinContent(9,51);
   h104__1->SetBinContent(10,51);
   h104__1->SetBinContent(11,59);
   h104__1->SetBinContent(12,57);
   h104__1->SetBinContent(13,74);
   h104__1->SetBinContent(14,100);
   h104__1->SetBinContent(15,103);
   h104__1->SetBinContent(16,89);
   h104__1->SetBinContent(17,79);
   h104__1->SetBinContent(18,68);
   h104__1->SetBinContent(19,61);
   h104__1->SetBinContent(20,70);
   h104__1->SetBinContent(21,68);
   h104__1->SetBinContent(22,61);
   h104__1->SetBinContent(23,66);
   h104__1->SetBinContent(24,68);
   h104__1->SetBinContent(25,78);
   h104__1->SetBinContent(26,91);
   h104__1->SetBinContent(27,84);
   h104__1->SetBinContent(28,94);
   h104__1->SetBinContent(29,103);
   h104__1->SetBinContent(30,94);
   h104__1->SetBinContent(31,105);
   h104__1->SetBinContent(32,116);
   h104__1->SetBinContent(33,151);
   h104__1->SetBinContent(34,149);
   h104__1->SetBinContent(35,158);
   h104__1->SetBinContent(36,195);
   h104__1->SetBinContent(37,195);
   h104__1->SetBinContent(38,246);
   h104__1->SetBinContent(39,270);
   h104__1->SetBinContent(40,367);
   h104__1->SetBinContent(41,404);
   h104__1->SetBinContent(42,480);
   h104__1->SetBinContent(43,522);
   h104__1->SetBinContent(44,448);
   h104__1->SetBinContent(45,394);
   h104__1->SetBinContent(46,298);
   h104__1->SetBinContent(47,302);
   h104__1->SetBinContent(48,274);
   h104__1->SetBinContent(49,220);
   h104__1->SetBinContent(50,191);
   h104__1->SetBinContent(51,152);
   h104__1->SetBinContent(52,156);
   h104__1->SetBinContent(53,127);
   h104__1->SetBinContent(54,142);
   h104__1->SetBinContent(55,139);
   h104__1->SetBinContent(56,132);
   h104__1->SetBinContent(57,149);
   h104__1->SetBinContent(58,157);
   h104__1->SetBinContent(59,193);
   h104__1->SetBinContent(60,181);
   h104__1->SetBinContent(61,199);
   h104__1->SetBinContent(62,203);
   h104__1->SetBinContent(63,238);
   h104__1->SetBinContent(64,211);
   h104__1->SetBinContent(65,230);
   h104__1->SetBinContent(66,274);
   h104__1->SetBinContent(67,283);
   h104__1->SetBinContent(68,263);
   h104__1->SetBinContent(69,307);
   h104__1->SetBinContent(70,296);
   h104__1->SetBinContent(71,271);
   h104__1->SetBinContent(72,254);
   h104__1->SetBinContent(73,259);
   h104__1->SetBinContent(74,277);
   h104__1->SetBinContent(75,218);
   h104__1->SetBinContent(76,236);
   h104__1->SetBinContent(77,225);
   h104__1->SetBinContent(78,207);
   h104__1->SetBinContent(79,187);
   h104__1->SetBinContent(80,206);
   h104__1->SetBinContent(81,210);
   h104__1->SetBinContent(82,200);
   h104__1->SetBinContent(83,180);
   h104__1->SetBinContent(84,188);
   h104__1->SetBinContent(85,176);
   h104__1->SetBinContent(86,144);
   h104__1->SetBinContent(87,188);
   h104__1->SetBinContent(88,130);
   h104__1->SetBinContent(89,156);
   h104__1->SetBinContent(90,126);
   h104__1->SetBinContent(91,133);
   h104__1->SetBinContent(92,87);
   h104__1->SetBinContent(93,60);
   h104__1->SetBinContent(94,25);
   h104__1->SetBinContent(95,17);
   h104__1->SetBinContent(96,6);
   h104__1->SetEntries(15723);
   h104__1->SetDirectory(0);
   h104__1->SetMarkerStyle(20);
   h104__1->SetMarkerSize(0.6);
   h104__1->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104__1->GetXaxis()->SetNdivisions(505);
   h104__1->GetXaxis()->SetLabelFont(132);
   h104__1->GetXaxis()->SetLabelOffset(0.02);
   h104__1->GetXaxis()->SetLabelSize(0.06);
   h104__1->GetXaxis()->SetTitleSize(0.06);
   h104__1->GetXaxis()->SetTitleOffset(1.1);
   h104__1->GetXaxis()->SetTitleFont(132);
   h104__1->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104__1->GetYaxis()->SetNdivisions(505);
   h104__1->GetYaxis()->SetLabelFont(132);
   h104__1->GetYaxis()->SetLabelSize(0.06);
   h104__1->GetYaxis()->SetTitleSize(0.06);
   h104__1->GetYaxis()->SetTitleOffset(1.3);
   h104__1->GetYaxis()->SetTitleFont(132);
   h104__1->GetZaxis()->SetLabelFont(42);
   h104__1->GetZaxis()->SetLabelSize(0.035);
   h104__1->GetZaxis()->SetTitleSize(0.035);
   h104__1->GetZaxis()->SetTitleFont(42);
   h104__1->Draw("SAMEAXIS");
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,2);
   h104->SetBinContent(3,20);
   h104->SetBinContent(4,14);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,30);
   h104->SetBinContent(8,44);
   h104->SetBinContent(9,51);
   h104->SetBinContent(10,51);
   h104->SetBinContent(11,59);
   h104->SetBinContent(12,57);
   h104->SetBinContent(13,74);
   h104->SetBinContent(14,100);
   h104->SetBinContent(15,103);
   h104->SetBinContent(16,89);
   h104->SetBinContent(17,79);
   h104->SetBinContent(18,68);
   h104->SetBinContent(19,61);
   h104->SetBinContent(20,70);
   h104->SetBinContent(21,68);
   h104->SetBinContent(22,61);
   h104->SetBinContent(23,66);
   h104->SetBinContent(24,68);
   h104->SetBinContent(25,78);
   h104->SetBinContent(26,91);
   h104->SetBinContent(27,84);
   h104->SetBinContent(28,94);
   h104->SetBinContent(29,103);
   h104->SetBinContent(30,94);
   h104->SetBinContent(31,105);
   h104->SetBinContent(32,116);
   h104->SetBinContent(33,151);
   h104->SetBinContent(34,149);
   h104->SetBinContent(35,158);
   h104->SetBinContent(36,195);
   h104->SetBinContent(37,195);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,270);
   h104->SetBinContent(40,367);
   h104->SetBinContent(41,404);
   h104->SetBinContent(42,480);
   h104->SetBinContent(43,522);
   h104->SetBinContent(44,448);
   h104->SetBinContent(45,394);
   h104->SetBinContent(46,298);
   h104->SetBinContent(47,302);
   h104->SetBinContent(48,274);
   h104->SetBinContent(49,220);
   h104->SetBinContent(50,191);
   h104->SetBinContent(51,152);
   h104->SetBinContent(52,156);
   h104->SetBinContent(53,127);
   h104->SetBinContent(54,142);
   h104->SetBinContent(55,139);
   h104->SetBinContent(56,132);
   h104->SetBinContent(57,149);
   h104->SetBinContent(58,157);
   h104->SetBinContent(59,193);
   h104->SetBinContent(60,181);
   h104->SetBinContent(61,199);
   h104->SetBinContent(62,203);
   h104->SetBinContent(63,238);
   h104->SetBinContent(64,211);
   h104->SetBinContent(65,230);
   h104->SetBinContent(66,274);
   h104->SetBinContent(67,283);
   h104->SetBinContent(68,263);
   h104->SetBinContent(69,307);
   h104->SetBinContent(70,296);
   h104->SetBinContent(71,271);
   h104->SetBinContent(72,254);
   h104->SetBinContent(73,259);
   h104->SetBinContent(74,277);
   h104->SetBinContent(75,218);
   h104->SetBinContent(76,236);
   h104->SetBinContent(77,225);
   h104->SetBinContent(78,207);
   h104->SetBinContent(79,187);
   h104->SetBinContent(80,206);
   h104->SetBinContent(81,210);
   h104->SetBinContent(82,200);
   h104->SetBinContent(83,180);
   h104->SetBinContent(84,188);
   h104->SetBinContent(85,176);
   h104->SetBinContent(86,144);
   h104->SetBinContent(87,188);
   h104->SetBinContent(88,130);
   h104->SetBinContent(89,156);
   h104->SetBinContent(90,126);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,87);
   h104->SetBinContent(93,60);
   h104->SetBinContent(94,25);
   h104->SetBinContent(95,17);
   h104->SetBinContent(96,6);
   h104->SetEntries(15723);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("ESAME");
   TText *text = new TText(1.85,480,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLine *line = new TLine(1.8,450,2,450);
   line->SetLineColor(2);
   line->Draw();
   TLatex *   tex = new TLatex(2.05,440,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(1.8,410,2,430);
   box->SetFillColor(12);
   box->SetLineColor(12);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(2.05,410,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(1.8,370,2,390);
   box->SetFillColor(15);
   box->SetLineColor(15);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(2.05,370,"#it{#eta_{c}} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(0.8,480,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.8,430,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig14b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 18:08:33 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-133.0065,2.731579,649.3849);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,2);
   h105->SetBinContent(3,11);
   h105->SetBinContent(4,21);
   h105->SetBinContent(5,29);
   h105->SetBinContent(6,28);
   h105->SetBinContent(7,48);
   h105->SetBinContent(8,51);
   h105->SetBinContent(9,50);
   h105->SetBinContent(10,62);
   h105->SetBinContent(11,77);
   h105->SetBinContent(12,68);
   h105->SetBinContent(13,74);
   h105->SetBinContent(14,106);
   h105->SetBinContent(15,136);
   h105->SetBinContent(16,117);
   h105->SetBinContent(17,91);
   h105->SetBinContent(18,92);
   h105->SetBinContent(19,103);
   h105->SetBinContent(20,88);
   h105->SetBinContent(21,92);
   h105->SetBinContent(22,94);
   h105->SetBinContent(23,86);
   h105->SetBinContent(24,87);
   h105->SetBinContent(25,93);
   h105->SetBinContent(26,111);
   h105->SetBinContent(27,118);
   h105->SetBinContent(28,126);
   h105->SetBinContent(29,111);
   h105->SetBinContent(30,129);
   h105->SetBinContent(31,148);
   h105->SetBinContent(32,157);
   h105->SetBinContent(33,170);
   h105->SetBinContent(34,193);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,216);
   h105->SetBinContent(37,263);
   h105->SetBinContent(38,311);
   h105->SetBinContent(39,329);
   h105->SetBinContent(40,403);
   h105->SetBinContent(41,476);
   h105->SetBinContent(42,543);
   h105->SetBinContent(43,501);
   h105->SetBinContent(44,408);
   h105->SetBinContent(45,398);
   h105->SetBinContent(46,340);
   h105->SetBinContent(47,303);
   h105->SetBinContent(48,274);
   h105->SetBinContent(49,254);
   h105->SetBinContent(50,194);
   h105->SetBinContent(51,166);
   h105->SetBinContent(52,138);
   h105->SetBinContent(53,147);
   h105->SetBinContent(54,101);
   h105->SetBinContent(55,116);
   h105->SetBinContent(56,139);
   h105->SetBinContent(57,134);
   h105->SetBinContent(58,174);
   h105->SetBinContent(59,172);
   h105->SetBinContent(60,158);
   h105->SetBinContent(61,181);
   h105->SetBinContent(62,190);
   h105->SetBinContent(63,186);
   h105->SetBinContent(64,209);
   h105->SetBinContent(65,220);
   h105->SetBinContent(66,211);
   h105->SetBinContent(67,224);
   h105->SetBinContent(68,234);
   h105->SetBinContent(69,271);
   h105->SetBinContent(70,258);
   h105->SetBinContent(71,244);
   h105->SetBinContent(72,222);
   h105->SetBinContent(73,207);
   h105->SetBinContent(74,197);
   h105->SetBinContent(75,186);
   h105->SetBinContent(76,189);
   h105->SetBinContent(77,181);
   h105->SetBinContent(78,186);
   h105->SetBinContent(79,175);
   h105->SetBinContent(80,166);
   h105->SetBinContent(81,175);
   h105->SetBinContent(82,152);
   h105->SetBinContent(83,169);
   h105->SetBinContent(84,146);
   h105->SetBinContent(85,171);
   h105->SetBinContent(86,142);
   h105->SetBinContent(87,161);
   h105->SetBinContent(88,120);
   h105->SetBinContent(89,128);
   h105->SetBinContent(90,129);
   h105->SetBinContent(91,98);
   h105->SetBinContent(92,86);
   h105->SetBinContent(93,43);
   h105->SetBinContent(94,21);
   h105->SetBinContent(95,10);
   h105->SetBinContent(96,2);
   h105->SetBinContent(97,1);
   h105->SetEntries(15723);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("PEX0");
   
   TH1F *h205 = new TH1F("h205","m(k0pi) ",100,0.6,2.6);
   h205->SetBinContent(2,1.5164);
   h205->SetBinContent(3,19.4356);
   h205->SetBinContent(4,24.27608);
   h205->SetBinContent(5,28.75859);
   h205->SetBinContent(6,37.20202);
   h205->SetBinContent(7,44.10347);
   h205->SetBinContent(8,54.5169);
   h205->SetBinContent(9,62.44969);
   h205->SetBinContent(10,68.1387);
   h205->SetBinContent(11,65.29523);
   h205->SetBinContent(12,68.83156);
   h205->SetBinContent(13,84.75521);
   h205->SetBinContent(14,110.922);
   h205->SetBinContent(15,129.061);
   h205->SetBinContent(16,108.7275);
   h205->SetBinContent(17,84.58665);
   h205->SetBinContent(18,83.53069);
   h205->SetBinContent(19,83.42693);
   h205->SetBinContent(20,83.6306);
   h205->SetBinContent(21,80.95847);
   h205->SetBinContent(22,81.47877);
   h205->SetBinContent(23,88.17521);
   h205->SetBinContent(24,92.70547);
   h205->SetBinContent(25,94.812);
   h205->SetBinContent(26,104.8823);
   h205->SetBinContent(27,105.5893);
   h205->SetBinContent(28,111.7642);
   h205->SetBinContent(29,114.5947);
   h205->SetBinContent(30,115.1939);
   h205->SetBinContent(31,142.567);
   h205->SetBinContent(32,145.3045);
   h205->SetBinContent(33,164.1742);
   h205->SetBinContent(34,187.0877);
   h205->SetBinContent(35,191.346);
   h205->SetBinContent(36,225.8668);
   h205->SetBinContent(37,234.1474);
   h205->SetBinContent(38,274.4098);
   h205->SetBinContent(39,315.0575);
   h205->SetBinContent(40,367.7509);
   h205->SetBinContent(41,516.9128);
   h205->SetBinContent(42,533.5179);
   h205->SetBinContent(43,501.1514);
   h205->SetBinContent(44,461.2088);
   h205->SetBinContent(45,436.6315);
   h205->SetBinContent(46,322.5432);
   h205->SetBinContent(47,310.5335);
   h205->SetBinContent(48,266.2914);
   h205->SetBinContent(49,218.7878);
   h205->SetBinContent(50,223.709);
   h205->SetBinContent(51,136.8171);
   h205->SetBinContent(52,141.4135);
   h205->SetBinContent(53,136.319);
   h205->SetBinContent(54,128.1955);
   h205->SetBinContent(55,132.2223);
   h205->SetBinContent(56,131.135);
   h205->SetBinContent(57,133.885);
   h205->SetBinContent(58,149.1317);
   h205->SetBinContent(59,165.2195);
   h205->SetBinContent(60,167.1116);
   h205->SetBinContent(61,180.2677);
   h205->SetBinContent(62,176.8484);
   h205->SetBinContent(63,196.662);
   h205->SetBinContent(64,210.232);
   h205->SetBinContent(65,205.8475);
   h205->SetBinContent(66,237.8514);
   h205->SetBinContent(67,232.1802);
   h205->SetBinContent(68,252.5933);
   h205->SetBinContent(69,267.8918);
   h205->SetBinContent(70,258.4514);
   h205->SetBinContent(71,258.9116);
   h205->SetBinContent(72,246.7365);
   h205->SetBinContent(73,241.2294);
   h205->SetBinContent(74,232.4782);
   h205->SetBinContent(75,223.1909);
   h205->SetBinContent(76,195.542);
   h205->SetBinContent(77,187.7968);
   h205->SetBinContent(78,184.5652);
   h205->SetBinContent(79,175.5366);
   h205->SetBinContent(80,167.2573);
   h205->SetBinContent(81,170.8547);
   h205->SetBinContent(82,164.814);
   h205->SetBinContent(83,161.0221);
   h205->SetBinContent(84,155.6753);
   h205->SetBinContent(85,145.3625);
   h205->SetBinContent(86,143.4487);
   h205->SetBinContent(87,132.8262);
   h205->SetBinContent(88,131.4452);
   h205->SetBinContent(89,121.5218);
   h205->SetBinContent(90,107.2638);
   h205->SetBinContent(91,101.5062);
   h205->SetBinContent(92,71.60749);
   h205->SetBinContent(93,46.44625);
   h205->SetBinContent(94,28.8618);
   h205->SetBinContent(95,10.84713);
   h205->SetBinContent(96,3.089159);
   h205->SetBinContent(97,0.5720559);
   h205->SetEntries(1000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h205->SetLineColor(ci);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.035);
   h205->GetXaxis()->SetTitleSize(0.035);
   h205->GetXaxis()->SetTitleFont(42);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelSize(0.035);
   h205->GetYaxis()->SetTitleSize(0.035);
   h205->GetYaxis()->SetTitleFont(42);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h605 = new TH1F("h605","m(k0pi) ",100,0.6,2.6);
   h605->SetBinContent(2,0.1770739);
   h605->SetBinContent(3,2.955186);
   h605->SetBinContent(4,4.433525);
   h605->SetBinContent(5,5.632621);
   h605->SetBinContent(6,6.382711);
   h605->SetBinContent(7,7.74948);
   h605->SetBinContent(8,9.199864);
   h605->SetBinContent(9,10.59605);
   h605->SetBinContent(10,12.67117);
   h605->SetBinContent(11,15.49923);
   h605->SetBinContent(12,20.1798);
   h605->SetBinContent(13,30.96535);
   h605->SetBinContent(14,53.91269);
   h605->SetBinContent(15,70.91293);
   h605->SetBinContent(16,46.88715);
   h605->SetBinContent(17,26.35949);
   h605->SetBinContent(18,19.66445);
   h605->SetBinContent(19,17.01331);
   h605->SetBinContent(20,16.07972);
   h605->SetBinContent(21,15.82883);
   h605->SetBinContent(22,15.802);
   h605->SetBinContent(23,16.04878);
   h605->SetBinContent(24,16.59035);
   h605->SetBinContent(25,17.06879);
   h605->SetBinContent(26,17.42937);
   h605->SetBinContent(27,17.8514);
   h605->SetBinContent(28,18.82226);
   h605->SetBinContent(29,19.4011);
   h605->SetBinContent(30,19.87862);
   h605->SetBinContent(31,21.38123);
   h605->SetBinContent(32,22.47513);
   h605->SetBinContent(33,23.15065);
   h605->SetBinContent(34,24.33581);
   h605->SetBinContent(35,25.52358);
   h605->SetBinContent(36,27.69965);
   h605->SetBinContent(37,28.69988);
   h605->SetBinContent(38,31.60112);
   h605->SetBinContent(39,33.71734);
   h605->SetBinContent(40,37.83833);
   h605->SetBinContent(41,40.8993);
   h605->SetBinContent(42,40.5916);
   h605->SetBinContent(43,36.13469);
   h605->SetBinContent(44,29.85549);
   h605->SetBinContent(45,25.42869);
   h605->SetBinContent(46,22.04558);
   h605->SetBinContent(47,19.56428);
   h605->SetBinContent(48,17.60641);
   h605->SetBinContent(49,15.9857);
   h605->SetBinContent(50,15.11729);
   h605->SetBinContent(51,14.13401);
   h605->SetBinContent(52,14.02897);
   h605->SetBinContent(53,13.84663);
   h605->SetBinContent(54,13.53298);
   h605->SetBinContent(55,13.67487);
   h605->SetBinContent(56,13.47993);
   h605->SetBinContent(57,13.46598);
   h605->SetBinContent(58,13.67917);
   h605->SetBinContent(59,13.54521);
   h605->SetBinContent(60,13.93585);
   h605->SetBinContent(61,13.93116);
   h605->SetBinContent(62,13.80875);
   h605->SetBinContent(63,14.11408);
   h605->SetBinContent(64,14.72194);
   h605->SetBinContent(65,14.20006);
   h605->SetBinContent(66,14.64943);
   h605->SetBinContent(67,14.6665);
   h605->SetBinContent(68,15.01968);
   h605->SetBinContent(69,15.15605);
   h605->SetBinContent(70,15.10599);
   h605->SetBinContent(71,15.28496);
   h605->SetBinContent(72,15.1731);
   h605->SetBinContent(73,15.09925);
   h605->SetBinContent(74,15.12145);
   h605->SetBinContent(75,15.08537);
   h605->SetBinContent(76,15.34385);
   h605->SetBinContent(77,15.40546);
   h605->SetBinContent(78,15.60099);
   h605->SetBinContent(79,15.84488);
   h605->SetBinContent(80,15.82357);
   h605->SetBinContent(81,15.6196);
   h605->SetBinContent(82,15.74868);
   h605->SetBinContent(83,16.33939);
   h605->SetBinContent(84,16.07401);
   h605->SetBinContent(85,15.58627);
   h605->SetBinContent(86,16.17725);
   h605->SetBinContent(87,15.62816);
   h605->SetBinContent(88,14.90073);
   h605->SetBinContent(89,13.70898);
   h605->SetBinContent(90,11.80169);
   h605->SetBinContent(91,10.49874);
   h605->SetBinContent(92,8.702946);
   h605->SetBinContent(93,7.443904);
   h605->SetBinContent(94,5.48255);
   h605->SetBinContent(95,2.784029);
   h605->SetBinContent(96,0.9593818);
   h605->SetBinContent(97,0.1909153);
   h605->SetEntries(3000000);
   h605->SetFillColor(15);
   h605->SetLineColor(15);
   h605->GetXaxis()->SetLabelFont(42);
   h605->GetXaxis()->SetLabelSize(0.035);
   h605->GetXaxis()->SetTitleSize(0.035);
   h605->GetXaxis()->SetTitleFont(42);
   h605->GetYaxis()->SetLabelFont(42);
   h605->GetYaxis()->SetLabelSize(0.035);
   h605->GetYaxis()->SetTitleSize(0.035);
   h605->GetYaxis()->SetTitleFont(42);
   h605->GetZaxis()->SetLabelFont(42);
   h605->GetZaxis()->SetLabelSize(0.035);
   h605->GetZaxis()->SetTitleSize(0.035);
   h605->GetZaxis()->SetTitleFont(42);
   h605->Draw("SAME");
   
   TH1F *h132 = new TH1F("h132","m(K0spi)",100,0.6,2.6);
   h132->SetBinContent(4,3);
   h132->SetBinContent(5,4);
   h132->SetBinContent(6,2);
   h132->SetBinContent(7,6);
   h132->SetBinContent(8,2);
   h132->SetBinContent(9,3);
   h132->SetBinContent(10,4);
   h132->SetBinContent(11,5);
   h132->SetBinContent(12,7);
   h132->SetBinContent(13,9);
   h132->SetBinContent(14,6);
   h132->SetBinContent(15,13);
   h132->SetBinContent(16,8);
   h132->SetBinContent(17,10);
   h132->SetBinContent(18,13);
   h132->SetBinContent(19,10);
   h132->SetBinContent(20,11);
   h132->SetBinContent(21,6);
   h132->SetBinContent(22,5);
   h132->SetBinContent(23,8);
   h132->SetBinContent(24,12);
   h132->SetBinContent(25,8);
   h132->SetBinContent(26,2);
   h132->SetBinContent(27,6);
   h132->SetBinContent(28,7);
   h132->SetBinContent(29,10);
   h132->SetBinContent(30,9);
   h132->SetBinContent(31,7);
   h132->SetBinContent(32,7);
   h132->SetBinContent(33,10);
   h132->SetBinContent(34,12);
   h132->SetBinContent(35,11);
   h132->SetBinContent(36,13);
   h132->SetBinContent(37,9);
   h132->SetBinContent(38,11);
   h132->SetBinContent(39,13);
   h132->SetBinContent(40,3);
   h132->SetBinContent(41,13);
   h132->SetBinContent(42,13);
   h132->SetBinContent(43,16);
   h132->SetBinContent(44,22);
   h132->SetBinContent(45,12);
   h132->SetBinContent(46,18);
   h132->SetBinContent(47,11);
   h132->SetBinContent(48,12);
   h132->SetBinContent(49,10);
   h132->SetBinContent(50,2);
   h132->SetBinContent(51,12);
   h132->SetBinContent(52,5);
   h132->SetBinContent(53,13);
   h132->SetBinContent(54,10);
   h132->SetBinContent(55,13);
   h132->SetBinContent(56,9);
   h132->SetBinContent(57,10);
   h132->SetBinContent(58,8);
   h132->SetBinContent(59,9);
   h132->SetBinContent(60,10);
   h132->SetBinContent(61,6);
   h132->SetBinContent(62,12);
   h132->SetBinContent(63,8);
   h132->SetBinContent(64,12);
   h132->SetBinContent(65,14);
   h132->SetBinContent(66,8);
   h132->SetBinContent(67,19);
   h132->SetBinContent(68,11);
   h132->SetBinContent(69,14);
   h132->SetBinContent(70,16);
   h132->SetBinContent(71,17);
   h132->SetBinContent(72,8);
   h132->SetBinContent(73,8);
   h132->SetBinContent(74,9);
   h132->SetBinContent(75,7);
   h132->SetBinContent(76,9);
   h132->SetBinContent(77,14);
   h132->SetBinContent(78,10);
   h132->SetBinContent(79,12);
   h132->SetBinContent(80,13);
   h132->SetBinContent(81,9);
   h132->SetBinContent(82,12);
   h132->SetBinContent(83,15);
   h132->SetBinContent(84,12);
   h132->SetBinContent(85,7);
   h132->SetBinContent(86,5);
   h132->SetBinContent(87,10);
   h132->SetBinContent(88,5);
   h132->SetBinContent(89,9);
   h132->SetBinContent(90,3);
   h132->SetBinContent(91,12);
   h132->SetBinContent(92,7);
   h132->SetBinContent(93,4);
   h132->SetBinContent(94,2);
   h132->SetBinContent(95,2);
   h132->SetBinContent(96,1);
   h132->SetBinContent(97,1);
   h132->SetEntries(856);
   h132->SetFillColor(12);
   h132->SetLineColor(12);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("SAME");
   
   TH1F *h105__2 = new TH1F("h105__2","m(k0pi) ",100,0.6,2.6);
   h105__2->SetBinContent(2,2);
   h105__2->SetBinContent(3,11);
   h105__2->SetBinContent(4,21);
   h105__2->SetBinContent(5,29);
   h105__2->SetBinContent(6,28);
   h105__2->SetBinContent(7,48);
   h105__2->SetBinContent(8,51);
   h105__2->SetBinContent(9,50);
   h105__2->SetBinContent(10,62);
   h105__2->SetBinContent(11,77);
   h105__2->SetBinContent(12,68);
   h105__2->SetBinContent(13,74);
   h105__2->SetBinContent(14,106);
   h105__2->SetBinContent(15,136);
   h105__2->SetBinContent(16,117);
   h105__2->SetBinContent(17,91);
   h105__2->SetBinContent(18,92);
   h105__2->SetBinContent(19,103);
   h105__2->SetBinContent(20,88);
   h105__2->SetBinContent(21,92);
   h105__2->SetBinContent(22,94);
   h105__2->SetBinContent(23,86);
   h105__2->SetBinContent(24,87);
   h105__2->SetBinContent(25,93);
   h105__2->SetBinContent(26,111);
   h105__2->SetBinContent(27,118);
   h105__2->SetBinContent(28,126);
   h105__2->SetBinContent(29,111);
   h105__2->SetBinContent(30,129);
   h105__2->SetBinContent(31,148);
   h105__2->SetBinContent(32,157);
   h105__2->SetBinContent(33,170);
   h105__2->SetBinContent(34,193);
   h105__2->SetBinContent(35,205);
   h105__2->SetBinContent(36,216);
   h105__2->SetBinContent(37,263);
   h105__2->SetBinContent(38,311);
   h105__2->SetBinContent(39,329);
   h105__2->SetBinContent(40,403);
   h105__2->SetBinContent(41,476);
   h105__2->SetBinContent(42,543);
   h105__2->SetBinContent(43,501);
   h105__2->SetBinContent(44,408);
   h105__2->SetBinContent(45,398);
   h105__2->SetBinContent(46,340);
   h105__2->SetBinContent(47,303);
   h105__2->SetBinContent(48,274);
   h105__2->SetBinContent(49,254);
   h105__2->SetBinContent(50,194);
   h105__2->SetBinContent(51,166);
   h105__2->SetBinContent(52,138);
   h105__2->SetBinContent(53,147);
   h105__2->SetBinContent(54,101);
   h105__2->SetBinContent(55,116);
   h105__2->SetBinContent(56,139);
   h105__2->SetBinContent(57,134);
   h105__2->SetBinContent(58,174);
   h105__2->SetBinContent(59,172);
   h105__2->SetBinContent(60,158);
   h105__2->SetBinContent(61,181);
   h105__2->SetBinContent(62,190);
   h105__2->SetBinContent(63,186);
   h105__2->SetBinContent(64,209);
   h105__2->SetBinContent(65,220);
   h105__2->SetBinContent(66,211);
   h105__2->SetBinContent(67,224);
   h105__2->SetBinContent(68,234);
   h105__2->SetBinContent(69,271);
   h105__2->SetBinContent(70,258);
   h105__2->SetBinContent(71,244);
   h105__2->SetBinContent(72,222);
   h105__2->SetBinContent(73,207);
   h105__2->SetBinContent(74,197);
   h105__2->SetBinContent(75,186);
   h105__2->SetBinContent(76,189);
   h105__2->SetBinContent(77,181);
   h105__2->SetBinContent(78,186);
   h105__2->SetBinContent(79,175);
   h105__2->SetBinContent(80,166);
   h105__2->SetBinContent(81,175);
   h105__2->SetBinContent(82,152);
   h105__2->SetBinContent(83,169);
   h105__2->SetBinContent(84,146);
   h105__2->SetBinContent(85,171);
   h105__2->SetBinContent(86,142);
   h105__2->SetBinContent(87,161);
   h105__2->SetBinContent(88,120);
   h105__2->SetBinContent(89,128);
   h105__2->SetBinContent(90,129);
   h105__2->SetBinContent(91,98);
   h105__2->SetBinContent(92,86);
   h105__2->SetBinContent(93,43);
   h105__2->SetBinContent(94,21);
   h105__2->SetBinContent(95,10);
   h105__2->SetBinContent(96,2);
   h105__2->SetBinContent(97,1);
   h105__2->SetEntries(15723);
   h105__2->SetDirectory(0);
   h105__2->SetMarkerStyle(20);
   h105__2->SetMarkerSize(0.6);
   h105__2->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105__2->GetXaxis()->SetNdivisions(505);
   h105__2->GetXaxis()->SetLabelFont(132);
   h105__2->GetXaxis()->SetLabelOffset(0.02);
   h105__2->GetXaxis()->SetLabelSize(0.06);
   h105__2->GetXaxis()->SetTitleSize(0.06);
   h105__2->GetXaxis()->SetTitleOffset(1.1);
   h105__2->GetXaxis()->SetTitleFont(132);
   h105__2->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105__2->GetYaxis()->SetNdivisions(505);
   h105__2->GetYaxis()->SetLabelFont(132);
   h105__2->GetYaxis()->SetLabelSize(0.06);
   h105__2->GetYaxis()->SetTitleSize(0.06);
   h105__2->GetYaxis()->SetTitleOffset(1.3);
   h105__2->GetYaxis()->SetTitleFont(132);
   h105__2->GetZaxis()->SetLabelFont(42);
   h105__2->GetZaxis()->SetLabelSize(0.035);
   h105__2->GetZaxis()->SetTitleSize(0.035);
   h105__2->GetZaxis()->SetTitleFont(42);
   h105__2->Draw("SAMEAXIS");
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,2);
   h105->SetBinContent(3,11);
   h105->SetBinContent(4,21);
   h105->SetBinContent(5,29);
   h105->SetBinContent(6,28);
   h105->SetBinContent(7,48);
   h105->SetBinContent(8,51);
   h105->SetBinContent(9,50);
   h105->SetBinContent(10,62);
   h105->SetBinContent(11,77);
   h105->SetBinContent(12,68);
   h105->SetBinContent(13,74);
   h105->SetBinContent(14,106);
   h105->SetBinContent(15,136);
   h105->SetBinContent(16,117);
   h105->SetBinContent(17,91);
   h105->SetBinContent(18,92);
   h105->SetBinContent(19,103);
   h105->SetBinContent(20,88);
   h105->SetBinContent(21,92);
   h105->SetBinContent(22,94);
   h105->SetBinContent(23,86);
   h105->SetBinContent(24,87);
   h105->SetBinContent(25,93);
   h105->SetBinContent(26,111);
   h105->SetBinContent(27,118);
   h105->SetBinContent(28,126);
   h105->SetBinContent(29,111);
   h105->SetBinContent(30,129);
   h105->SetBinContent(31,148);
   h105->SetBinContent(32,157);
   h105->SetBinContent(33,170);
   h105->SetBinContent(34,193);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,216);
   h105->SetBinContent(37,263);
   h105->SetBinContent(38,311);
   h105->SetBinContent(39,329);
   h105->SetBinContent(40,403);
   h105->SetBinContent(41,476);
   h105->SetBinContent(42,543);
   h105->SetBinContent(43,501);
   h105->SetBinContent(44,408);
   h105->SetBinContent(45,398);
   h105->SetBinContent(46,340);
   h105->SetBinContent(47,303);
   h105->SetBinContent(48,274);
   h105->SetBinContent(49,254);
   h105->SetBinContent(50,194);
   h105->SetBinContent(51,166);
   h105->SetBinContent(52,138);
   h105->SetBinContent(53,147);
   h105->SetBinContent(54,101);
   h105->SetBinContent(55,116);
   h105->SetBinContent(56,139);
   h105->SetBinContent(57,134);
   h105->SetBinContent(58,174);
   h105->SetBinContent(59,172);
   h105->SetBinContent(60,158);
   h105->SetBinContent(61,181);
   h105->SetBinContent(62,190);
   h105->SetBinContent(63,186);
   h105->SetBinContent(64,209);
   h105->SetBinContent(65,220);
   h105->SetBinContent(66,211);
   h105->SetBinContent(67,224);
   h105->SetBinContent(68,234);
   h105->SetBinContent(69,271);
   h105->SetBinContent(70,258);
   h105->SetBinContent(71,244);
   h105->SetBinContent(72,222);
   h105->SetBinContent(73,207);
   h105->SetBinContent(74,197);
   h105->SetBinContent(75,186);
   h105->SetBinContent(76,189);
   h105->SetBinContent(77,181);
   h105->SetBinContent(78,186);
   h105->SetBinContent(79,175);
   h105->SetBinContent(80,166);
   h105->SetBinContent(81,175);
   h105->SetBinContent(82,152);
   h105->SetBinContent(83,169);
   h105->SetBinContent(84,146);
   h105->SetBinContent(85,171);
   h105->SetBinContent(86,142);
   h105->SetBinContent(87,161);
   h105->SetBinContent(88,120);
   h105->SetBinContent(89,128);
   h105->SetBinContent(90,129);
   h105->SetBinContent(91,98);
   h105->SetBinContent(92,86);
   h105->SetBinContent(93,43);
   h105->SetBinContent(94,21);
   h105->SetBinContent(95,10);
   h105->SetBinContent(96,2);
   h105->SetBinContent(97,1);
   h105->SetEntries(15723);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("ESAME");
   TText *text = new TText(2.3,480,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.8,480,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,430,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig14c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 18:09:58 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.3999999,-76.9445,3.031579,375.6702);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,13);
   h106->SetBinContent(6,90);
   h106->SetBinContent(7,120);
   h106->SetBinContent(8,122);
   h106->SetBinContent(9,128);
   h106->SetBinContent(10,116);
   h106->SetBinContent(11,175);
   h106->SetBinContent(12,193);
   h106->SetBinContent(13,211);
   h106->SetBinContent(14,262);
   h106->SetBinContent(15,219);
   h106->SetBinContent(16,264);
   h106->SetBinContent(17,246);
   h106->SetBinContent(18,254);
   h106->SetBinContent(19,246);
   h106->SetBinContent(20,256);
   h106->SetBinContent(21,245);
   h106->SetBinContent(22,220);
   h106->SetBinContent(23,208);
   h106->SetBinContent(24,193);
   h106->SetBinContent(25,189);
   h106->SetBinContent(26,147);
   h106->SetBinContent(27,144);
   h106->SetBinContent(28,147);
   h106->SetBinContent(29,135);
   h106->SetBinContent(30,133);
   h106->SetBinContent(31,153);
   h106->SetBinContent(32,134);
   h106->SetBinContent(33,137);
   h106->SetBinContent(34,131);
   h106->SetBinContent(35,137);
   h106->SetBinContent(36,150);
   h106->SetBinContent(37,177);
   h106->SetBinContent(38,164);
   h106->SetBinContent(39,192);
   h106->SetBinContent(40,190);
   h106->SetBinContent(41,193);
   h106->SetBinContent(42,188);
   h106->SetBinContent(43,171);
   h106->SetBinContent(44,164);
   h106->SetBinContent(45,176);
   h106->SetBinContent(46,164);
   h106->SetBinContent(47,150);
   h106->SetBinContent(48,190);
   h106->SetBinContent(49,196);
   h106->SetBinContent(50,224);
   h106->SetBinContent(51,227);
   h106->SetBinContent(52,224);
   h106->SetBinContent(53,258);
   h106->SetBinContent(54,254);
   h106->SetBinContent(55,269);
   h106->SetBinContent(56,232);
   h106->SetBinContent(57,255);
   h106->SetBinContent(58,287);
   h106->SetBinContent(59,243);
   h106->SetBinContent(60,265);
   h106->SetBinContent(61,294);
   h106->SetBinContent(62,310);
   h106->SetBinContent(63,267);
   h106->SetBinContent(64,263);
   h106->SetBinContent(65,221);
   h106->SetBinContent(66,269);
   h106->SetBinContent(67,219);
   h106->SetBinContent(68,219);
   h106->SetBinContent(69,194);
   h106->SetBinContent(70,185);
   h106->SetBinContent(71,172);
   h106->SetBinContent(72,174);
   h106->SetBinContent(73,204);
   h106->SetBinContent(74,182);
   h106->SetBinContent(75,169);
   h106->SetBinContent(76,175);
   h106->SetBinContent(77,140);
   h106->SetBinContent(78,147);
   h106->SetBinContent(79,133);
   h106->SetBinContent(80,136);
   h106->SetBinContent(81,145);
   h106->SetBinContent(82,134);
   h106->SetBinContent(83,129);
   h106->SetBinContent(84,139);
   h106->SetBinContent(85,114);
   h106->SetBinContent(86,91);
   h106->SetBinContent(87,74);
   h106->SetBinContent(88,66);
   h106->SetBinContent(89,40);
   h106->SetBinContent(90,27);
   h106->SetBinContent(91,32);
   h106->SetBinContent(92,19);
   h106->SetBinContent(93,23);
   h106->SetBinContent(94,17);
   h106->SetBinContent(95,13);
   h106->SetBinContent(96,7);
   h106->SetBinContent(97,5);
   h106->SetBinContent(98,2);
   h106->SetBinContent(99,1);
   h106->SetBinContent(100,1);
   h106->SetEntries(15723);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("PEX0");
   
   TH1F *h206 = new TH1F("h206","m(kk)   ",100,0.9,2.9);
   h206->SetBinContent(5,24.81287);
   h206->SetBinContent(6,86.34363);
   h206->SetBinContent(7,108.3691);
   h206->SetBinContent(8,129.941);
   h206->SetBinContent(9,144.4662);
   h206->SetBinContent(10,155.9809);
   h206->SetBinContent(11,169.5235);
   h206->SetBinContent(12,183.926);
   h206->SetBinContent(13,207.8361);
   h206->SetBinContent(14,227.1469);
   h206->SetBinContent(15,239.4478);
   h206->SetBinContent(16,238.4292);
   h206->SetBinContent(17,232.0303);
   h206->SetBinContent(18,229.8111);
   h206->SetBinContent(19,235.4338);
   h206->SetBinContent(20,235.3519);
   h206->SetBinContent(21,241.7858);
   h206->SetBinContent(22,229.2214);
   h206->SetBinContent(23,217.5396);
   h206->SetBinContent(24,204.8562);
   h206->SetBinContent(25,190.6914);
   h206->SetBinContent(26,175.4585);
   h206->SetBinContent(27,163.7076);
   h206->SetBinContent(28,154.416);
   h206->SetBinContent(29,143.392);
   h206->SetBinContent(30,134.3655);
   h206->SetBinContent(31,131.2271);
   h206->SetBinContent(32,130.6781);
   h206->SetBinContent(33,135.2345);
   h206->SetBinContent(34,140.5137);
   h206->SetBinContent(35,148.0404);
   h206->SetBinContent(36,160.045);
   h206->SetBinContent(37,171.3367);
   h206->SetBinContent(38,181.051);
   h206->SetBinContent(39,186.1712);
   h206->SetBinContent(40,189.993);
   h206->SetBinContent(41,188.4504);
   h206->SetBinContent(42,179.962);
   h206->SetBinContent(43,167.0335);
   h206->SetBinContent(44,158.1293);
   h206->SetBinContent(45,164.6737);
   h206->SetBinContent(46,172.6707);
   h206->SetBinContent(47,188.3477);
   h206->SetBinContent(48,198.8271);
   h206->SetBinContent(49,210.9941);
   h206->SetBinContent(50,215.7532);
   h206->SetBinContent(51,228.5941);
   h206->SetBinContent(52,235.7111);
   h206->SetBinContent(53,240.3219);
   h206->SetBinContent(54,249.7857);
   h206->SetBinContent(55,252.5592);
   h206->SetBinContent(56,252.0236);
   h206->SetBinContent(57,253.5828);
   h206->SetBinContent(58,253.1136);
   h206->SetBinContent(59,255.4804);
   h206->SetBinContent(60,251.7026);
   h206->SetBinContent(61,254.3112);
   h206->SetBinContent(62,255.8462);
   h206->SetBinContent(63,250.3679);
   h206->SetBinContent(64,250.1935);
   h206->SetBinContent(65,244.7126);
   h206->SetBinContent(66,237.0196);
   h206->SetBinContent(67,233.0148);
   h206->SetBinContent(68,228.3337);
   h206->SetBinContent(69,223.0659);
   h206->SetBinContent(70,212.8217);
   h206->SetBinContent(71,199.6431);
   h206->SetBinContent(72,190.6782);
   h206->SetBinContent(73,177.8949);
   h206->SetBinContent(74,170.2929);
   h206->SetBinContent(75,161.4533);
   h206->SetBinContent(76,149.7619);
   h206->SetBinContent(77,147.8894);
   h206->SetBinContent(78,143.3442);
   h206->SetBinContent(79,140.4819);
   h206->SetBinContent(80,137.8299);
   h206->SetBinContent(81,143.6408);
   h206->SetBinContent(82,138.5723);
   h206->SetBinContent(83,138.1842);
   h206->SetBinContent(84,128.1413);
   h206->SetBinContent(85,120.3532);
   h206->SetBinContent(86,104.2598);
   h206->SetBinContent(87,82.25164);
   h206->SetBinContent(88,62.32833);
   h206->SetBinContent(89,45.7726);
   h206->SetBinContent(90,34.8739);
   h206->SetBinContent(91,26.71909);
   h206->SetBinContent(92,22.84677);
   h206->SetBinContent(93,19.60827);
   h206->SetBinContent(94,15.9533);
   h206->SetBinContent(95,13.45419);
   h206->SetBinContent(96,10.27907);
   h206->SetBinContent(97,6.514953);
   h206->SetBinContent(98,3.037882);
   h206->SetBinContent(99,0.8653674);
   h206->SetBinContent(100,0.09671398);
   h206->SetEntries(1000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h206->SetLineColor(ci);
   h206->GetXaxis()->SetLabelFont(42);
   h206->GetXaxis()->SetLabelSize(0.035);
   h206->GetXaxis()->SetTitleSize(0.035);
   h206->GetXaxis()->SetTitleFont(42);
   h206->GetYaxis()->SetLabelFont(42);
   h206->GetYaxis()->SetLabelSize(0.035);
   h206->GetYaxis()->SetTitleSize(0.035);
   h206->GetYaxis()->SetTitleFont(42);
   h206->GetZaxis()->SetLabelFont(42);
   h206->GetZaxis()->SetLabelSize(0.035);
   h206->GetZaxis()->SetTitleSize(0.035);
   h206->GetZaxis()->SetTitleFont(42);
   h206->Draw("SAME");
   
   TH1F *h606 = new TH1F("h606","m(kk)   ",100,0.9,2.9);
   h606->SetBinContent(5,0.9359009);
   h606->SetBinContent(6,5.316567);
   h606->SetBinContent(7,6.587119);
   h606->SetBinContent(8,7.363828);
   h606->SetBinContent(9,7.784001);
   h606->SetBinContent(10,8.344995);
   h606->SetBinContent(11,8.902016);
   h606->SetBinContent(12,9.435287);
   h606->SetBinContent(13,10.41893);
   h606->SetBinContent(14,11.79753);
   h606->SetBinContent(15,13.26256);
   h606->SetBinContent(16,14.35676);
   h606->SetBinContent(17,14.89328);
   h606->SetBinContent(18,15.60456);
   h606->SetBinContent(19,17.07998);
   h606->SetBinContent(20,18.29926);
   h606->SetBinContent(21,18.64332);
   h606->SetBinContent(22,17.34009);
   h606->SetBinContent(23,16.08692);
   h606->SetBinContent(24,15.26905);
   h606->SetBinContent(25,14.61967);
   h606->SetBinContent(26,14.09117);
   h606->SetBinContent(27,14.09426);
   h606->SetBinContent(28,14.24348);
   h606->SetBinContent(29,14.18526);
   h606->SetBinContent(30,14.17442);
   h606->SetBinContent(31,14.36203);
   h606->SetBinContent(32,14.52505);
   h606->SetBinContent(33,14.99049);
   h606->SetBinContent(34,15.16837);
   h606->SetBinContent(35,15.48395);
   h606->SetBinContent(36,16.09007);
   h606->SetBinContent(37,16.79125);
   h606->SetBinContent(38,17.01573);
   h606->SetBinContent(39,17.5444);
   h606->SetBinContent(40,18.11912);
   h606->SetBinContent(41,19.67251);
   h606->SetBinContent(42,21.40072);
   h606->SetBinContent(43,23.57034);
   h606->SetBinContent(44,24.93524);
   h606->SetBinContent(45,26.88037);
   h606->SetBinContent(46,28.25572);
   h606->SetBinContent(47,29.65237);
   h606->SetBinContent(48,29.3719);
   h606->SetBinContent(49,30.84248);
   h606->SetBinContent(50,30.82558);
   h606->SetBinContent(51,31.1353);
   h606->SetBinContent(52,30.96861);
   h606->SetBinContent(53,30.60266);
   h606->SetBinContent(54,30.50503);
   h606->SetBinContent(55,29.3979);
   h606->SetBinContent(56,28.06087);
   h606->SetBinContent(57,27.89693);
   h606->SetBinContent(58,26.45849);
   h606->SetBinContent(59,26.90096);
   h606->SetBinContent(60,25.7557);
   h606->SetBinContent(61,26.00854);
   h606->SetBinContent(62,25.59716);
   h606->SetBinContent(63,24.80484);
   h606->SetBinContent(64,25.02738);
   h606->SetBinContent(65,24.22808);
   h606->SetBinContent(66,23.25726);
   h606->SetBinContent(67,22.89258);
   h606->SetBinContent(68,22.20924);
   h606->SetBinContent(69,22.0805);
   h606->SetBinContent(70,22.10097);
   h606->SetBinContent(71,21.966);
   h606->SetBinContent(72,21.81173);
   h606->SetBinContent(73,20.8643);
   h606->SetBinContent(74,20.69202);
   h606->SetBinContent(75,20.22309);
   h606->SetBinContent(76,19.53126);
   h606->SetBinContent(77,19.57779);
   h606->SetBinContent(78,19.59897);
   h606->SetBinContent(79,19.16892);
   h606->SetBinContent(80,19.04399);
   h606->SetBinContent(81,19.6525);
   h606->SetBinContent(82,18.83193);
   h606->SetBinContent(83,19.37051);
   h606->SetBinContent(84,18.92243);
   h606->SetBinContent(85,19.41337);
   h606->SetBinContent(86,18.28334);
   h606->SetBinContent(87,16.90428);
   h606->SetBinContent(88,14.99155);
   h606->SetBinContent(89,13.45043);
   h606->SetBinContent(90,12.34136);
   h606->SetBinContent(91,11.12332);
   h606->SetBinContent(92,10.70391);
   h606->SetBinContent(93,10.39825);
   h606->SetBinContent(94,9.426561);
   h606->SetBinContent(95,9.009659);
   h606->SetBinContent(96,7.608936);
   h606->SetBinContent(97,5.077767);
   h606->SetBinContent(98,2.46104);
   h606->SetBinContent(99,0.7219092);
   h606->SetBinContent(100,0.08416602);
   h606->SetEntries(3000000);
   h606->SetFillColor(15);
   h606->SetLineColor(15);
   h606->GetXaxis()->SetLabelFont(42);
   h606->GetXaxis()->SetLabelSize(0.035);
   h606->GetXaxis()->SetTitleSize(0.035);
   h606->GetXaxis()->SetTitleFont(42);
   h606->GetYaxis()->SetLabelFont(42);
   h606->GetYaxis()->SetLabelSize(0.035);
   h606->GetYaxis()->SetTitleSize(0.035);
   h606->GetYaxis()->SetTitleFont(42);
   h606->GetZaxis()->SetLabelFont(42);
   h606->GetZaxis()->SetLabelSize(0.035);
   h606->GetZaxis()->SetTitleSize(0.035);
   h606->GetZaxis()->SetTitleFont(42);
   h606->Draw("SAME");
   
   TH1F *h133 = new TH1F("h133","m(K0sK) ",100,0.9,2.9);
   h133->SetBinContent(5,1);
   h133->SetBinContent(6,3);
   h133->SetBinContent(7,4);
   h133->SetBinContent(8,5);
   h133->SetBinContent(9,11);
   h133->SetBinContent(10,9);
   h133->SetBinContent(11,8);
   h133->SetBinContent(12,11);
   h133->SetBinContent(13,12);
   h133->SetBinContent(14,9);
   h133->SetBinContent(15,6);
   h133->SetBinContent(16,7);
   h133->SetBinContent(17,9);
   h133->SetBinContent(18,11);
   h133->SetBinContent(19,15);
   h133->SetBinContent(20,15);
   h133->SetBinContent(21,10);
   h133->SetBinContent(22,13);
   h133->SetBinContent(23,4);
   h133->SetBinContent(24,11);
   h133->SetBinContent(25,8);
   h133->SetBinContent(26,11);
   h133->SetBinContent(27,7);
   h133->SetBinContent(28,10);
   h133->SetBinContent(29,7);
   h133->SetBinContent(30,11);
   h133->SetBinContent(31,8);
   h133->SetBinContent(32,9);
   h133->SetBinContent(33,13);
   h133->SetBinContent(34,10);
   h133->SetBinContent(35,10);
   h133->SetBinContent(36,7);
   h133->SetBinContent(37,10);
   h133->SetBinContent(38,4);
   h133->SetBinContent(39,9);
   h133->SetBinContent(40,13);
   h133->SetBinContent(41,6);
   h133->SetBinContent(42,13);
   h133->SetBinContent(43,13);
   h133->SetBinContent(44,9);
   h133->SetBinContent(45,7);
   h133->SetBinContent(46,9);
   h133->SetBinContent(47,8);
   h133->SetBinContent(48,7);
   h133->SetBinContent(49,7);
   h133->SetBinContent(50,9);
   h133->SetBinContent(51,11);
   h133->SetBinContent(52,9);
   h133->SetBinContent(53,16);
   h133->SetBinContent(54,20);
   h133->SetBinContent(55,14);
   h133->SetBinContent(56,10);
   h133->SetBinContent(57,8);
   h133->SetBinContent(58,13);
   h133->SetBinContent(59,16);
   h133->SetBinContent(60,9);
   h133->SetBinContent(61,22);
   h133->SetBinContent(62,10);
   h133->SetBinContent(63,12);
   h133->SetBinContent(64,9);
   h133->SetBinContent(65,16);
   h133->SetBinContent(66,9);
   h133->SetBinContent(67,7);
   h133->SetBinContent(68,5);
   h133->SetBinContent(69,17);
   h133->SetBinContent(70,9);
   h133->SetBinContent(71,8);
   h133->SetBinContent(72,12);
   h133->SetBinContent(73,10);
   h133->SetBinContent(74,14);
   h133->SetBinContent(75,12);
   h133->SetBinContent(76,7);
   h133->SetBinContent(77,13);
   h133->SetBinContent(78,11);
   h133->SetBinContent(79,6);
   h133->SetBinContent(80,9);
   h133->SetBinContent(81,8);
   h133->SetBinContent(82,14);
   h133->SetBinContent(83,13);
   h133->SetBinContent(84,8);
   h133->SetBinContent(85,6);
   h133->SetBinContent(86,10);
   h133->SetBinContent(87,10);
   h133->SetBinContent(88,5);
   h133->SetBinContent(89,9);
   h133->SetBinContent(90,5);
   h133->SetBinContent(91,6);
   h133->SetBinContent(92,1);
   h133->SetBinContent(93,2);
   h133->SetBinContent(94,1);
   h133->SetBinContent(95,5);
   h133->SetEntries(856);
   h133->SetFillColor(12);
   h133->SetLineColor(12);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("SAME");
   
   TH1F *h106__1 = new TH1F("h106__1","m(kk)   ",100,0.9,2.9);
   h106__1->SetBinContent(5,13);
   h106__1->SetBinContent(6,90);
   h106__1->SetBinContent(7,120);
   h106__1->SetBinContent(8,122);
   h106__1->SetBinContent(9,128);
   h106__1->SetBinContent(10,116);
   h106__1->SetBinContent(11,175);
   h106__1->SetBinContent(12,193);
   h106__1->SetBinContent(13,211);
   h106__1->SetBinContent(14,262);
   h106__1->SetBinContent(15,219);
   h106__1->SetBinContent(16,264);
   h106__1->SetBinContent(17,246);
   h106__1->SetBinContent(18,254);
   h106__1->SetBinContent(19,246);
   h106__1->SetBinContent(20,256);
   h106__1->SetBinContent(21,245);
   h106__1->SetBinContent(22,220);
   h106__1->SetBinContent(23,208);
   h106__1->SetBinContent(24,193);
   h106__1->SetBinContent(25,189);
   h106__1->SetBinContent(26,147);
   h106__1->SetBinContent(27,144);
   h106__1->SetBinContent(28,147);
   h106__1->SetBinContent(29,135);
   h106__1->SetBinContent(30,133);
   h106__1->SetBinContent(31,153);
   h106__1->SetBinContent(32,134);
   h106__1->SetBinContent(33,137);
   h106__1->SetBinContent(34,131);
   h106__1->SetBinContent(35,137);
   h106__1->SetBinContent(36,150);
   h106__1->SetBinContent(37,177);
   h106__1->SetBinContent(38,164);
   h106__1->SetBinContent(39,192);
   h106__1->SetBinContent(40,190);
   h106__1->SetBinContent(41,193);
   h106__1->SetBinContent(42,188);
   h106__1->SetBinContent(43,171);
   h106__1->SetBinContent(44,164);
   h106__1->SetBinContent(45,176);
   h106__1->SetBinContent(46,164);
   h106__1->SetBinContent(47,150);
   h106__1->SetBinContent(48,190);
   h106__1->SetBinContent(49,196);
   h106__1->SetBinContent(50,224);
   h106__1->SetBinContent(51,227);
   h106__1->SetBinContent(52,224);
   h106__1->SetBinContent(53,258);
   h106__1->SetBinContent(54,254);
   h106__1->SetBinContent(55,269);
   h106__1->SetBinContent(56,232);
   h106__1->SetBinContent(57,255);
   h106__1->SetBinContent(58,287);
   h106__1->SetBinContent(59,243);
   h106__1->SetBinContent(60,265);
   h106__1->SetBinContent(61,294);
   h106__1->SetBinContent(62,310);
   h106__1->SetBinContent(63,267);
   h106__1->SetBinContent(64,263);
   h106__1->SetBinContent(65,221);
   h106__1->SetBinContent(66,269);
   h106__1->SetBinContent(67,219);
   h106__1->SetBinContent(68,219);
   h106__1->SetBinContent(69,194);
   h106__1->SetBinContent(70,185);
   h106__1->SetBinContent(71,172);
   h106__1->SetBinContent(72,174);
   h106__1->SetBinContent(73,204);
   h106__1->SetBinContent(74,182);
   h106__1->SetBinContent(75,169);
   h106__1->SetBinContent(76,175);
   h106__1->SetBinContent(77,140);
   h106__1->SetBinContent(78,147);
   h106__1->SetBinContent(79,133);
   h106__1->SetBinContent(80,136);
   h106__1->SetBinContent(81,145);
   h106__1->SetBinContent(82,134);
   h106__1->SetBinContent(83,129);
   h106__1->SetBinContent(84,139);
   h106__1->SetBinContent(85,114);
   h106__1->SetBinContent(86,91);
   h106__1->SetBinContent(87,74);
   h106__1->SetBinContent(88,66);
   h106__1->SetBinContent(89,40);
   h106__1->SetBinContent(90,27);
   h106__1->SetBinContent(91,32);
   h106__1->SetBinContent(92,19);
   h106__1->SetBinContent(93,23);
   h106__1->SetBinContent(94,17);
   h106__1->SetBinContent(95,13);
   h106__1->SetBinContent(96,7);
   h106__1->SetBinContent(97,5);
   h106__1->SetBinContent(98,2);
   h106__1->SetBinContent(99,1);
   h106__1->SetBinContent(100,1);
   h106__1->SetEntries(15723);
   h106__1->SetDirectory(0);
   h106__1->SetMarkerStyle(20);
   h106__1->SetMarkerSize(0.6);
   h106__1->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106__1->GetXaxis()->SetNdivisions(505);
   h106__1->GetXaxis()->SetLabelFont(132);
   h106__1->GetXaxis()->SetLabelOffset(0.02);
   h106__1->GetXaxis()->SetLabelSize(0.06);
   h106__1->GetXaxis()->SetTitleSize(0.06);
   h106__1->GetXaxis()->SetTitleOffset(1.2);
   h106__1->GetXaxis()->SetTitleFont(132);
   h106__1->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106__1->GetYaxis()->SetNdivisions(505);
   h106__1->GetYaxis()->SetLabelFont(132);
   h106__1->GetYaxis()->SetLabelSize(0.06);
   h106__1->GetYaxis()->SetTitleSize(0.06);
   h106__1->GetYaxis()->SetTitleOffset(1.3);
   h106__1->GetYaxis()->SetTitleFont(132);
   h106__1->GetZaxis()->SetLabelFont(42);
   h106__1->GetZaxis()->SetLabelSize(0.035);
   h106__1->GetZaxis()->SetTitleSize(0.035);
   h106__1->GetZaxis()->SetTitleFont(42);
   h106__1->Draw("SAMEAXIS");
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,13);
   h106->SetBinContent(6,90);
   h106->SetBinContent(7,120);
   h106->SetBinContent(8,122);
   h106->SetBinContent(9,128);
   h106->SetBinContent(10,116);
   h106->SetBinContent(11,175);
   h106->SetBinContent(12,193);
   h106->SetBinContent(13,211);
   h106->SetBinContent(14,262);
   h106->SetBinContent(15,219);
   h106->SetBinContent(16,264);
   h106->SetBinContent(17,246);
   h106->SetBinContent(18,254);
   h106->SetBinContent(19,246);
   h106->SetBinContent(20,256);
   h106->SetBinContent(21,245);
   h106->SetBinContent(22,220);
   h106->SetBinContent(23,208);
   h106->SetBinContent(24,193);
   h106->SetBinContent(25,189);
   h106->SetBinContent(26,147);
   h106->SetBinContent(27,144);
   h106->SetBinContent(28,147);
   h106->SetBinContent(29,135);
   h106->SetBinContent(30,133);
   h106->SetBinContent(31,153);
   h106->SetBinContent(32,134);
   h106->SetBinContent(33,137);
   h106->SetBinContent(34,131);
   h106->SetBinContent(35,137);
   h106->SetBinContent(36,150);
   h106->SetBinContent(37,177);
   h106->SetBinContent(38,164);
   h106->SetBinContent(39,192);
   h106->SetBinContent(40,190);
   h106->SetBinContent(41,193);
   h106->SetBinContent(42,188);
   h106->SetBinContent(43,171);
   h106->SetBinContent(44,164);
   h106->SetBinContent(45,176);
   h106->SetBinContent(46,164);
   h106->SetBinContent(47,150);
   h106->SetBinContent(48,190);
   h106->SetBinContent(49,196);
   h106->SetBinContent(50,224);
   h106->SetBinContent(51,227);
   h106->SetBinContent(52,224);
   h106->SetBinContent(53,258);
   h106->SetBinContent(54,254);
   h106->SetBinContent(55,269);
   h106->SetBinContent(56,232);
   h106->SetBinContent(57,255);
   h106->SetBinContent(58,287);
   h106->SetBinContent(59,243);
   h106->SetBinContent(60,265);
   h106->SetBinContent(61,294);
   h106->SetBinContent(62,310);
   h106->SetBinContent(63,267);
   h106->SetBinContent(64,263);
   h106->SetBinContent(65,221);
   h106->SetBinContent(66,269);
   h106->SetBinContent(67,219);
   h106->SetBinContent(68,219);
   h106->SetBinContent(69,194);
   h106->SetBinContent(70,185);
   h106->SetBinContent(71,172);
   h106->SetBinContent(72,174);
   h106->SetBinContent(73,204);
   h106->SetBinContent(74,182);
   h106->SetBinContent(75,169);
   h106->SetBinContent(76,175);
   h106->SetBinContent(77,140);
   h106->SetBinContent(78,147);
   h106->SetBinContent(79,133);
   h106->SetBinContent(80,136);
   h106->SetBinContent(81,145);
   h106->SetBinContent(82,134);
   h106->SetBinContent(83,129);
   h106->SetBinContent(84,139);
   h106->SetBinContent(85,114);
   h106->SetBinContent(86,91);
   h106->SetBinContent(87,74);
   h106->SetBinContent(88,66);
   h106->SetBinContent(89,40);
   h106->SetBinContent(90,27);
   h106->SetBinContent(91,32);
   h106->SetBinContent(92,19);
   h106->SetBinContent(93,23);
   h106->SetBinContent(94,17);
   h106->SetBinContent(95,13);
   h106->SetBinContent(96,7);
   h106->SetBinContent(97,5);
   h106->SetBinContent(98,2);
   h106->SetBinContent(99,1);
   h106->SetBinContent(100,1);
   h106->SetEntries(15723);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("ESAME");
   TText *text = new TText(2.5,310,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(1,310,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(1,280,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig15a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:36:38 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-126.5273,2.731579,617.7509);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,4);
   h104->SetBinContent(3,24);
   h104->SetBinContent(4,27);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,53);
   h104->SetBinContent(8,56);
   h104->SetBinContent(9,68);
   h104->SetBinContent(10,72);
   h104->SetBinContent(11,67);
   h104->SetBinContent(12,64);
   h104->SetBinContent(13,72);
   h104->SetBinContent(14,104);
   h104->SetBinContent(15,129);
   h104->SetBinContent(16,119);
   h104->SetBinContent(17,95);
   h104->SetBinContent(18,104);
   h104->SetBinContent(19,88);
   h104->SetBinContent(20,80);
   h104->SetBinContent(21,102);
   h104->SetBinContent(22,80);
   h104->SetBinContent(23,87);
   h104->SetBinContent(24,94);
   h104->SetBinContent(25,109);
   h104->SetBinContent(26,108);
   h104->SetBinContent(27,103);
   h104->SetBinContent(28,124);
   h104->SetBinContent(29,147);
   h104->SetBinContent(30,135);
   h104->SetBinContent(31,132);
   h104->SetBinContent(32,126);
   h104->SetBinContent(33,173);
   h104->SetBinContent(34,153);
   h104->SetBinContent(35,186);
   h104->SetBinContent(36,171);
   h104->SetBinContent(37,254);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,325);
   h104->SetBinContent(40,357);
   h104->SetBinContent(41,449);
   h104->SetBinContent(42,481);
   h104->SetBinContent(43,516);
   h104->SetBinContent(44,462);
   h104->SetBinContent(45,370);
   h104->SetBinContent(46,335);
   h104->SetBinContent(47,307);
   h104->SetBinContent(48,252);
   h104->SetBinContent(49,247);
   h104->SetBinContent(50,219);
   h104->SetBinContent(51,188);
   h104->SetBinContent(52,157);
   h104->SetBinContent(53,155);
   h104->SetBinContent(54,137);
   h104->SetBinContent(55,138);
   h104->SetBinContent(56,171);
   h104->SetBinContent(57,152);
   h104->SetBinContent(58,192);
   h104->SetBinContent(59,172);
   h104->SetBinContent(60,167);
   h104->SetBinContent(61,198);
   h104->SetBinContent(62,212);
   h104->SetBinContent(63,27);
   h104->SetBinContent(65,178);
   h104->SetBinContent(66,269);
   h104->SetBinContent(67,228);
   h104->SetBinContent(68,298);
   h104->SetBinContent(69,277);
   h104->SetBinContent(70,304);
   h104->SetBinContent(71,291);
   h104->SetBinContent(72,303);
   h104->SetBinContent(73,273);
   h104->SetBinContent(74,269);
   h104->SetBinContent(75,229);
   h104->SetBinContent(76,209);
   h104->SetBinContent(77,218);
   h104->SetBinContent(78,252);
   h104->SetBinContent(79,220);
   h104->SetBinContent(80,203);
   h104->SetBinContent(81,220);
   h104->SetBinContent(82,204);
   h104->SetBinContent(83,228);
   h104->SetBinContent(84,217);
   h104->SetBinContent(85,191);
   h104->SetBinContent(86,162);
   h104->SetBinContent(87,173);
   h104->SetBinContent(88,196);
   h104->SetBinContent(89,166);
   h104->SetBinContent(90,157);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,99);
   h104->SetBinContent(93,57);
   h104->SetBinContent(94,28);
   h104->SetBinContent(95,8);
   h104->SetEntries(16463);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{+}#pi^{#minus})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("PEX0 ");
   
   TH1F *h204 = new TH1F("h204","m(kpi)  ",100,0.6,2.6);
   h204->SetBinContent(2,6.391982);
   h204->SetBinContent(3,25.4403);
   h204->SetBinContent(4,30.26253);
   h204->SetBinContent(5,37.65037);
   h204->SetBinContent(6,43.93454);
   h204->SetBinContent(7,48.67324);
   h204->SetBinContent(8,56.91468);
   h204->SetBinContent(9,65.87359);
   h204->SetBinContent(10,70.39005);
   h204->SetBinContent(11,67.93101);
   h204->SetBinContent(12,73.96938);
   h204->SetBinContent(13,90.95566);
   h204->SetBinContent(14,120.5138);
   h204->SetBinContent(15,153.5025);
   h204->SetBinContent(16,116.1558);
   h204->SetBinContent(17,88.55415);
   h204->SetBinContent(18,79.65028);
   h204->SetBinContent(19,80.18023);
   h204->SetBinContent(20,80.47096);
   h204->SetBinContent(21,88.71713);
   h204->SetBinContent(22,87.75725);
   h204->SetBinContent(23,95.179);
   h204->SetBinContent(24,102.6089);
   h204->SetBinContent(25,103.0749);
   h204->SetBinContent(26,106.9089);
   h204->SetBinContent(27,109.1387);
   h204->SetBinContent(28,122.5147);
   h204->SetBinContent(29,130.0364);
   h204->SetBinContent(30,132.2733);
   h204->SetBinContent(31,143.0176);
   h204->SetBinContent(32,146.8497);
   h204->SetBinContent(33,162.4707);
   h204->SetBinContent(34,184.7024);
   h204->SetBinContent(35,193.7761);
   h204->SetBinContent(36,213.2678);
   h204->SetBinContent(37,227.4493);
   h204->SetBinContent(38,254.253);
   h204->SetBinContent(39,295.9363);
   h204->SetBinContent(40,334.218);
   h204->SetBinContent(41,466.4115);
   h204->SetBinContent(42,487.9879);
   h204->SetBinContent(43,479.0136);
   h204->SetBinContent(44,471.4717);
   h204->SetBinContent(45,442.7948);
   h204->SetBinContent(46,318.2727);
   h204->SetBinContent(47,306.8455);
   h204->SetBinContent(48,269.8477);
   h204->SetBinContent(49,232.194);
   h204->SetBinContent(50,226.3617);
   h204->SetBinContent(51,154.9295);
   h204->SetBinContent(52,161.2105);
   h204->SetBinContent(53,148.4096);
   h204->SetBinContent(54,144.3114);
   h204->SetBinContent(55,149.3753);
   h204->SetBinContent(56,150.4027);
   h204->SetBinContent(57,150.7831);
   h204->SetBinContent(58,154.9734);
   h204->SetBinContent(59,164.6456);
   h204->SetBinContent(60,164.8934);
   h204->SetBinContent(61,211.3757);
   h204->SetBinContent(62,213.7642);
   h204->SetBinContent(63,25.27213);
   h204->SetBinContent(65,187.3389);
   h204->SetBinContent(66,250.8327);
   h204->SetBinContent(67,250.3901);
   h204->SetBinContent(68,277.234);
   h204->SetBinContent(69,297.3262);
   h204->SetBinContent(70,287.9678);
   h204->SetBinContent(71,306.2045);
   h204->SetBinContent(72,288.615);
   h204->SetBinContent(73,274.7393);
   h204->SetBinContent(74,264.2952);
   h204->SetBinContent(75,258.2549);
   h204->SetBinContent(76,218.1733);
   h204->SetBinContent(77,209.3271);
   h204->SetBinContent(78,210.0969);
   h204->SetBinContent(79,210.4207);
   h204->SetBinContent(80,200.9993);
   h204->SetBinContent(81,217.3838);
   h204->SetBinContent(82,209.8937);
   h204->SetBinContent(83,201.8808);
   h204->SetBinContent(84,197.1567);
   h204->SetBinContent(85,190.6472);
   h204->SetBinContent(86,183.8387);
   h204->SetBinContent(87,175.1261);
   h204->SetBinContent(88,170.6382);
   h204->SetBinContent(89,160.7204);
   h204->SetBinContent(90,154.5136);
   h204->SetBinContent(91,125.8391);
   h204->SetBinContent(92,101.1853);
   h204->SetBinContent(93,64.32152);
   h204->SetBinContent(94,33.84219);
   h204->SetBinContent(95,13.14446);
   h204->SetBinContent(96,3.149021);
   h204->SetBinContent(97,0.3927899);
   h204->SetEntries(976004);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h204->SetLineColor(ci);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h604 = new TH1F("h604","m(kpi)  ",100,0.6,2.6);
   h604->SetBinContent(2,2.298541);
   h604->SetBinContent(3,9.90838);
   h604->SetBinContent(4,11.36709);
   h604->SetBinContent(5,12.61685);
   h604->SetBinContent(6,13.6679);
   h604->SetBinContent(7,14.43631);
   h604->SetBinContent(8,15.0732);
   h604->SetBinContent(9,16.04916);
   h604->SetBinContent(10,17.01636);
   h604->SetBinContent(11,18.53899);
   h604->SetBinContent(12,20.56276);
   h604->SetBinContent(13,26.77788);
   h604->SetBinContent(14,43.60817);
   h604->SetBinContent(15,74.28206);
   h604->SetBinContent(16,67.02688);
   h604->SetBinContent(17,44.99621);
   h604->SetBinContent(18,34.69511);
   h604->SetBinContent(19,31.04243);
   h604->SetBinContent(20,28.90192);
   h604->SetBinContent(21,27.67587);
   h604->SetBinContent(22,26.62403);
   h604->SetBinContent(23,26.82493);
   h604->SetBinContent(24,26.64465);
   h604->SetBinContent(25,26.48162);
   h604->SetBinContent(26,26.91066);
   h604->SetBinContent(27,27.38176);
   h604->SetBinContent(28,28.5267);
   h604->SetBinContent(29,28.36825);
   h604->SetBinContent(30,28.79845);
   h604->SetBinContent(31,29.80948);
   h604->SetBinContent(32,30.7667);
   h604->SetBinContent(33,31.08612);
   h604->SetBinContent(34,32.77258);
   h604->SetBinContent(35,34.66504);
   h604->SetBinContent(36,35.16822);
   h604->SetBinContent(37,37.11758);
   h604->SetBinContent(38,38.13746);
   h604->SetBinContent(39,40.70758);
   h604->SetBinContent(40,41.47726);
   h604->SetBinContent(41,41.09943);
   h604->SetBinContent(42,37.20941);
   h604->SetBinContent(43,32.40572);
   h604->SetBinContent(44,29.97307);
   h604->SetBinContent(45,27.17464);
   h604->SetBinContent(46,25.25315);
   h604->SetBinContent(47,24.2195);
   h604->SetBinContent(48,24.60514);
   h604->SetBinContent(49,24.67023);
   h604->SetBinContent(50,24.21549);
   h604->SetBinContent(51,24.15879);
   h604->SetBinContent(52,25.35426);
   h604->SetBinContent(53,24.74804);
   h604->SetBinContent(54,25.59169);
   h604->SetBinContent(55,26.64348);
   h604->SetBinContent(56,27.15016);
   h604->SetBinContent(57,27.02378);
   h604->SetBinContent(58,26.91215);
   h604->SetBinContent(59,28.10761);
   h604->SetBinContent(60,28.3812);
   h604->SetBinContent(61,29.0336);
   h604->SetBinContent(62,29.63408);
   h604->SetBinContent(63,3.641416);
   h604->SetBinContent(65,21.39996);
   h604->SetBinContent(66,32.06881);
   h604->SetBinContent(67,33.26511);
   h604->SetBinContent(68,33.94201);
   h604->SetBinContent(69,33.64869);
   h604->SetBinContent(70,33.79084);
   h604->SetBinContent(71,36.24652);
   h604->SetBinContent(72,35.45442);
   h604->SetBinContent(73,35.50396);
   h604->SetBinContent(74,36.82519);
   h604->SetBinContent(75,37.3803);
   h604->SetBinContent(76,36.90024);
   h604->SetBinContent(77,36.10307);
   h604->SetBinContent(78,37.47994);
   h604->SetBinContent(79,37.93343);
   h604->SetBinContent(80,37.85611);
   h604->SetBinContent(81,38.91301);
   h604->SetBinContent(82,38.88396);
   h604->SetBinContent(83,38.75547);
   h604->SetBinContent(84,39.75623);
   h604->SetBinContent(85,40.16788);
   h604->SetBinContent(86,40.8374);
   h604->SetBinContent(87,39.14319);
   h604->SetBinContent(88,38.10144);
   h604->SetBinContent(89,35.08634);
   h604->SetBinContent(90,33.56608);
   h604->SetBinContent(91,29.45374);
   h604->SetBinContent(92,24.71802);
   h604->SetBinContent(93,17.69748);
   h604->SetBinContent(94,10.29966);
   h604->SetBinContent(95,4.320611);
   h604->SetBinContent(96,1.138134);
   h604->SetBinContent(97,0.1274561);
   h604->SetEntries(2928012);
   h604->SetFillColor(15);
   h604->SetLineColor(15);
   h604->GetXaxis()->SetLabelFont(42);
   h604->GetXaxis()->SetLabelSize(0.035);
   h604->GetXaxis()->SetTitleSize(0.035);
   h604->GetXaxis()->SetTitleFont(42);
   h604->GetYaxis()->SetLabelFont(42);
   h604->GetYaxis()->SetLabelSize(0.035);
   h604->GetYaxis()->SetTitleSize(0.035);
   h604->GetYaxis()->SetTitleFont(42);
   h604->GetZaxis()->SetLabelFont(42);
   h604->GetZaxis()->SetLabelSize(0.035);
   h604->GetZaxis()->SetTitleSize(0.035);
   h604->GetZaxis()->SetTitleFont(42);
   h604->Draw("SAME");
   
   TH1F *h131 = new TH1F("h131","m(K-pi+)",100,0.6,2.6);
   h131->SetBinContent(3,3);
   h131->SetBinContent(4,2);
   h131->SetBinContent(5,10);
   h131->SetBinContent(6,11);
   h131->SetBinContent(7,4);
   h131->SetBinContent(8,8);
   h131->SetBinContent(9,5);
   h131->SetBinContent(10,4);
   h131->SetBinContent(11,9);
   h131->SetBinContent(12,7);
   h131->SetBinContent(13,8);
   h131->SetBinContent(14,4);
   h131->SetBinContent(15,15);
   h131->SetBinContent(16,8);
   h131->SetBinContent(17,13);
   h131->SetBinContent(18,6);
   h131->SetBinContent(19,7);
   h131->SetBinContent(20,6);
   h131->SetBinContent(21,7);
   h131->SetBinContent(22,11);
   h131->SetBinContent(23,8);
   h131->SetBinContent(24,11);
   h131->SetBinContent(25,8);
   h131->SetBinContent(26,10);
   h131->SetBinContent(27,14);
   h131->SetBinContent(28,7);
   h131->SetBinContent(29,9);
   h131->SetBinContent(30,6);
   h131->SetBinContent(31,11);
   h131->SetBinContent(32,11);
   h131->SetBinContent(33,8);
   h131->SetBinContent(34,11);
   h131->SetBinContent(35,11);
   h131->SetBinContent(36,15);
   h131->SetBinContent(37,16);
   h131->SetBinContent(38,8);
   h131->SetBinContent(39,11);
   h131->SetBinContent(40,11);
   h131->SetBinContent(41,14);
   h131->SetBinContent(42,16);
   h131->SetBinContent(43,13);
   h131->SetBinContent(44,21);
   h131->SetBinContent(45,11);
   h131->SetBinContent(46,15);
   h131->SetBinContent(47,20);
   h131->SetBinContent(48,19);
   h131->SetBinContent(49,17);
   h131->SetBinContent(50,12);
   h131->SetBinContent(51,12);
   h131->SetBinContent(52,12);
   h131->SetBinContent(53,11);
   h131->SetBinContent(54,8);
   h131->SetBinContent(55,6);
   h131->SetBinContent(56,8);
   h131->SetBinContent(57,8);
   h131->SetBinContent(58,13);
   h131->SetBinContent(59,5);
   h131->SetBinContent(60,9);
   h131->SetBinContent(61,16);
   h131->SetBinContent(62,12);
   h131->SetBinContent(63,1);
   h131->SetBinContent(65,7);
   h131->SetBinContent(66,2);
   h131->SetBinContent(67,12);
   h131->SetBinContent(68,9);
   h131->SetBinContent(69,19);
   h131->SetBinContent(70,14);
   h131->SetBinContent(71,12);
   h131->SetBinContent(72,14);
   h131->SetBinContent(73,11);
   h131->SetBinContent(74,5);
   h131->SetBinContent(75,16);
   h131->SetBinContent(76,9);
   h131->SetBinContent(77,14);
   h131->SetBinContent(78,7);
   h131->SetBinContent(79,16);
   h131->SetBinContent(80,8);
   h131->SetBinContent(81,8);
   h131->SetBinContent(82,9);
   h131->SetBinContent(83,4);
   h131->SetBinContent(84,9);
   h131->SetBinContent(85,12);
   h131->SetBinContent(86,8);
   h131->SetBinContent(87,6);
   h131->SetBinContent(88,9);
   h131->SetBinContent(89,9);
   h131->SetBinContent(90,11);
   h131->SetBinContent(91,6);
   h131->SetBinContent(92,5);
   h131->SetBinContent(93,2);
   h131->SetBinContent(94,1);
   h131->SetBinContent(95,2);
   h131->SetBinContent(96,1);
   h131->SetEntries(890);
   h131->SetFillColor(12);
   h131->SetLineColor(12);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("SAME");
   
   TH1F *h104__1 = new TH1F("h104__1","m(kpi)  ",100,0.6,2.6);
   h104__1->SetBinContent(2,4);
   h104__1->SetBinContent(3,24);
   h104__1->SetBinContent(4,27);
   h104__1->SetBinContent(5,27);
   h104__1->SetBinContent(6,34);
   h104__1->SetBinContent(7,53);
   h104__1->SetBinContent(8,56);
   h104__1->SetBinContent(9,68);
   h104__1->SetBinContent(10,72);
   h104__1->SetBinContent(11,67);
   h104__1->SetBinContent(12,64);
   h104__1->SetBinContent(13,72);
   h104__1->SetBinContent(14,104);
   h104__1->SetBinContent(15,129);
   h104__1->SetBinContent(16,119);
   h104__1->SetBinContent(17,95);
   h104__1->SetBinContent(18,104);
   h104__1->SetBinContent(19,88);
   h104__1->SetBinContent(20,80);
   h104__1->SetBinContent(21,102);
   h104__1->SetBinContent(22,80);
   h104__1->SetBinContent(23,87);
   h104__1->SetBinContent(24,94);
   h104__1->SetBinContent(25,109);
   h104__1->SetBinContent(26,108);
   h104__1->SetBinContent(27,103);
   h104__1->SetBinContent(28,124);
   h104__1->SetBinContent(29,147);
   h104__1->SetBinContent(30,135);
   h104__1->SetBinContent(31,132);
   h104__1->SetBinContent(32,126);
   h104__1->SetBinContent(33,173);
   h104__1->SetBinContent(34,153);
   h104__1->SetBinContent(35,186);
   h104__1->SetBinContent(36,171);
   h104__1->SetBinContent(37,254);
   h104__1->SetBinContent(38,246);
   h104__1->SetBinContent(39,325);
   h104__1->SetBinContent(40,357);
   h104__1->SetBinContent(41,449);
   h104__1->SetBinContent(42,481);
   h104__1->SetBinContent(43,516);
   h104__1->SetBinContent(44,462);
   h104__1->SetBinContent(45,370);
   h104__1->SetBinContent(46,335);
   h104__1->SetBinContent(47,307);
   h104__1->SetBinContent(48,252);
   h104__1->SetBinContent(49,247);
   h104__1->SetBinContent(50,219);
   h104__1->SetBinContent(51,188);
   h104__1->SetBinContent(52,157);
   h104__1->SetBinContent(53,155);
   h104__1->SetBinContent(54,137);
   h104__1->SetBinContent(55,138);
   h104__1->SetBinContent(56,171);
   h104__1->SetBinContent(57,152);
   h104__1->SetBinContent(58,192);
   h104__1->SetBinContent(59,172);
   h104__1->SetBinContent(60,167);
   h104__1->SetBinContent(61,198);
   h104__1->SetBinContent(62,212);
   h104__1->SetBinContent(63,27);
   h104__1->SetBinContent(65,178);
   h104__1->SetBinContent(66,269);
   h104__1->SetBinContent(67,228);
   h104__1->SetBinContent(68,298);
   h104__1->SetBinContent(69,277);
   h104__1->SetBinContent(70,304);
   h104__1->SetBinContent(71,291);
   h104__1->SetBinContent(72,303);
   h104__1->SetBinContent(73,273);
   h104__1->SetBinContent(74,269);
   h104__1->SetBinContent(75,229);
   h104__1->SetBinContent(76,209);
   h104__1->SetBinContent(77,218);
   h104__1->SetBinContent(78,252);
   h104__1->SetBinContent(79,220);
   h104__1->SetBinContent(80,203);
   h104__1->SetBinContent(81,220);
   h104__1->SetBinContent(82,204);
   h104__1->SetBinContent(83,228);
   h104__1->SetBinContent(84,217);
   h104__1->SetBinContent(85,191);
   h104__1->SetBinContent(86,162);
   h104__1->SetBinContent(87,173);
   h104__1->SetBinContent(88,196);
   h104__1->SetBinContent(89,166);
   h104__1->SetBinContent(90,157);
   h104__1->SetBinContent(91,133);
   h104__1->SetBinContent(92,99);
   h104__1->SetBinContent(93,57);
   h104__1->SetBinContent(94,28);
   h104__1->SetBinContent(95,8);
   h104__1->SetEntries(16463);
   h104__1->SetDirectory(0);
   h104__1->SetMarkerStyle(20);
   h104__1->SetMarkerSize(0.6);
   h104__1->GetXaxis()->SetTitle("#it{m(K^{+}#pi^{#minus})} [GeV]");
   h104__1->GetXaxis()->SetNdivisions(505);
   h104__1->GetXaxis()->SetLabelFont(132);
   h104__1->GetXaxis()->SetLabelOffset(0.02);
   h104__1->GetXaxis()->SetLabelSize(0.06);
   h104__1->GetXaxis()->SetTitleSize(0.06);
   h104__1->GetXaxis()->SetTitleOffset(1.1);
   h104__1->GetXaxis()->SetTitleFont(132);
   h104__1->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104__1->GetYaxis()->SetNdivisions(505);
   h104__1->GetYaxis()->SetLabelFont(132);
   h104__1->GetYaxis()->SetLabelSize(0.06);
   h104__1->GetYaxis()->SetTitleSize(0.06);
   h104__1->GetYaxis()->SetTitleOffset(1.3);
   h104__1->GetYaxis()->SetTitleFont(132);
   h104__1->GetZaxis()->SetLabelFont(42);
   h104__1->GetZaxis()->SetLabelSize(0.035);
   h104__1->GetZaxis()->SetTitleSize(0.035);
   h104__1->GetZaxis()->SetTitleFont(42);
   h104__1->Draw("SAMEAXIS");
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,4);
   h104->SetBinContent(3,24);
   h104->SetBinContent(4,27);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,53);
   h104->SetBinContent(8,56);
   h104->SetBinContent(9,68);
   h104->SetBinContent(10,72);
   h104->SetBinContent(11,67);
   h104->SetBinContent(12,64);
   h104->SetBinContent(13,72);
   h104->SetBinContent(14,104);
   h104->SetBinContent(15,129);
   h104->SetBinContent(16,119);
   h104->SetBinContent(17,95);
   h104->SetBinContent(18,104);
   h104->SetBinContent(19,88);
   h104->SetBinContent(20,80);
   h104->SetBinContent(21,102);
   h104->SetBinContent(22,80);
   h104->SetBinContent(23,87);
   h104->SetBinContent(24,94);
   h104->SetBinContent(25,109);
   h104->SetBinContent(26,108);
   h104->SetBinContent(27,103);
   h104->SetBinContent(28,124);
   h104->SetBinContent(29,147);
   h104->SetBinContent(30,135);
   h104->SetBinContent(31,132);
   h104->SetBinContent(32,126);
   h104->SetBinContent(33,173);
   h104->SetBinContent(34,153);
   h104->SetBinContent(35,186);
   h104->SetBinContent(36,171);
   h104->SetBinContent(37,254);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,325);
   h104->SetBinContent(40,357);
   h104->SetBinContent(41,449);
   h104->SetBinContent(42,481);
   h104->SetBinContent(43,516);
   h104->SetBinContent(44,462);
   h104->SetBinContent(45,370);
   h104->SetBinContent(46,335);
   h104->SetBinContent(47,307);
   h104->SetBinContent(48,252);
   h104->SetBinContent(49,247);
   h104->SetBinContent(50,219);
   h104->SetBinContent(51,188);
   h104->SetBinContent(52,157);
   h104->SetBinContent(53,155);
   h104->SetBinContent(54,137);
   h104->SetBinContent(55,138);
   h104->SetBinContent(56,171);
   h104->SetBinContent(57,152);
   h104->SetBinContent(58,192);
   h104->SetBinContent(59,172);
   h104->SetBinContent(60,167);
   h104->SetBinContent(61,198);
   h104->SetBinContent(62,212);
   h104->SetBinContent(63,27);
   h104->SetBinContent(65,178);
   h104->SetBinContent(66,269);
   h104->SetBinContent(67,228);
   h104->SetBinContent(68,298);
   h104->SetBinContent(69,277);
   h104->SetBinContent(70,304);
   h104->SetBinContent(71,291);
   h104->SetBinContent(72,303);
   h104->SetBinContent(73,273);
   h104->SetBinContent(74,269);
   h104->SetBinContent(75,229);
   h104->SetBinContent(76,209);
   h104->SetBinContent(77,218);
   h104->SetBinContent(78,252);
   h104->SetBinContent(79,220);
   h104->SetBinContent(80,203);
   h104->SetBinContent(81,220);
   h104->SetBinContent(82,204);
   h104->SetBinContent(83,228);
   h104->SetBinContent(84,217);
   h104->SetBinContent(85,191);
   h104->SetBinContent(86,162);
   h104->SetBinContent(87,173);
   h104->SetBinContent(88,196);
   h104->SetBinContent(89,166);
   h104->SetBinContent(90,157);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,99);
   h104->SetBinContent(93,57);
   h104->SetBinContent(94,28);
   h104->SetBinContent(95,8);
   h104->SetEntries(16463);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{+}#pi^{#minus})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("ESAME");
   TText *text = new TText(1.85,480,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLine *line = new TLine(1.8,450,2,450);
   line->SetLineColor(2);
   line->Draw();
   TLatex *   tex = new TLatex(2.05,440,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(1.8,400,2,420);
   box->SetFillColor(12);
   box->SetLineColor(12);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(2.05,400,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(1.8,360,2,380);
   box->SetFillColor(15);
   box->SetLineColor(15);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(2.05,360,"#it{#eta_{c}} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(0.8,480,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.8,430,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig15b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 18:13:21 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-151.7062,2.731579,740.6831);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,3);
   h105->SetBinContent(3,19);
   h105->SetBinContent(4,15);
   h105->SetBinContent(5,20);
   h105->SetBinContent(6,35);
   h105->SetBinContent(7,41);
   h105->SetBinContent(8,45);
   h105->SetBinContent(9,52);
   h105->SetBinContent(10,61);
   h105->SetBinContent(11,57);
   h105->SetBinContent(12,90);
   h105->SetBinContent(13,114);
   h105->SetBinContent(14,161);
   h105->SetBinContent(15,176);
   h105->SetBinContent(16,139);
   h105->SetBinContent(17,76);
   h105->SetBinContent(18,93);
   h105->SetBinContent(19,80);
   h105->SetBinContent(20,80);
   h105->SetBinContent(21,83);
   h105->SetBinContent(22,92);
   h105->SetBinContent(23,98);
   h105->SetBinContent(24,110);
   h105->SetBinContent(25,102);
   h105->SetBinContent(26,98);
   h105->SetBinContent(27,104);
   h105->SetBinContent(28,133);
   h105->SetBinContent(29,119);
   h105->SetBinContent(30,147);
   h105->SetBinContent(31,143);
   h105->SetBinContent(32,162);
   h105->SetBinContent(33,189);
   h105->SetBinContent(34,196);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,225);
   h105->SetBinContent(37,270);
   h105->SetBinContent(38,282);
   h105->SetBinContent(39,328);
   h105->SetBinContent(40,361);
   h105->SetBinContent(41,489);
   h105->SetBinContent(42,531);
   h105->SetBinContent(43,621);
   h105->SetBinContent(44,539);
   h105->SetBinContent(45,404);
   h105->SetBinContent(46,408);
   h105->SetBinContent(47,332);
   h105->SetBinContent(48,310);
   h105->SetBinContent(49,228);
   h105->SetBinContent(50,239);
   h105->SetBinContent(51,165);
   h105->SetBinContent(52,161);
   h105->SetBinContent(53,156);
   h105->SetBinContent(54,128);
   h105->SetBinContent(55,154);
   h105->SetBinContent(56,154);
   h105->SetBinContent(57,169);
   h105->SetBinContent(58,133);
   h105->SetBinContent(59,162);
   h105->SetBinContent(60,181);
   h105->SetBinContent(61,193);
   h105->SetBinContent(62,204);
   h105->SetBinContent(63,187);
   h105->SetBinContent(64,227);
   h105->SetBinContent(65,209);
   h105->SetBinContent(66,220);
   h105->SetBinContent(67,228);
   h105->SetBinContent(68,270);
   h105->SetBinContent(69,284);
   h105->SetBinContent(70,269);
   h105->SetBinContent(71,245);
   h105->SetBinContent(72,229);
   h105->SetBinContent(73,216);
   h105->SetBinContent(74,201);
   h105->SetBinContent(75,207);
   h105->SetBinContent(76,172);
   h105->SetBinContent(77,164);
   h105->SetBinContent(78,169);
   h105->SetBinContent(79,172);
   h105->SetBinContent(80,163);
   h105->SetBinContent(81,174);
   h105->SetBinContent(82,163);
   h105->SetBinContent(83,183);
   h105->SetBinContent(84,162);
   h105->SetBinContent(85,147);
   h105->SetBinContent(86,146);
   h105->SetBinContent(87,114);
   h105->SetBinContent(88,145);
   h105->SetBinContent(89,136);
   h105->SetBinContent(90,127);
   h105->SetBinContent(91,97);
   h105->SetBinContent(92,73);
   h105->SetBinContent(93,51);
   h105->SetBinContent(94,28);
   h105->SetBinContent(95,19);
   h105->SetBinContent(96,1);
   h105->SetEntries(16463);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{#minus})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("PEX0");
   
   TH1F *h205 = new TH1F("h205","m(k0pi) ",100,0.6,2.6);
   h205->SetBinContent(2,1.324873);
   h205->SetBinContent(3,18.27842);
   h205->SetBinContent(4,23.57399);
   h205->SetBinContent(5,28.2611);
   h205->SetBinContent(6,35.13898);
   h205->SetBinContent(7,42.86116);
   h205->SetBinContent(8,54.40379);
   h205->SetBinContent(9,63.25486);
   h205->SetBinContent(10,69.34318);
   h205->SetBinContent(11,69.19756);
   h205->SetBinContent(12,77.53642);
   h205->SetBinContent(13,108.1272);
   h205->SetBinContent(14,161.3242);
   h205->SetBinContent(15,199.8797);
   h205->SetBinContent(16,134.9368);
   h205->SetBinContent(17,89.578);
   h205->SetBinContent(18,80.69284);
   h205->SetBinContent(19,76.73248);
   h205->SetBinContent(20,75.14243);
   h205->SetBinContent(21,81.01192);
   h205->SetBinContent(22,81.85585);
   h205->SetBinContent(23,91.15989);
   h205->SetBinContent(24,97.60188);
   h205->SetBinContent(25,99.83409);
   h205->SetBinContent(26,101.3348);
   h205->SetBinContent(27,101.8153);
   h205->SetBinContent(28,115.2396);
   h205->SetBinContent(29,126.0513);
   h205->SetBinContent(30,126.7285);
   h205->SetBinContent(31,140.6992);
   h205->SetBinContent(32,144.1617);
   h205->SetBinContent(33,161.423);
   h205->SetBinContent(34,184.369);
   h205->SetBinContent(35,190.378);
   h205->SetBinContent(36,220.9583);
   h205->SetBinContent(37,232.9433);
   h205->SetBinContent(38,273.1941);
   h205->SetBinContent(39,316.6027);
   h205->SetBinContent(40,379.0448);
   h205->SetBinContent(41,531.6406);
   h205->SetBinContent(42,566.0419);
   h205->SetBinContent(43,549.5223);
   h205->SetBinContent(44,511.2003);
   h205->SetBinContent(45,480.9061);
   h205->SetBinContent(46,356.2218);
   h205->SetBinContent(47,337.6698);
   h205->SetBinContent(48,289.8818);
   h205->SetBinContent(49,237.4236);
   h205->SetBinContent(50,239.0546);
   h205->SetBinContent(51,157.0953);
   h205->SetBinContent(52,159.8063);
   h205->SetBinContent(53,151.2995);
   h205->SetBinContent(54,139.2438);
   h205->SetBinContent(55,142.2937);
   h205->SetBinContent(56,141.7574);
   h205->SetBinContent(57,143.7874);
   h205->SetBinContent(58,149.1856);
   h205->SetBinContent(59,155.4566);
   h205->SetBinContent(60,156.686);
   h205->SetBinContent(61,198.3046);
   h205->SetBinContent(62,193.8576);
   h205->SetBinContent(63,229.341);
   h205->SetBinContent(64,256.4583);
   h205->SetBinContent(65,251.2244);
   h205->SetBinContent(66,227.0609);
   h205->SetBinContent(67,220.96);
   h205->SetBinContent(68,249.2155);
   h205->SetBinContent(69,273.2081);
   h205->SetBinContent(70,261.4888);
   h205->SetBinContent(71,269.8454);
   h205->SetBinContent(72,255.2371);
   h205->SetBinContent(73,242.3058);
   h205->SetBinContent(74,227.3249);
   h205->SetBinContent(75,216.057);
   h205->SetBinContent(76,179.4106);
   h205->SetBinContent(77,172.2322);
   h205->SetBinContent(78,171.1355);
   h205->SetBinContent(79,165.1697);
   h205->SetBinContent(80,159.3645);
   h205->SetBinContent(81,169.771);
   h205->SetBinContent(82,171.5876);
   h205->SetBinContent(83,168.3747);
   h205->SetBinContent(84,162.0181);
   h205->SetBinContent(85,154.5244);
   h205->SetBinContent(86,149.1298);
   h205->SetBinContent(87,140.3911);
   h205->SetBinContent(88,139.1043);
   h205->SetBinContent(89,129.5991);
   h205->SetBinContent(90,116.468);
   h205->SetBinContent(91,101.2833);
   h205->SetBinContent(92,74.66257);
   h205->SetBinContent(93,48.84369);
   h205->SetBinContent(94,29.53148);
   h205->SetBinContent(95,12.03295);
   h205->SetBinContent(96,3.617798);
   h205->SetBinContent(97,0.69399);
   h205->SetEntries(976004);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h205->SetLineColor(ci);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.035);
   h205->GetXaxis()->SetTitleSize(0.035);
   h205->GetXaxis()->SetTitleFont(42);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelSize(0.035);
   h205->GetYaxis()->SetTitleSize(0.035);
   h205->GetYaxis()->SetTitleFont(42);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h605 = new TH1F("h605","m(k0pi) ",100,0.6,2.6);
   h605->SetBinContent(2,0.1367815);
   h605->SetBinContent(3,2.729819);
   h605->SetBinContent(4,4.251919);
   h605->SetBinContent(5,5.284729);
   h605->SetBinContent(6,6.302042);
   h605->SetBinContent(7,7.723866);
   h605->SetBinContent(8,9.630914);
   h605->SetBinContent(9,11.06509);
   h605->SetBinContent(10,12.79176);
   h605->SetBinContent(11,15.39575);
   h605->SetBinContent(12,20.25917);
   h605->SetBinContent(13,32.35641);
   h605->SetBinContent(14,60.41875);
   h605->SetBinContent(15,86.28265);
   h605->SetBinContent(16,60.56429);
   h605->SetBinContent(17,34.35755);
   h605->SetBinContent(18,25.24673);
   h605->SetBinContent(19,20.89036);
   h605->SetBinContent(20,19.02941);
   h605->SetBinContent(21,18.00169);
   h605->SetBinContent(22,17.83559);
   h605->SetBinContent(23,17.69905);
   h605->SetBinContent(24,18.13764);
   h605->SetBinContent(25,18.39164);
   h605->SetBinContent(26,18.69707);
   h605->SetBinContent(27,19.19641);
   h605->SetBinContent(28,20.28014);
   h605->SetBinContent(29,21.09802);
   h605->SetBinContent(30,21.79205);
   h605->SetBinContent(31,24.02041);
   h605->SetBinContent(32,25.67922);
   h605->SetBinContent(33,27.27943);
   h605->SetBinContent(34,30.11983);
   h605->SetBinContent(35,33.16652);
   h605->SetBinContent(36,38.44529);
   h605->SetBinContent(37,42.47173);
   h605->SetBinContent(38,50.01085);
   h605->SetBinContent(39,57.20144);
   h605->SetBinContent(40,67.75761);
   h605->SetBinContent(41,78.40408);
   h605->SetBinContent(42,84.81599);
   h605->SetBinContent(43,83.21326);
   h605->SetBinContent(44,72.4904);
   h605->SetBinContent(45,63.67353);
   h605->SetBinContent(46,56.39102);
   h605->SetBinContent(47,49.30325);
   h605->SetBinContent(48,44.2448);
   h605->SetBinContent(49,38.8792);
   h605->SetBinContent(50,35.3765);
   h605->SetBinContent(51,31.50545);
   h605->SetBinContent(52,29.36506);
   h605->SetBinContent(53,27.87727);
   h605->SetBinContent(54,25.90736);
   h605->SetBinContent(55,25.12516);
   h605->SetBinContent(56,24.02553);
   h605->SetBinContent(57,23.13025);
   h605->SetBinContent(58,22.80377);
   h605->SetBinContent(59,22.33192);
   h605->SetBinContent(60,21.92662);
   h605->SetBinContent(61,22.06602);
   h605->SetBinContent(62,21.65334);
   h605->SetBinContent(63,22.0365);
   h605->SetBinContent(64,22.70967);
   h605->SetBinContent(65,22.7509);
   h605->SetBinContent(66,24.16018);
   h605->SetBinContent(67,25.91933);
   h605->SetBinContent(68,29.14138);
   h605->SetBinContent(69,32.31157);
   h605->SetBinContent(70,33.98135);
   h605->SetBinContent(71,35.08709);
   h605->SetBinContent(72,34.20192);
   h605->SetBinContent(73,32.96268);
   h605->SetBinContent(74,31.22199);
   h605->SetBinContent(75,30.0235);
   h605->SetBinContent(76,28.92717);
   h605->SetBinContent(77,27.96088);
   h605->SetBinContent(78,27.36649);
   h605->SetBinContent(79,26.6785);
   h605->SetBinContent(80,25.97721);
   h605->SetBinContent(81,25.83475);
   h605->SetBinContent(82,26.55577);
   h605->SetBinContent(83,27.70008);
   h605->SetBinContent(84,27.7554);
   h605->SetBinContent(85,27.32128);
   h605->SetBinContent(86,28.33942);
   h605->SetBinContent(87,27.86485);
   h605->SetBinContent(88,27.4419);
   h605->SetBinContent(89,25.91593);
   h605->SetBinContent(90,22.762);
   h605->SetBinContent(91,20.51776);
   h605->SetBinContent(92,16.29601);
   h605->SetBinContent(93,13.06878);
   h605->SetBinContent(94,9.187034);
   h605->SetBinContent(95,4.477184);
   h605->SetBinContent(96,1.511482);
   h605->SetBinContent(97,0.3051187);
   h605->SetEntries(2928012);
   h605->SetFillColor(15);
   h605->SetLineColor(15);
   h605->GetXaxis()->SetLabelFont(42);
   h605->GetXaxis()->SetLabelSize(0.035);
   h605->GetXaxis()->SetTitleSize(0.035);
   h605->GetXaxis()->SetTitleFont(42);
   h605->GetYaxis()->SetLabelFont(42);
   h605->GetYaxis()->SetLabelSize(0.035);
   h605->GetYaxis()->SetTitleSize(0.035);
   h605->GetYaxis()->SetTitleFont(42);
   h605->GetZaxis()->SetLabelFont(42);
   h605->GetZaxis()->SetLabelSize(0.035);
   h605->GetZaxis()->SetTitleSize(0.035);
   h605->GetZaxis()->SetTitleFont(42);
   h605->Draw("SAME");
   
   TH1F *h132 = new TH1F("h132","m(K0spi)",100,0.6,2.6);
   h132->SetBinContent(2,1);
   h132->SetBinContent(3,1);
   h132->SetBinContent(4,2);
   h132->SetBinContent(6,10);
   h132->SetBinContent(7,4);
   h132->SetBinContent(8,2);
   h132->SetBinContent(9,7);
   h132->SetBinContent(10,4);
   h132->SetBinContent(11,6);
   h132->SetBinContent(12,5);
   h132->SetBinContent(13,9);
   h132->SetBinContent(14,14);
   h132->SetBinContent(15,21);
   h132->SetBinContent(16,15);
   h132->SetBinContent(17,7);
   h132->SetBinContent(18,10);
   h132->SetBinContent(19,6);
   h132->SetBinContent(20,6);
   h132->SetBinContent(21,12);
   h132->SetBinContent(22,15);
   h132->SetBinContent(23,8);
   h132->SetBinContent(24,7);
   h132->SetBinContent(25,5);
   h132->SetBinContent(26,8);
   h132->SetBinContent(27,8);
   h132->SetBinContent(28,12);
   h132->SetBinContent(29,8);
   h132->SetBinContent(30,8);
   h132->SetBinContent(31,13);
   h132->SetBinContent(32,6);
   h132->SetBinContent(33,16);
   h132->SetBinContent(34,10);
   h132->SetBinContent(35,5);
   h132->SetBinContent(36,10);
   h132->SetBinContent(37,14);
   h132->SetBinContent(38,13);
   h132->SetBinContent(39,16);
   h132->SetBinContent(40,13);
   h132->SetBinContent(41,10);
   h132->SetBinContent(42,15);
   h132->SetBinContent(43,16);
   h132->SetBinContent(44,5);
   h132->SetBinContent(45,24);
   h132->SetBinContent(46,15);
   h132->SetBinContent(47,14);
   h132->SetBinContent(48,12);
   h132->SetBinContent(49,10);
   h132->SetBinContent(50,8);
   h132->SetBinContent(51,14);
   h132->SetBinContent(52,7);
   h132->SetBinContent(53,9);
   h132->SetBinContent(54,12);
   h132->SetBinContent(55,4);
   h132->SetBinContent(56,12);
   h132->SetBinContent(57,10);
   h132->SetBinContent(58,7);
   h132->SetBinContent(59,11);
   h132->SetBinContent(60,7);
   h132->SetBinContent(61,9);
   h132->SetBinContent(62,11);
   h132->SetBinContent(63,9);
   h132->SetBinContent(64,8);
   h132->SetBinContent(65,14);
   h132->SetBinContent(66,14);
   h132->SetBinContent(67,21);
   h132->SetBinContent(68,10);
   h132->SetBinContent(69,10);
   h132->SetBinContent(70,9);
   h132->SetBinContent(71,8);
   h132->SetBinContent(72,9);
   h132->SetBinContent(73,13);
   h132->SetBinContent(74,18);
   h132->SetBinContent(75,9);
   h132->SetBinContent(76,6);
   h132->SetBinContent(77,9);
   h132->SetBinContent(78,12);
   h132->SetBinContent(79,7);
   h132->SetBinContent(80,14);
   h132->SetBinContent(81,5);
   h132->SetBinContent(82,9);
   h132->SetBinContent(83,10);
   h132->SetBinContent(84,12);
   h132->SetBinContent(85,10);
   h132->SetBinContent(86,12);
   h132->SetBinContent(87,7);
   h132->SetBinContent(88,11);
   h132->SetBinContent(89,4);
   h132->SetBinContent(90,9);
   h132->SetBinContent(91,7);
   h132->SetBinContent(92,4);
   h132->SetBinContent(93,4);
   h132->SetBinContent(94,4);
   h132->SetBinContent(95,3);
   h132->SetEntries(890);
   h132->SetFillColor(12);
   h132->SetLineColor(12);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("SAME");
   
   TH1F *h105__4 = new TH1F("h105__4","m(k0pi) ",100,0.6,2.6);
   h105__4->SetBinContent(2,3);
   h105__4->SetBinContent(3,19);
   h105__4->SetBinContent(4,15);
   h105__4->SetBinContent(5,20);
   h105__4->SetBinContent(6,35);
   h105__4->SetBinContent(7,41);
   h105__4->SetBinContent(8,45);
   h105__4->SetBinContent(9,52);
   h105__4->SetBinContent(10,61);
   h105__4->SetBinContent(11,57);
   h105__4->SetBinContent(12,90);
   h105__4->SetBinContent(13,114);
   h105__4->SetBinContent(14,161);
   h105__4->SetBinContent(15,176);
   h105__4->SetBinContent(16,139);
   h105__4->SetBinContent(17,76);
   h105__4->SetBinContent(18,93);
   h105__4->SetBinContent(19,80);
   h105__4->SetBinContent(20,80);
   h105__4->SetBinContent(21,83);
   h105__4->SetBinContent(22,92);
   h105__4->SetBinContent(23,98);
   h105__4->SetBinContent(24,110);
   h105__4->SetBinContent(25,102);
   h105__4->SetBinContent(26,98);
   h105__4->SetBinContent(27,104);
   h105__4->SetBinContent(28,133);
   h105__4->SetBinContent(29,119);
   h105__4->SetBinContent(30,147);
   h105__4->SetBinContent(31,143);
   h105__4->SetBinContent(32,162);
   h105__4->SetBinContent(33,189);
   h105__4->SetBinContent(34,196);
   h105__4->SetBinContent(35,205);
   h105__4->SetBinContent(36,225);
   h105__4->SetBinContent(37,270);
   h105__4->SetBinContent(38,282);
   h105__4->SetBinContent(39,328);
   h105__4->SetBinContent(40,361);
   h105__4->SetBinContent(41,489);
   h105__4->SetBinContent(42,531);
   h105__4->SetBinContent(43,621);
   h105__4->SetBinContent(44,539);
   h105__4->SetBinContent(45,404);
   h105__4->SetBinContent(46,408);
   h105__4->SetBinContent(47,332);
   h105__4->SetBinContent(48,310);
   h105__4->SetBinContent(49,228);
   h105__4->SetBinContent(50,239);
   h105__4->SetBinContent(51,165);
   h105__4->SetBinContent(52,161);
   h105__4->SetBinContent(53,156);
   h105__4->SetBinContent(54,128);
   h105__4->SetBinContent(55,154);
   h105__4->SetBinContent(56,154);
   h105__4->SetBinContent(57,169);
   h105__4->SetBinContent(58,133);
   h105__4->SetBinContent(59,162);
   h105__4->SetBinContent(60,181);
   h105__4->SetBinContent(61,193);
   h105__4->SetBinContent(62,204);
   h105__4->SetBinContent(63,187);
   h105__4->SetBinContent(64,227);
   h105__4->SetBinContent(65,209);
   h105__4->SetBinContent(66,220);
   h105__4->SetBinContent(67,228);
   h105__4->SetBinContent(68,270);
   h105__4->SetBinContent(69,284);
   h105__4->SetBinContent(70,269);
   h105__4->SetBinContent(71,245);
   h105__4->SetBinContent(72,229);
   h105__4->SetBinContent(73,216);
   h105__4->SetBinContent(74,201);
   h105__4->SetBinContent(75,207);
   h105__4->SetBinContent(76,172);
   h105__4->SetBinContent(77,164);
   h105__4->SetBinContent(78,169);
   h105__4->SetBinContent(79,172);
   h105__4->SetBinContent(80,163);
   h105__4->SetBinContent(81,174);
   h105__4->SetBinContent(82,163);
   h105__4->SetBinContent(83,183);
   h105__4->SetBinContent(84,162);
   h105__4->SetBinContent(85,147);
   h105__4->SetBinContent(86,146);
   h105__4->SetBinContent(87,114);
   h105__4->SetBinContent(88,145);
   h105__4->SetBinContent(89,136);
   h105__4->SetBinContent(90,127);
   h105__4->SetBinContent(91,97);
   h105__4->SetBinContent(92,73);
   h105__4->SetBinContent(93,51);
   h105__4->SetBinContent(94,28);
   h105__4->SetBinContent(95,19);
   h105__4->SetBinContent(96,1);
   h105__4->SetEntries(16463);
   h105__4->SetDirectory(0);
   h105__4->SetMarkerStyle(20);
   h105__4->SetMarkerSize(0.6);
   h105__4->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{#minus})} [GeV]");
   h105__4->GetXaxis()->SetNdivisions(505);
   h105__4->GetXaxis()->SetLabelFont(132);
   h105__4->GetXaxis()->SetLabelOffset(0.02);
   h105__4->GetXaxis()->SetLabelSize(0.06);
   h105__4->GetXaxis()->SetTitleSize(0.06);
   h105__4->GetXaxis()->SetTitleOffset(1.1);
   h105__4->GetXaxis()->SetTitleFont(132);
   h105__4->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105__4->GetYaxis()->SetNdivisions(505);
   h105__4->GetYaxis()->SetLabelFont(132);
   h105__4->GetYaxis()->SetLabelSize(0.06);
   h105__4->GetYaxis()->SetTitleSize(0.06);
   h105__4->GetYaxis()->SetTitleOffset(1.3);
   h105__4->GetYaxis()->SetTitleFont(132);
   h105__4->GetZaxis()->SetLabelFont(42);
   h105__4->GetZaxis()->SetLabelSize(0.035);
   h105__4->GetZaxis()->SetTitleSize(0.035);
   h105__4->GetZaxis()->SetTitleFont(42);
   h105__4->Draw("SAMEAXIS");
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,3);
   h105->SetBinContent(3,19);
   h105->SetBinContent(4,15);
   h105->SetBinContent(5,20);
   h105->SetBinContent(6,35);
   h105->SetBinContent(7,41);
   h105->SetBinContent(8,45);
   h105->SetBinContent(9,52);
   h105->SetBinContent(10,61);
   h105->SetBinContent(11,57);
   h105->SetBinContent(12,90);
   h105->SetBinContent(13,114);
   h105->SetBinContent(14,161);
   h105->SetBinContent(15,176);
   h105->SetBinContent(16,139);
   h105->SetBinContent(17,76);
   h105->SetBinContent(18,93);
   h105->SetBinContent(19,80);
   h105->SetBinContent(20,80);
   h105->SetBinContent(21,83);
   h105->SetBinContent(22,92);
   h105->SetBinContent(23,98);
   h105->SetBinContent(24,110);
   h105->SetBinContent(25,102);
   h105->SetBinContent(26,98);
   h105->SetBinContent(27,104);
   h105->SetBinContent(28,133);
   h105->SetBinContent(29,119);
   h105->SetBinContent(30,147);
   h105->SetBinContent(31,143);
   h105->SetBinContent(32,162);
   h105->SetBinContent(33,189);
   h105->SetBinContent(34,196);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,225);
   h105->SetBinContent(37,270);
   h105->SetBinContent(38,282);
   h105->SetBinContent(39,328);
   h105->SetBinContent(40,361);
   h105->SetBinContent(41,489);
   h105->SetBinContent(42,531);
   h105->SetBinContent(43,621);
   h105->SetBinContent(44,539);
   h105->SetBinContent(45,404);
   h105->SetBinContent(46,408);
   h105->SetBinContent(47,332);
   h105->SetBinContent(48,310);
   h105->SetBinContent(49,228);
   h105->SetBinContent(50,239);
   h105->SetBinContent(51,165);
   h105->SetBinContent(52,161);
   h105->SetBinContent(53,156);
   h105->SetBinContent(54,128);
   h105->SetBinContent(55,154);
   h105->SetBinContent(56,154);
   h105->SetBinContent(57,169);
   h105->SetBinContent(58,133);
   h105->SetBinContent(59,162);
   h105->SetBinContent(60,181);
   h105->SetBinContent(61,193);
   h105->SetBinContent(62,204);
   h105->SetBinContent(63,187);
   h105->SetBinContent(64,227);
   h105->SetBinContent(65,209);
   h105->SetBinContent(66,220);
   h105->SetBinContent(67,228);
   h105->SetBinContent(68,270);
   h105->SetBinContent(69,284);
   h105->SetBinContent(70,269);
   h105->SetBinContent(71,245);
   h105->SetBinContent(72,229);
   h105->SetBinContent(73,216);
   h105->SetBinContent(74,201);
   h105->SetBinContent(75,207);
   h105->SetBinContent(76,172);
   h105->SetBinContent(77,164);
   h105->SetBinContent(78,169);
   h105->SetBinContent(79,172);
   h105->SetBinContent(80,163);
   h105->SetBinContent(81,174);
   h105->SetBinContent(82,163);
   h105->SetBinContent(83,183);
   h105->SetBinContent(84,162);
   h105->SetBinContent(85,147);
   h105->SetBinContent(86,146);
   h105->SetBinContent(87,114);
   h105->SetBinContent(88,145);
   h105->SetBinContent(89,136);
   h105->SetBinContent(90,127);
   h105->SetBinContent(91,97);
   h105->SetBinContent(92,73);
   h105->SetBinContent(93,51);
   h105->SetBinContent(94,28);
   h105->SetBinContent(95,19);
   h105->SetBinContent(96,1);
   h105->SetEntries(16463);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{#minus})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("ESAME");
   TText *text = new TText(2.2,580,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.8,580,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,520,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig15c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 18:14:35 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,900,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.3999999,-76.05263,3.031579,371.3158);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,24);
   h106->SetBinContent(6,68);
   h106->SetBinContent(7,95);
   h106->SetBinContent(8,130);
   h106->SetBinContent(9,126);
   h106->SetBinContent(10,148);
   h106->SetBinContent(11,183);
   h106->SetBinContent(12,184);
   h106->SetBinContent(13,230);
   h106->SetBinContent(14,229);
   h106->SetBinContent(15,222);
   h106->SetBinContent(16,240);
   h106->SetBinContent(17,242);
   h106->SetBinContent(18,245);
   h106->SetBinContent(19,220);
   h106->SetBinContent(20,270);
   h106->SetBinContent(21,246);
   h106->SetBinContent(22,203);
   h106->SetBinContent(23,207);
   h106->SetBinContent(24,191);
   h106->SetBinContent(25,178);
   h106->SetBinContent(26,154);
   h106->SetBinContent(27,219);
   h106->SetBinContent(28,163);
   h106->SetBinContent(29,166);
   h106->SetBinContent(30,167);
   h106->SetBinContent(31,148);
   h106->SetBinContent(32,155);
   h106->SetBinContent(33,145);
   h106->SetBinContent(34,133);
   h106->SetBinContent(35,152);
   h106->SetBinContent(36,166);
   h106->SetBinContent(37,153);
   h106->SetBinContent(38,163);
   h106->SetBinContent(39,167);
   h106->SetBinContent(40,177);
   h106->SetBinContent(41,185);
   h106->SetBinContent(42,197);
   h106->SetBinContent(43,178);
   h106->SetBinContent(44,174);
   h106->SetBinContent(45,167);
   h106->SetBinContent(46,180);
   h106->SetBinContent(47,189);
   h106->SetBinContent(48,195);
   h106->SetBinContent(49,233);
   h106->SetBinContent(50,240);
   h106->SetBinContent(51,219);
   h106->SetBinContent(52,198);
   h106->SetBinContent(53,244);
   h106->SetBinContent(54,256);
   h106->SetBinContent(55,257);
   h106->SetBinContent(56,246);
   h106->SetBinContent(57,228);
   h106->SetBinContent(58,291);
   h106->SetBinContent(59,269);
   h106->SetBinContent(60,279);
   h106->SetBinContent(61,291);
   h106->SetBinContent(62,283);
   h106->SetBinContent(63,287);
   h106->SetBinContent(64,280);
   h106->SetBinContent(65,247);
   h106->SetBinContent(66,237);
   h106->SetBinContent(67,235);
   h106->SetBinContent(68,245);
   h106->SetBinContent(69,211);
   h106->SetBinContent(70,205);
   h106->SetBinContent(71,214);
   h106->SetBinContent(72,175);
   h106->SetBinContent(73,188);
   h106->SetBinContent(74,199);
   h106->SetBinContent(75,176);
   h106->SetBinContent(76,192);
   h106->SetBinContent(77,169);
   h106->SetBinContent(78,192);
   h106->SetBinContent(79,191);
   h106->SetBinContent(80,195);
   h106->SetBinContent(81,141);
   h106->SetBinContent(82,178);
   h106->SetBinContent(83,166);
   h106->SetBinContent(84,146);
   h106->SetBinContent(85,138);
   h106->SetBinContent(86,116);
   h106->SetBinContent(87,92);
   h106->SetBinContent(88,78);
   h106->SetBinContent(89,51);
   h106->SetBinContent(90,38);
   h106->SetBinContent(91,31);
   h106->SetBinContent(92,38);
   h106->SetBinContent(93,32);
   h106->SetBinContent(94,16);
   h106->SetBinContent(95,19);
   h106->SetBinContent(96,18);
   h106->SetBinContent(97,10);
   h106->SetBinContent(98,9);
   h106->SetMaximum(340);
   h106->SetEntries(16463);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("PEX0");
   
   TH1F *h206 = new TH1F("h206","m(kk)   ",100,0.9,2.9);
   h206->SetBinContent(5,24.62836);
   h206->SetBinContent(6,78.24344);
   h206->SetBinContent(7,99.20622);
   h206->SetBinContent(8,124.229);
   h206->SetBinContent(9,141.0863);
   h206->SetBinContent(10,154.2313);
   h206->SetBinContent(11,168.074);
   h206->SetBinContent(12,180.414);
   h206->SetBinContent(13,202.7879);
   h206->SetBinContent(14,222.1067);
   h206->SetBinContent(15,235.6762);
   h206->SetBinContent(16,239.0684);
   h206->SetBinContent(17,233.7469);
   h206->SetBinContent(18,232.6508);
   h206->SetBinContent(19,238.4097);
   h206->SetBinContent(20,238.3886);
   h206->SetBinContent(21,239.8093);
   h206->SetBinContent(22,223.5704);
   h206->SetBinContent(23,211.9644);
   h206->SetBinContent(24,203.0105);
   h206->SetBinContent(25,193.9489);
   h206->SetBinContent(26,184.542);
   h206->SetBinContent(27,177.9319);
   h206->SetBinContent(28,174.0711);
   h206->SetBinContent(29,166.8067);
   h206->SetBinContent(30,159.2312);
   h206->SetBinContent(31,154.3791);
   h206->SetBinContent(32,150.3323);
   h206->SetBinContent(33,150.0264);
   h206->SetBinContent(34,149.4345);
   h206->SetBinContent(35,151.5079);
   h206->SetBinContent(36,158.5463);
   h206->SetBinContent(37,164.3818);
   h206->SetBinContent(38,169.8144);
   h206->SetBinContent(39,172.3319);
   h206->SetBinContent(40,175.5787);
   h206->SetBinContent(41,176.9792);
   h206->SetBinContent(42,176.5176);
   h206->SetBinContent(43,172.8125);
   h206->SetBinContent(44,170.8736);
   h206->SetBinContent(45,179.9343);
   h206->SetBinContent(46,188.5054);
   h206->SetBinContent(47,203.6463);
   h206->SetBinContent(48,212.1736);
   h206->SetBinContent(49,222.1233);
   h206->SetBinContent(50,223.3009);
   h206->SetBinContent(51,232.4658);
   h206->SetBinContent(52,235.2586);
   h206->SetBinContent(53,236.7771);
   h206->SetBinContent(54,244.6024);
   h206->SetBinContent(55,244.4861);
   h206->SetBinContent(56,245.7267);
   h206->SetBinContent(57,249.3964);
   h206->SetBinContent(58,252.4696);
   h206->SetBinContent(59,255.4587);
   h206->SetBinContent(60,254.5506);
   h206->SetBinContent(61,260.9809);
   h206->SetBinContent(62,263.1202);
   h206->SetBinContent(63,260.0457);
   h206->SetBinContent(64,261.9167);
   h206->SetBinContent(65,258.7118);
   h206->SetBinContent(66,251.9193);
   h206->SetBinContent(67,247.7291);
   h206->SetBinContent(68,241.7788);
   h206->SetBinContent(69,236.7903);
   h206->SetBinContent(70,226.21);
   h206->SetBinContent(71,213.7274);
   h206->SetBinContent(72,206.6084);
   h206->SetBinContent(73,197.1854);
   h206->SetBinContent(74,192.0223);
   h206->SetBinContent(75,185.6258);
   h206->SetBinContent(76,175.8186);
   h206->SetBinContent(77,175.9959);
   h206->SetBinContent(78,172.2622);
   h206->SetBinContent(79,169.7336);
   h206->SetBinContent(80,166.9565);
   h206->SetBinContent(81,172.924);
   h206->SetBinContent(82,165.3427);
   h206->SetBinContent(83,164.0619);
   h206->SetBinContent(84,151.9459);
   h206->SetBinContent(85,142.2817);
   h206->SetBinContent(86,123.7279);
   h206->SetBinContent(87,101.44);
   h206->SetBinContent(88,78.61433);
   h206->SetBinContent(89,59.93066);
   h206->SetBinContent(90,46.93976);
   h206->SetBinContent(91,36.92513);
   h206->SetBinContent(92,32.05357);
   h206->SetBinContent(93,28.04912);
   h206->SetBinContent(94,23.2668);
   h206->SetBinContent(95,19.43843);
   h206->SetBinContent(96,14.49921);
   h206->SetBinContent(97,8.958116);
   h206->SetBinContent(98,4.041248);
   h206->SetBinContent(99,1.080017);
   h206->SetBinContent(100,0.1165212);
   h206->SetEntries(976004);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h206->SetLineColor(ci);
   h206->GetXaxis()->SetLabelFont(42);
   h206->GetXaxis()->SetLabelSize(0.035);
   h206->GetXaxis()->SetTitleSize(0.035);
   h206->GetXaxis()->SetTitleFont(42);
   h206->GetYaxis()->SetLabelFont(42);
   h206->GetYaxis()->SetLabelSize(0.035);
   h206->GetYaxis()->SetTitleSize(0.035);
   h206->GetYaxis()->SetTitleFont(42);
   h206->GetZaxis()->SetLabelFont(42);
   h206->GetZaxis()->SetLabelSize(0.035);
   h206->GetZaxis()->SetTitleSize(0.035);
   h206->GetZaxis()->SetTitleFont(42);
   h206->Draw("SAME");
   
   TH1F *h606 = new TH1F("h606","m(kk)   ",100,0.9,2.9);
   h606->SetBinContent(5,5.403697);
   h606->SetBinContent(6,23.1304);
   h606->SetBinContent(7,23.26642);
   h606->SetBinContent(8,21.93637);
   h606->SetBinContent(9,20.50537);
   h606->SetBinContent(10,20.27763);
   h606->SetBinContent(11,20.50729);
   h606->SetBinContent(12,21.16887);
   h606->SetBinContent(13,23.22349);
   h606->SetBinContent(14,25.87223);
   h606->SetBinContent(15,28.99289);
   h606->SetBinContent(16,31.36219);
   h606->SetBinContent(17,31.88863);
   h606->SetBinContent(18,32.84626);
   h606->SetBinContent(19,34.66421);
   h606->SetBinContent(20,34.49849);
   h606->SetBinContent(21,32.56214);
   h606->SetBinContent(22,28.57559);
   h606->SetBinContent(23,25.95839);
   h606->SetBinContent(24,25.14325);
   h606->SetBinContent(25,24.33273);
   h606->SetBinContent(26,23.61523);
   h606->SetBinContent(27,23.58791);
   h606->SetBinContent(28,24.02669);
   h606->SetBinContent(29,24.10191);
   h606->SetBinContent(30,24.2975);
   h606->SetBinContent(31,24.26683);
   h606->SetBinContent(32,24.54067);
   h606->SetBinContent(33,25.04943);
   h606->SetBinContent(34,25.18784);
   h606->SetBinContent(35,25.69927);
   h606->SetBinContent(36,26.70941);
   h606->SetBinContent(37,27.59646);
   h606->SetBinContent(38,27.94702);
   h606->SetBinContent(39,28.41599);
   h606->SetBinContent(40,29.22439);
   h606->SetBinContent(41,31.0225);
   h606->SetBinContent(42,33.65857);
   h606->SetBinContent(43,35.81907);
   h606->SetBinContent(44,37.38056);
   h606->SetBinContent(45,39.12589);
   h606->SetBinContent(46,40.17128);
   h606->SetBinContent(47,41.19302);
   h606->SetBinContent(48,40.2038);
   h606->SetBinContent(49,41.1223);
   h606->SetBinContent(50,40.37466);
   h606->SetBinContent(51,40.10881);
   h606->SetBinContent(52,39.65307);
   h606->SetBinContent(53,39.59567);
   h606->SetBinContent(54,41.32296);
   h606->SetBinContent(55,39.09011);
   h606->SetBinContent(56,37.9488);
   h606->SetBinContent(57,38.24893);
   h606->SetBinContent(58,37.1018);
   h606->SetBinContent(59,37.77741);
   h606->SetBinContent(60,36.84017);
   h606->SetBinContent(61,37.43832);
   h606->SetBinContent(62,37.35635);
   h606->SetBinContent(63,36.2772);
   h606->SetBinContent(64,36.52444);
   h606->SetBinContent(65,35.669);
   h606->SetBinContent(66,34.4556);
   h606->SetBinContent(67,33.33517);
   h606->SetBinContent(68,31.65795);
   h606->SetBinContent(69,31.52489);
   h606->SetBinContent(70,31.15759);
   h606->SetBinContent(71,30.80762);
   h606->SetBinContent(72,31.80147);
   h606->SetBinContent(73,31.9151);
   h606->SetBinContent(74,32.22766);
   h606->SetBinContent(75,32.50919);
   h606->SetBinContent(76,32.11078);
   h606->SetBinContent(77,32.86548);
   h606->SetBinContent(78,33.23075);
   h606->SetBinContent(79,33.17409);
   h606->SetBinContent(80,33.72097);
   h606->SetBinContent(81,35.15047);
   h606->SetBinContent(82,34.24041);
   h606->SetBinContent(83,35.70893);
   h606->SetBinContent(84,35.58854);
   h606->SetBinContent(85,35.77281);
   h606->SetBinContent(86,33.88095);
   h606->SetBinContent(87,31.72159);
   h606->SetBinContent(88,27.76517);
   h606->SetBinContent(89,24.19932);
   h606->SetBinContent(90,21.23768);
   h606->SetBinContent(91,18.63055);
   h606->SetBinContent(92,17.28137);
   h606->SetBinContent(93,16.14392);
   h606->SetBinContent(94,14.41298);
   h606->SetBinContent(95,12.84692);
   h606->SetBinContent(96,10.10496);
   h606->SetBinContent(97,6.467234);
   h606->SetBinContent(98,2.91055);
   h606->SetBinContent(99,0.7414461);
   h606->SetBinContent(100,0.073356);
   h606->SetEntries(2928012);
   h606->SetFillColor(15);
   h606->SetLineColor(15);
   h606->GetXaxis()->SetLabelFont(42);
   h606->GetXaxis()->SetLabelSize(0.035);
   h606->GetXaxis()->SetTitleSize(0.035);
   h606->GetXaxis()->SetTitleFont(42);
   h606->GetYaxis()->SetLabelFont(42);
   h606->GetYaxis()->SetLabelSize(0.035);
   h606->GetYaxis()->SetTitleSize(0.035);
   h606->GetYaxis()->SetTitleFont(42);
   h606->GetZaxis()->SetLabelFont(42);
   h606->GetZaxis()->SetLabelSize(0.035);
   h606->GetZaxis()->SetTitleSize(0.035);
   h606->GetZaxis()->SetTitleFont(42);
   h606->Draw("SAME");
   
   TH1F *h133 = new TH1F("h133","m(K0sK) ",100,0.9,2.9);
   h133->SetBinContent(5,1);
   h133->SetBinContent(7,5);
   h133->SetBinContent(8,9);
   h133->SetBinContent(9,2);
   h133->SetBinContent(10,2);
   h133->SetBinContent(11,6);
   h133->SetBinContent(12,7);
   h133->SetBinContent(13,6);
   h133->SetBinContent(14,5);
   h133->SetBinContent(15,9);
   h133->SetBinContent(16,6);
   h133->SetBinContent(17,7);
   h133->SetBinContent(18,7);
   h133->SetBinContent(19,10);
   h133->SetBinContent(20,11);
   h133->SetBinContent(21,4);
   h133->SetBinContent(22,11);
   h133->SetBinContent(23,17);
   h133->SetBinContent(24,8);
   h133->SetBinContent(25,7);
   h133->SetBinContent(26,8);
   h133->SetBinContent(27,8);
   h133->SetBinContent(28,10);
   h133->SetBinContent(29,9);
   h133->SetBinContent(30,6);
   h133->SetBinContent(31,10);
   h133->SetBinContent(32,15);
   h133->SetBinContent(33,10);
   h133->SetBinContent(34,7);
   h133->SetBinContent(35,8);
   h133->SetBinContent(36,11);
   h133->SetBinContent(37,7);
   h133->SetBinContent(38,8);
   h133->SetBinContent(39,13);
   h133->SetBinContent(40,7);
   h133->SetBinContent(41,13);
   h133->SetBinContent(42,13);
   h133->SetBinContent(43,15);
   h133->SetBinContent(44,9);
   h133->SetBinContent(45,13);
   h133->SetBinContent(46,12);
   h133->SetBinContent(47,8);
   h133->SetBinContent(48,20);
   h133->SetBinContent(49,12);
   h133->SetBinContent(50,18);
   h133->SetBinContent(51,17);
   h133->SetBinContent(52,11);
   h133->SetBinContent(53,15);
   h133->SetBinContent(54,17);
   h133->SetBinContent(55,12);
   h133->SetBinContent(56,10);
   h133->SetBinContent(57,12);
   h133->SetBinContent(58,10);
   h133->SetBinContent(59,9);
   h133->SetBinContent(60,14);
   h133->SetBinContent(61,12);
   h133->SetBinContent(62,9);
   h133->SetBinContent(63,13);
   h133->SetBinContent(64,11);
   h133->SetBinContent(65,10);
   h133->SetBinContent(66,16);
   h133->SetBinContent(67,17);
   h133->SetBinContent(68,18);
   h133->SetBinContent(69,8);
   h133->SetBinContent(70,14);
   h133->SetBinContent(71,5);
   h133->SetBinContent(72,10);
   h133->SetBinContent(73,13);
   h133->SetBinContent(74,15);
   h133->SetBinContent(75,14);
   h133->SetBinContent(76,6);
   h133->SetBinContent(77,8);
   h133->SetBinContent(78,10);
   h133->SetBinContent(79,18);
   h133->SetBinContent(80,12);
   h133->SetBinContent(81,14);
   h133->SetBinContent(82,5);
   h133->SetBinContent(83,13);
   h133->SetBinContent(84,8);
   h133->SetBinContent(85,9);
   h133->SetBinContent(86,11);
   h133->SetBinContent(87,5);
   h133->SetBinContent(88,7);
   h133->SetBinContent(89,8);
   h133->SetBinContent(90,10);
   h133->SetBinContent(91,7);
   h133->SetBinContent(92,2);
   h133->SetBinContent(93,7);
   h133->SetBinContent(94,1);
   h133->SetBinContent(95,1);
   h133->SetBinContent(96,2);
   h133->SetBinContent(97,3);
   h133->SetBinContent(98,1);
   h133->SetEntries(890);
   h133->SetFillColor(12);
   h133->SetLineColor(12);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("SAME");
   
   TH1F *h106__1 = new TH1F("h106__1","m(kk)   ",100,0.9,2.9);
   h106__1->SetBinContent(5,24);
   h106__1->SetBinContent(6,68);
   h106__1->SetBinContent(7,95);
   h106__1->SetBinContent(8,130);
   h106__1->SetBinContent(9,126);
   h106__1->SetBinContent(10,148);
   h106__1->SetBinContent(11,183);
   h106__1->SetBinContent(12,184);
   h106__1->SetBinContent(13,230);
   h106__1->SetBinContent(14,229);
   h106__1->SetBinContent(15,222);
   h106__1->SetBinContent(16,240);
   h106__1->SetBinContent(17,242);
   h106__1->SetBinContent(18,245);
   h106__1->SetBinContent(19,220);
   h106__1->SetBinContent(20,270);
   h106__1->SetBinContent(21,246);
   h106__1->SetBinContent(22,203);
   h106__1->SetBinContent(23,207);
   h106__1->SetBinContent(24,191);
   h106__1->SetBinContent(25,178);
   h106__1->SetBinContent(26,154);
   h106__1->SetBinContent(27,219);
   h106__1->SetBinContent(28,163);
   h106__1->SetBinContent(29,166);
   h106__1->SetBinContent(30,167);
   h106__1->SetBinContent(31,148);
   h106__1->SetBinContent(32,155);
   h106__1->SetBinContent(33,145);
   h106__1->SetBinContent(34,133);
   h106__1->SetBinContent(35,152);
   h106__1->SetBinContent(36,166);
   h106__1->SetBinContent(37,153);
   h106__1->SetBinContent(38,163);
   h106__1->SetBinContent(39,167);
   h106__1->SetBinContent(40,177);
   h106__1->SetBinContent(41,185);
   h106__1->SetBinContent(42,197);
   h106__1->SetBinContent(43,178);
   h106__1->SetBinContent(44,174);
   h106__1->SetBinContent(45,167);
   h106__1->SetBinContent(46,180);
   h106__1->SetBinContent(47,189);
   h106__1->SetBinContent(48,195);
   h106__1->SetBinContent(49,233);
   h106__1->SetBinContent(50,240);
   h106__1->SetBinContent(51,219);
   h106__1->SetBinContent(52,198);
   h106__1->SetBinContent(53,244);
   h106__1->SetBinContent(54,256);
   h106__1->SetBinContent(55,257);
   h106__1->SetBinContent(56,246);
   h106__1->SetBinContent(57,228);
   h106__1->SetBinContent(58,291);
   h106__1->SetBinContent(59,269);
   h106__1->SetBinContent(60,279);
   h106__1->SetBinContent(61,291);
   h106__1->SetBinContent(62,283);
   h106__1->SetBinContent(63,287);
   h106__1->SetBinContent(64,280);
   h106__1->SetBinContent(65,247);
   h106__1->SetBinContent(66,237);
   h106__1->SetBinContent(67,235);
   h106__1->SetBinContent(68,245);
   h106__1->SetBinContent(69,211);
   h106__1->SetBinContent(70,205);
   h106__1->SetBinContent(71,214);
   h106__1->SetBinContent(72,175);
   h106__1->SetBinContent(73,188);
   h106__1->SetBinContent(74,199);
   h106__1->SetBinContent(75,176);
   h106__1->SetBinContent(76,192);
   h106__1->SetBinContent(77,169);
   h106__1->SetBinContent(78,192);
   h106__1->SetBinContent(79,191);
   h106__1->SetBinContent(80,195);
   h106__1->SetBinContent(81,141);
   h106__1->SetBinContent(82,178);
   h106__1->SetBinContent(83,166);
   h106__1->SetBinContent(84,146);
   h106__1->SetBinContent(85,138);
   h106__1->SetBinContent(86,116);
   h106__1->SetBinContent(87,92);
   h106__1->SetBinContent(88,78);
   h106__1->SetBinContent(89,51);
   h106__1->SetBinContent(90,38);
   h106__1->SetBinContent(91,31);
   h106__1->SetBinContent(92,38);
   h106__1->SetBinContent(93,32);
   h106__1->SetBinContent(94,16);
   h106__1->SetBinContent(95,19);
   h106__1->SetBinContent(96,18);
   h106__1->SetBinContent(97,10);
   h106__1->SetBinContent(98,9);
   h106__1->SetMaximum(340);
   h106__1->SetEntries(16463);
   h106__1->SetDirectory(0);
   h106__1->SetMarkerStyle(20);
   h106__1->SetMarkerSize(0.6);
   h106__1->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+})} [GeV]");
   h106__1->GetXaxis()->SetNdivisions(505);
   h106__1->GetXaxis()->SetLabelFont(132);
   h106__1->GetXaxis()->SetLabelOffset(0.02);
   h106__1->GetXaxis()->SetLabelSize(0.06);
   h106__1->GetXaxis()->SetTitleSize(0.06);
   h106__1->GetXaxis()->SetTitleOffset(1.2);
   h106__1->GetXaxis()->SetTitleFont(132);
   h106__1->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106__1->GetYaxis()->SetNdivisions(505);
   h106__1->GetYaxis()->SetLabelFont(132);
   h106__1->GetYaxis()->SetLabelSize(0.06);
   h106__1->GetYaxis()->SetTitleSize(0.06);
   h106__1->GetYaxis()->SetTitleOffset(1.3);
   h106__1->GetYaxis()->SetTitleFont(132);
   h106__1->GetZaxis()->SetLabelFont(42);
   h106__1->GetZaxis()->SetLabelSize(0.035);
   h106__1->GetZaxis()->SetTitleSize(0.035);
   h106__1->GetZaxis()->SetTitleFont(42);
   h106__1->Draw("SAMEAXIS");
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,24);
   h106->SetBinContent(6,68);
   h106->SetBinContent(7,95);
   h106->SetBinContent(8,130);
   h106->SetBinContent(9,126);
   h106->SetBinContent(10,148);
   h106->SetBinContent(11,183);
   h106->SetBinContent(12,184);
   h106->SetBinContent(13,230);
   h106->SetBinContent(14,229);
   h106->SetBinContent(15,222);
   h106->SetBinContent(16,240);
   h106->SetBinContent(17,242);
   h106->SetBinContent(18,245);
   h106->SetBinContent(19,220);
   h106->SetBinContent(20,270);
   h106->SetBinContent(21,246);
   h106->SetBinContent(22,203);
   h106->SetBinContent(23,207);
   h106->SetBinContent(24,191);
   h106->SetBinContent(25,178);
   h106->SetBinContent(26,154);
   h106->SetBinContent(27,219);
   h106->SetBinContent(28,163);
   h106->SetBinContent(29,166);
   h106->SetBinContent(30,167);
   h106->SetBinContent(31,148);
   h106->SetBinContent(32,155);
   h106->SetBinContent(33,145);
   h106->SetBinContent(34,133);
   h106->SetBinContent(35,152);
   h106->SetBinContent(36,166);
   h106->SetBinContent(37,153);
   h106->SetBinContent(38,163);
   h106->SetBinContent(39,167);
   h106->SetBinContent(40,177);
   h106->SetBinContent(41,185);
   h106->SetBinContent(42,197);
   h106->SetBinContent(43,178);
   h106->SetBinContent(44,174);
   h106->SetBinContent(45,167);
   h106->SetBinContent(46,180);
   h106->SetBinContent(47,189);
   h106->SetBinContent(48,195);
   h106->SetBinContent(49,233);
   h106->SetBinContent(50,240);
   h106->SetBinContent(51,219);
   h106->SetBinContent(52,198);
   h106->SetBinContent(53,244);
   h106->SetBinContent(54,256);
   h106->SetBinContent(55,257);
   h106->SetBinContent(56,246);
   h106->SetBinContent(57,228);
   h106->SetBinContent(58,291);
   h106->SetBinContent(59,269);
   h106->SetBinContent(60,279);
   h106->SetBinContent(61,291);
   h106->SetBinContent(62,283);
   h106->SetBinContent(63,287);
   h106->SetBinContent(64,280);
   h106->SetBinContent(65,247);
   h106->SetBinContent(66,237);
   h106->SetBinContent(67,235);
   h106->SetBinContent(68,245);
   h106->SetBinContent(69,211);
   h106->SetBinContent(70,205);
   h106->SetBinContent(71,214);
   h106->SetBinContent(72,175);
   h106->SetBinContent(73,188);
   h106->SetBinContent(74,199);
   h106->SetBinContent(75,176);
   h106->SetBinContent(76,192);
   h106->SetBinContent(77,169);
   h106->SetBinContent(78,192);
   h106->SetBinContent(79,191);
   h106->SetBinContent(80,195);
   h106->SetBinContent(81,141);
   h106->SetBinContent(82,178);
   h106->SetBinContent(83,166);
   h106->SetBinContent(84,146);
   h106->SetBinContent(85,138);
   h106->SetBinContent(86,116);
   h106->SetBinContent(87,92);
   h106->SetBinContent(88,78);
   h106->SetBinContent(89,51);
   h106->SetBinContent(90,38);
   h106->SetBinContent(91,31);
   h106->SetBinContent(92,38);
   h106->SetBinContent(93,32);
   h106->SetBinContent(94,16);
   h106->SetBinContent(95,19);
   h106->SetBinContent(96,18);
   h106->SetBinContent(97,10);
   h106->SetBinContent(98,9);
   h106->SetMaximum(340);
   h106->SetEntries(16463);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("ESAME");
   TText *text = new TText(2.5,310,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(1,310,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(1,280,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig16.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 14 17:18:25 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1000,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.4999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1875,-0.2434336,2.621711,1.188529);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h11 = new TH1F("h11","amp ",37,0.65,2.5);
   h11->SetBinContent(1,0.40872);
   h11->SetBinContent(2,0.26284);
   h11->SetBinContent(3,0.35371);
   h11->SetBinContent(4,0.3075);
   h11->SetBinContent(5,0.3665);
   h11->SetBinContent(6,0.29918);
   h11->SetBinContent(7,0.33202);
   h11->SetBinContent(8,0.31213);
   h11->SetBinContent(9,0.39864);
   h11->SetBinContent(10,0.41916);
   h11->SetBinContent(11,0.45645);
   h11->SetBinContent(12,0.55826);
   h11->SetBinContent(13,0.66053);
   h11->SetBinContent(14,0.71051);
   h11->SetBinContent(15,0.78189);
   h11->SetBinContent(16,1);
   h11->SetBinContent(17,0.99629);
   h11->SetBinContent(18,0.78086);
   h11->SetBinContent(19,0.58183);
   h11->SetBinContent(20,0.29388);
   h11->SetBinContent(21,0.20875);
   h11->SetBinContent(22,0.2027);
   h11->SetBinContent(23,0.32824);
   h11->SetBinContent(24,0.3777);
   h11->SetBinContent(25,0.46938);
   h11->SetBinContent(26,0.57088);
   h11->SetBinContent(27,0.68499);
   h11->SetBinContent(28,0.70428);
   h11->SetBinContent(29,0.70625);
   h11->SetBinContent(30,0.65622);
   h11->SetBinContent(31,0.6881);
   h11->SetBinContent(32,0.72224);
   h11->SetBinContent(33,0.77005);
   h11->SetBinContent(34,0.76894);
   h11->SetBinContent(35,0.82434);
   h11->SetBinContent(36,0.95083);
   h11->SetBinContent(37,0.94284);
   h11->SetBinError(1,0.09548);
   h11->SetBinError(2,0.072646);
   h11->SetBinError(3,0.049321);
   h11->SetBinError(4,0.052486);
   h11->SetBinError(5,0.04974);
   h11->SetBinError(6,0.052344);
   h11->SetBinError(7,0.04579);
   h11->SetBinError(8,0.041668);
   h11->SetBinError(9,0.044719);
   h11->SetBinError(10,0.038747);
   h11->SetBinError(11,0.040977);
   h11->SetBinError(12,0.037923);
   h11->SetBinError(13,0.035443);
   h11->SetBinError(14,0.032383);
   h11->SetBinError(15,0.028162);
   h11->SetBinError(16,0.0288995);
   h11->SetBinError(17,0.029637);
   h11->SetBinError(18,0.027159);
   h11->SetBinError(19,0.02642);
   h11->SetBinError(20,0.028984);
   h11->SetBinError(21,0.029221);
   h11->SetBinError(22,0.02989);
   h11->SetBinError(23,0.025614);
   h11->SetBinError(24,0.024113);
   h11->SetBinError(25,0.026788);
   h11->SetBinError(26,0.029155);
   h11->SetBinError(27,0.032295);
   h11->SetBinError(28,0.034804);
   h11->SetBinError(29,0.035837);
   h11->SetBinError(30,0.03612);
   h11->SetBinError(31,0.039671);
   h11->SetBinError(32,0.040013);
   h11->SetBinError(33,0.046946);
   h11->SetBinError(34,0.052752);
   h11->SetBinError(35,0.06362);
   h11->SetBinError(36,0.075404);
   h11->SetBinError(37,0.093628);
   h11->SetBinError(38,6.88762e-05);
   h11->SetEntries(37);
   h11->SetMarkerStyle(20);
   h11->SetMarkerSize(0.8);
   h11->GetXaxis()->SetTitle("#it{ m(K#pi)} [GeV]");
   h11->GetXaxis()->SetNdivisions(505);
   h11->GetXaxis()->SetLabelFont(132);
   h11->GetXaxis()->SetLabelSize(0.06);
   h11->GetXaxis()->SetTitleSize(0.06);
   h11->GetXaxis()->SetTitleFont(132);
   h11->GetYaxis()->SetTitle("|A|/(50 MeV)");
   h11->GetYaxis()->SetNdivisions(505);
   h11->GetYaxis()->SetLabelFont(132);
   h11->GetYaxis()->SetLabelOffset(0.03);
   h11->GetYaxis()->SetLabelSize(0.06);
   h11->GetYaxis()->SetTitleSize(0.06);
   h11->GetYaxis()->SetTitleOffset(1.5);
   h11->GetYaxis()->SetTitleFont(132);
   h11->GetZaxis()->SetLabelFont(42);
   h11->GetZaxis()->SetLabelSize(0.035);
   h11->GetZaxis()->SetTitleSize(0.035);
   h11->GetZaxis()->SetTitleFont(42);
   h11->Draw("PEX0");
   
   TH1F *h111 = new TH1F("h111","amp ",37,0.65,2.5);
   h111->SetBinContent(1,0.62451);
   h111->SetBinContent(2,0.42279);
   h111->SetBinContent(3,0.41259);
   h111->SetBinContent(4,0.48906);
   h111->SetBinContent(5,0.39193);
   h111->SetBinContent(6,0.18488);
   h111->SetBinContent(7,0.24638);
   h111->SetBinContent(8,0.33607);
   h111->SetBinContent(9,0.41755);
   h111->SetBinContent(10,0.4571);
   h111->SetBinContent(11,0.52128);
   h111->SetBinContent(12,0.57086);
   h111->SetBinContent(13,0.67547);
   h111->SetBinContent(14,0.7096);
   h111->SetBinContent(15,0.77675);
   h111->SetBinContent(16,1);
   h111->SetBinContent(17,1.0399);
   h111->SetBinContent(18,0.79918);
   h111->SetBinContent(19,0.56779);
   h111->SetBinContent(20,0.31439);
   h111->SetBinContent(21,0.18553);
   h111->SetBinContent(22,0.17399);
   h111->SetBinContent(23,0.22485);
   h111->SetBinContent(24,0.39939);
   h111->SetBinContent(25,0.58988);
   h111->SetBinContent(26,0.52157);
   h111->SetBinContent(27,0.68825);
   h111->SetBinContent(28,0.73765);
   h111->SetBinContent(29,0.71477);
   h111->SetBinContent(30,0.62727);
   h111->SetBinContent(31,0.64852);
   h111->SetBinContent(32,0.68333);
   h111->SetBinContent(33,0.74673);
   h111->SetBinContent(34,0.68579);
   h111->SetBinContent(35,0.73525);
   h111->SetBinContent(36,0.82002);
   h111->SetBinContent(37,0.79134);
   h111->SetBinError(1,0.10514);
   h111->SetBinError(2,0.1402);
   h111->SetBinError(3,0.073442);
   h111->SetBinError(4,0.0889);
   h111->SetBinError(5,0.053222);
   h111->SetBinError(6,0.064296);
   h111->SetBinError(7,0.058215);
   h111->SetBinError(8,0.051231);
   h111->SetBinError(9,0.046237);
   h111->SetBinError(10,0.047746);
   h111->SetBinError(11,0.042298);
   h111->SetBinError(12,0.043811);
   h111->SetBinError(13,0.040305);
   h111->SetBinError(14,0.036407);
   h111->SetBinError(15,0.030878);
   h111->SetBinError(16,0.031677);
   h111->SetBinError(17,0.032476);
   h111->SetBinError(18,0.029585);
   h111->SetBinError(19,0.02853);
   h111->SetBinError(20,0.034845);
   h111->SetBinError(21,0.038171);
   h111->SetBinError(22,0.032169);
   h111->SetBinError(23,0.026903);
   h111->SetBinError(24,0.029012);
   h111->SetBinError(25,0.036463);
   h111->SetBinError(26,0.030104);
   h111->SetBinError(27,0.035156);
   h111->SetBinError(28,0.036097);
   h111->SetBinError(29,0.036775);
   h111->SetBinError(30,0.037297);
   h111->SetBinError(31,0.039676);
   h111->SetBinError(32,0.041869);
   h111->SetBinError(33,0.053335);
   h111->SetBinError(34,0.063102);
   h111->SetBinError(35,0.079097);
   h111->SetBinError(36,0.089322);
   h111->SetBinError(37,0.10565);
   h111->SetBinError(38,6.88762e-05);
   h111->SetEntries(37);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h111->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   h111->SetMarkerColor(ci);
   h111->SetMarkerStyle(24);
   h111->SetMarkerSize(0.8);
   h111->GetXaxis()->SetLabelFont(42);
   h111->GetXaxis()->SetLabelSize(0.035);
   h111->GetXaxis()->SetTitleSize(0.035);
   h111->GetXaxis()->SetTitleFont(42);
   h111->GetYaxis()->SetLabelFont(42);
   h111->GetYaxis()->SetLabelSize(0.035);
   h111->GetYaxis()->SetTitleSize(0.035);
   h111->GetYaxis()->SetTitleFont(42);
   h111->GetZaxis()->SetLabelFont(42);
   h111->GetZaxis()->SetLabelSize(0.035);
   h111->GetZaxis()->SetTitleSize(0.035);
   h111->GetZaxis()->SetTitleFont(42);
   h111->Draw("PSAME");
   TText *text = new TText(0.8,0.9,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.8,0.8,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(2.1,0.2,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.5001,0.0001,0.9999,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(0.1875,-0.6880893,2.621711,3.359495);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h12 = new TH1F("h12","pha ",37,0.65,2.5);
   h12->SetBinContent(1,2.722);
   h12->SetBinContent(2,2.4025);
   h12->SetBinContent(3,2.0109);
   h12->SetBinContent(4,2.2021);
   h12->SetBinContent(5,2.1872);
   h12->SetBinContent(6,0.70537);
   h12->SetBinContent(7,0.80998);
   h12->SetBinContent(8,0.89641);
   h12->SetBinContent(9,0.63541);
   h12->SetBinContent(10,0.92357);
   h12->SetBinContent(11,0.77645);
   h12->SetBinContent(12,0.75114);
   h12->SetBinContent(13,0.97236);
   h12->SetBinContent(14,1.1478);
   h12->SetBinContent(15,1.3153);
   h12->SetBinContent(16,1.57);
   h12->SetBinContent(17,1.7685);
   h12->SetBinContent(18,1.9235);
   h12->SetBinContent(19,2.3091);
   h12->SetBinContent(20,2.3223);
   h12->SetBinContent(21,1.8545);
   h12->SetBinContent(22,2.0405);
   h12->SetBinContent(23,1.5257);
   h12->SetBinContent(24,1.3732);
   h12->SetBinContent(25,1.5192);
   h12->SetBinContent(26,1.5446);
   h12->SetBinContent(27,1.5602);
   h12->SetBinContent(28,1.7736);
   h12->SetBinContent(29,1.7501);
   h12->SetBinContent(30,1.8062);
   h12->SetBinContent(31,1.9109);
   h12->SetBinContent(32,1.7415);
   h12->SetBinContent(33,1.7772);
   h12->SetBinContent(34,1.7025);
   h12->SetBinContent(35,1.8063);
   h12->SetBinContent(36,2.0002);
   h12->SetBinContent(37,1.9446);
   h12->SetBinError(1,0.20768);
   h12->SetBinError(2,0.32895);
   h12->SetBinError(3,0.26735);
   h12->SetBinError(4,0.27995);
   h12->SetBinError(5,0.26739);
   h12->SetBinError(6,0.17634);
   h12->SetBinError(7,0.16051);
   h12->SetBinError(8,0.15971);
   h12->SetBinError(9,0.13122);
   h12->SetBinError(10,0.12423);
   h12->SetBinError(11,0.12495);
   h12->SetBinError(12,0.099683);
   h12->SetBinError(13,0.091626);
   h12->SetBinError(14,0.082839);
   h12->SetBinError(15,0.063925);
   h12->SetBinError(16,0.0594015);
   h12->SetBinError(17,0.054878);
   h12->SetBinError(18,0.067683);
   h12->SetBinError(19,0.082485);
   h12->SetBinError(20,0.11436);
   h12->SetBinError(21,0.15365);
   h12->SetBinError(22,0.15734);
   h12->SetBinError(23,0.11832);
   h12->SetBinError(24,0.12968);
   h12->SetBinError(25,0.11571);
   h12->SetBinError(26,0.10233);
   h12->SetBinError(27,0.094258);
   h12->SetBinError(28,0.098512);
   h12->SetBinError(29,0.098757);
   h12->SetBinError(30,0.10777);
   h12->SetBinError(31,0.10866);
   h12->SetBinError(32,0.106);
   h12->SetBinError(33,0.11979);
   h12->SetBinError(34,0.12464);
   h12->SetBinError(35,0.11276);
   h12->SetBinError(36,0.10315);
   h12->SetBinError(37,0.1427);
   h12->SetBinError(38,6.88762e-05);
   h12->SetMinimum(0);
   h12->SetEntries(37);
   h12->SetMarkerStyle(20);
   h12->SetMarkerSize(0.8);
   h12->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h12->GetXaxis()->SetNdivisions(505);
   h12->GetXaxis()->SetLabelFont(132);
   h12->GetXaxis()->SetLabelSize(0.06);
   h12->GetXaxis()->SetTitleSize(0.06);
   h12->GetXaxis()->SetTitleFont(132);
   h12->GetYaxis()->SetTitle("phase [rad]/(50 MeV)");
   h12->GetYaxis()->SetNdivisions(508);
   h12->GetYaxis()->SetLabelFont(132);
   h12->GetYaxis()->SetLabelOffset(0.03);
   h12->GetYaxis()->SetLabelSize(0.06);
   h12->GetYaxis()->SetTitleSize(0.06);
   h12->GetYaxis()->SetTitleOffset(1.5);
   h12->GetYaxis()->SetTitleFont(132);
   h12->GetZaxis()->SetLabelFont(42);
   h12->GetZaxis()->SetLabelSize(0.035);
   h12->GetZaxis()->SetTitleSize(0.035);
   h12->GetZaxis()->SetTitleFont(42);
   h12->Draw("PEX0");
   
   TH1F *h112 = new TH1F("h112","pha ",37,0.65,2.5);
   h112->SetBinContent(1,2.877);
   h112->SetBinContent(2,2.9013);
   h112->SetBinContent(3,2.4644);
   h112->SetBinContent(4,2.8464);
   h112->SetBinContent(5,2.3005);
   h112->SetBinContent(6,1.1025);
   h112->SetBinContent(7,1.009);
   h112->SetBinContent(8,0.85684);
   h112->SetBinContent(9,1.0773);
   h112->SetBinContent(10,0.7626);
   h112->SetBinContent(11,1.0982);
   h112->SetBinContent(12,0.91479);
   h112->SetBinContent(13,1.0768);
   h112->SetBinContent(14,1.2719);
   h112->SetBinContent(15,1.3152);
   h112->SetBinContent(16,1.57);
   h112->SetBinContent(17,1.8053);
   h112->SetBinContent(18,1.9564);
   h112->SetBinContent(19,2.1783);
   h112->SetBinContent(20,2.5071);
   h112->SetBinContent(21,2.13);
   h112->SetBinContent(22,1.7331);
   h112->SetBinContent(23,1.3797);
   h112->SetBinContent(24,1.3693);
   h112->SetBinContent(25,1.611);
   h112->SetBinContent(26,1.4734);
   h112->SetBinContent(27,1.7722);
   h112->SetBinContent(28,1.6211);
   h112->SetBinContent(29,1.6824);
   h112->SetBinContent(30,1.8831);
   h112->SetBinContent(31,1.8817);
   h112->SetBinContent(32,1.6995);
   h112->SetBinContent(33,1.9915);
   h112->SetBinContent(34,1.8682);
   h112->SetBinContent(35,1.9671);
   h112->SetBinContent(36,2.1846);
   h112->SetBinContent(37,2.2824);
   h112->SetBinError(1,0.14229);
   h112->SetBinError(2,0.2419);
   h112->SetBinError(3,0.26703);
   h112->SetBinError(4,0.19163);
   h112->SetBinError(5,0.2219);
   h112->SetBinError(6,0.2726);
   h112->SetBinError(7,0.20685);
   h112->SetBinError(8,0.15054);
   h112->SetBinError(9,0.134);
   h112->SetBinError(10,0.12192);
   h112->SetBinError(11,0.12491);
   h112->SetBinError(12,0.12057);
   h112->SetBinError(13,0.098918);
   h112->SetBinError(14,0.096071);
   h112->SetBinError(15,0.070759);
   h112->SetBinError(16,0.064409);
   h112->SetBinError(17,0.058059);
   h112->SetBinError(18,0.070194);
   h112->SetBinError(19,0.087508);
   h112->SetBinError(20,0.12154);
   h112->SetBinError(21,0.18102);
   h112->SetBinError(22,0.21748);
   h112->SetBinError(23,0.21108);
   h112->SetBinError(24,0.14603);
   h112->SetBinError(25,0.15277);
   h112->SetBinError(26,0.14088);
   h112->SetBinError(27,0.10586);
   h112->SetBinError(28,0.119);
   h112->SetBinError(29,0.10865);
   h112->SetBinError(30,0.11981);
   h112->SetBinError(31,0.12044);
   h112->SetBinError(32,0.13197);
   h112->SetBinError(33,0.10932);
   h112->SetBinError(34,0.13013);
   h112->SetBinError(35,0.1179);
   h112->SetBinError(36,0.11616);
   h112->SetBinError(37,0.16651);
   h112->SetBinError(38,6.88762e-05);
   h112->SetEntries(37);

   ci = TColor::GetColor("#ff0000");
   h112->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   h112->SetMarkerColor(ci);
   h112->SetMarkerStyle(24);
   h112->SetMarkerSize(0.8);
   h112->GetXaxis()->SetLabelFont(42);
   h112->GetXaxis()->SetLabelSize(0.035);
   h112->GetXaxis()->SetTitleSize(0.035);
   h112->GetXaxis()->SetTitleFont(42);
   h112->GetYaxis()->SetLabelFont(42);
   h112->GetYaxis()->SetLabelSize(0.035);
   h112->GetYaxis()->SetTitleSize(0.035);
   h112->GetYaxis()->SetTitleFont(42);
   h112->GetZaxis()->SetLabelFont(42);
   h112->GetZaxis()->SetLabelSize(0.035);
   h112->GetZaxis()->SetTitleSize(0.035);
   h112->GetZaxis()->SetTitleFont(42);
   h112->Draw("PSAME");
   text = new TText(2.1,2.7,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2.1,2.4,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(1,2.7,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(1.7,0.55,"#it{K}^{0}_{S}#it{K^{#minus}K^{+}#pi^{+}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.7,0.2,"#it{K}^{0}_{S}#it{K^{+}K^{+}#pi^{#minus}}");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TGraphErrors *gre = new TGraphErrors(1);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.3);
   gre->SetPoint(0,1.6,0.28);
   gre->SetPointError(0,0,0.1);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","Graph",100,1.5,2.7);
   Graph_Graph16->SetMinimum(0.16);
   Graph_Graph16->SetMaximum(0.4);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph16->SetLineColor(ci);
   Graph_Graph16->GetXaxis()->SetLabelFont(132);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetXaxis()->SetTitleFont(42);
   Graph_Graph16->GetYaxis()->SetLabelFont(42);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(42);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph16);
   
   gre->Draw("p");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.3);
   gre->SetPoint(0,1.6,0.64);
   gre->SetPointError(0,0,0.1);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","Graph",100,1.5,2.7);
   Graph_Graph17->SetMinimum(0.52);
   Graph_Graph17->SetMaximum(0.76);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph17->SetLineColor(ci);
   Graph_Graph17->GetXaxis()->SetLabelFont(132);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetXaxis()->SetTitleFont(42);
   Graph_Graph17->GetYaxis()->SetLabelFont(42);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(42);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph17);
   
   gre->Draw("p");
   c1_2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig17.C <==
{
//=========Macro generated from canvas: c1/scan
//=========  (Mon Apr 10 11:10:22 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "scan",2,112,800,800);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-1.083333,-0.5833333,1.083333,1.583333);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.2);
   c1->SetRightMargin(0.2);
   c1->SetTopMargin(0.2);
   c1->SetBottomMargin(0.2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   
   TGraphErrors *gre = new TGraphErrors(37);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0.1726,0.1859);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.1726,0.1859);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.1726,0.1859);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.1726,0.1859);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.1726,0.1859);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.1726,0.1859);
   gre->SetPointError(5,0.0463,0.0377);
   gre->SetPoint(6,0.1896,0.2316);
   gre->SetPointError(6,0.0433,0.0322);
   gre->SetPoint(7,0.2061,0.247);
   gre->SetPointError(7,0.0395,0.0278);
   gre->SetPoint(8,0.2686,0.3068);
   gre->SetPointError(8,0.0418,0.0284);
   gre->SetPoint(9,0.2893,0.3238);
   gre->SetPointError(9,0.0413,0.0262);
   gre->SetPoint(10,0.2888,0.3932);
   gre->SetPointError(10,0.045,0.0267);
   gre->SetPoint(11,0.3855,0.4112);
   gre->SetPointError(11,0.0437,0.027);
   gre->SetPoint(12,0.3488,0.5686);
   gre->SetPointError(12,0.0449,0.027);
   gre->SetPoint(13,0.2568,0.662);
   gre->SetPointError(13,0.0434,0.0248);
   gre->SetPoint(14,0.197,0.7542);
   gre->SetPointError(14,0.0366,0.0214);
   gre->SetPoint(15,0.0008,1);
   gre->SetPointError(15,0.038,0.0235);
   gre->SetPoint(16,-0.2169,0.9927);
   gre->SetPointError(16,0.0393,0.0255);
   gre->SetPoint(17,-0.2843,0.7362);
   gre->SetPointError(17,0.0361,0.0254);
   gre->SetPoint(18,-0.3603,0.4485);
   gre->SetPointError(18,0.0298,0.0274);
   gre->SetPoint(19,-0.2247,0.2021);
   gre->SetPointError(19,0.0246,0.0245);
   gre->SetPoint(20,-0.0778,0.1844);
   gre->SetPointError(20,0.0257,0.0226);
   gre->SetPoint(21,-0.0674,0.177);
   gre->SetPointError(21,0.0263,0.0215);
   gre->SetPoint(22,0.0223,0.2782);
   gre->SetPointError(22,0.0302,0.021);
   gre->SetPoint(23,0.0765,0.3789);
   gre->SetPointError(23,0.0375,0.021);
   gre->SetPoint(24,0.0093,0.5115);
   gre->SetPointError(24,0.0471,0.0225);
   gre->SetPoint(25,0.0278,0.5463);
   gre->SetPointError(25,0.0454,0.0224);
   gre->SetPoint(26,-0.057,0.6841);
   gre->SetPointError(26,0.0489,0.0254);
   gre->SetPoint(27,-0.1011,0.7132);
   gre->SetPointError(27,0.0533,0.0267);
   gre->SetPoint(28,-0.1052,0.7026);
   gre->SetPointError(28,0.0537,0.0278);
   gre->SetPoint(29,-0.1712,0.619);
   gre->SetPointError(29,0.0538,0.0276);
   gre->SetPoint(30,-0.2147,0.6329);
   gre->SetPointError(30,0.0549,0.0285);
   gre->SetPoint(31,-0.1081,0.6953);
   gre->SetPointError(31,0.0594,0.0299);
   gre->SetPoint(32,-0.2414,0.7205);
   gre->SetPointError(32,0.0641,0.0339);
   gre->SetPoint(33,-0.1539,0.7184);
   gre->SetPointError(33,0.0676,0.0393);
   gre->SetPoint(34,-0.2425,0.7512);
   gre->SetPointError(34,0.067,0.0469);
   gre->SetPoint(35,-0.4382,0.782);
   gre->SetPointError(35,0.0741,0.0574);
   gre->SetPoint(36,-0.433,0.7617);
   gre->SetPointError(36,0.0985,0.0723);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,-0.65,0.65);
   Graph_Graph3->SetMinimum(-0.15);
   Graph_Graph3->SetMaximum(1.15);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(0.5);
   Graph_Graph3->GetXaxis()->SetTitle("Re(A) ");
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetTitle("Im(A)");
   Graph_Graph3->GetYaxis()->SetNdivisions(505);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelOffset(0.02);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph3->GetYaxis()->SetTitleFont(132);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("alp");
   
   TArc *arc = new TArc(0,0.5,0.5,0,360);

   ci = TColor::GetColor("#ff0000");
   arc->SetLineColor(ci);
   arc->SetLineWidth(4);
   arc->Draw();
   
   gre = new TGraphErrors(37);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(0.5);
   gre->SetPoint(0,0.1726,0.1859);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,0.1726,0.1859);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,0.1726,0.1859);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,0.1726,0.1859);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,0.1726,0.1859);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,0.1726,0.1859);
   gre->SetPointError(5,0.0463,0.0377);
   gre->SetPoint(6,0.1896,0.2316);
   gre->SetPointError(6,0.0433,0.0322);
   gre->SetPoint(7,0.2061,0.247);
   gre->SetPointError(7,0.0395,0.0278);
   gre->SetPoint(8,0.2686,0.3068);
   gre->SetPointError(8,0.0418,0.0284);
   gre->SetPoint(9,0.2893,0.3238);
   gre->SetPointError(9,0.0413,0.0262);
   gre->SetPoint(10,0.2888,0.3932);
   gre->SetPointError(10,0.045,0.0267);
   gre->SetPoint(11,0.3855,0.4112);
   gre->SetPointError(11,0.0437,0.027);
   gre->SetPoint(12,0.3488,0.5686);
   gre->SetPointError(12,0.0449,0.027);
   gre->SetPoint(13,0.2568,0.662);
   gre->SetPointError(13,0.0434,0.0248);
   gre->SetPoint(14,0.197,0.7542);
   gre->SetPointError(14,0.0366,0.0214);
   gre->SetPoint(15,0.0008,1);
   gre->SetPointError(15,0.038,0.0235);
   gre->SetPoint(16,-0.2169,0.9927);
   gre->SetPointError(16,0.0393,0.0255);
   gre->SetPoint(17,-0.2843,0.7362);
   gre->SetPointError(17,0.0361,0.0254);
   gre->SetPoint(18,-0.3603,0.4485);
   gre->SetPointError(18,0.0298,0.0274);
   gre->SetPoint(19,-0.2247,0.2021);
   gre->SetPointError(19,0.0246,0.0245);
   gre->SetPoint(20,-0.0778,0.1844);
   gre->SetPointError(20,0.0257,0.0226);
   gre->SetPoint(21,-0.0674,0.177);
   gre->SetPointError(21,0.0263,0.0215);
   gre->SetPoint(22,0.0223,0.2782);
   gre->SetPointError(22,0.0302,0.021);
   gre->SetPoint(23,0.0765,0.3789);
   gre->SetPointError(23,0.0375,0.021);
   gre->SetPoint(24,0.0093,0.5115);
   gre->SetPointError(24,0.0471,0.0225);
   gre->SetPoint(25,0.0278,0.5463);
   gre->SetPointError(25,0.0454,0.0224);
   gre->SetPoint(26,-0.057,0.6841);
   gre->SetPointError(26,0.0489,0.0254);
   gre->SetPoint(27,-0.1011,0.7132);
   gre->SetPointError(27,0.0533,0.0267);
   gre->SetPoint(28,-0.1052,0.7026);
   gre->SetPointError(28,0.0537,0.0278);
   gre->SetPoint(29,-0.1712,0.619);
   gre->SetPointError(29,0.0538,0.0276);
   gre->SetPoint(30,-0.2147,0.6329);
   gre->SetPointError(30,0.0549,0.0285);
   gre->SetPoint(31,-0.1081,0.6953);
   gre->SetPointError(31,0.0594,0.0299);
   gre->SetPoint(32,-0.2414,0.7205);
   gre->SetPointError(32,0.0641,0.0339);
   gre->SetPoint(33,-0.1539,0.7184);
   gre->SetPointError(33,0.0676,0.0393);
   gre->SetPoint(34,-0.2425,0.7512);
   gre->SetPointError(34,0.067,0.0469);
   gre->SetPoint(35,-0.4382,0.782);
   gre->SetPointError(35,0.0741,0.0574);
   gre->SetPoint(36,-0.433,0.7617);
   gre->SetPointError(36,0.0985,0.0723);
   
   TH1F *Graph_Graph_Graph34 = new TH1F("Graph_Graph_Graph34","Graph",100,-0.65,0.65);
   Graph_Graph_Graph34->SetMinimum(-0.15);
   Graph_Graph_Graph34->SetMaximum(1.15);
   Graph_Graph_Graph34->SetDirectory(0);
   Graph_Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph34->SetLineColor(ci);
   Graph_Graph_Graph34->SetMarkerStyle(20);
   Graph_Graph_Graph34->SetMarkerSize(0.5);
   Graph_Graph_Graph34->GetXaxis()->SetTitle("Re(A) ");
   Graph_Graph_Graph34->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph34->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph34->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph34->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph34->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph34->GetYaxis()->SetTitle("Im(A)");
   Graph_Graph_Graph34->GetYaxis()->SetNdivisions(505);
   Graph_Graph_Graph34->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph34->GetYaxis()->SetLabelOffset(0.02);
   Graph_Graph_Graph34->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph34->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph34->GetYaxis()->SetTitleOffset(1.2);
   Graph_Graph_Graph34->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph34->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph34->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph34->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph34);
   
   gre->Draw("lps");
   TLatex *   tex = new TLatex(0.0426,0.1759,"0.925");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.1588,0.3832,"1.175");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2188,0.5586,"1.275");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.237,0.7442,"1.375");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.0392,1.03,"1.425");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.4803,0.4385,"1.575");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.1174,0.127,"1.725");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.0435,0.3689,"1.825");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.0778,0.5363,"1.925");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.007,0.6741,"1.975");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.2625,0.8012,"2.375");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(-0.473,0.8417,"2.475");

   ci = TColor::GetColor("#0000ff");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.02);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.36,1,"LHCb");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.36,0.9,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig18a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:38:01 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.4999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-127.9674,2.731579,624.7822);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,2);
   h104->SetBinContent(3,20);
   h104->SetBinContent(4,14);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,30);
   h104->SetBinContent(8,44);
   h104->SetBinContent(9,51);
   h104->SetBinContent(10,51);
   h104->SetBinContent(11,59);
   h104->SetBinContent(12,57);
   h104->SetBinContent(13,74);
   h104->SetBinContent(14,100);
   h104->SetBinContent(15,103);
   h104->SetBinContent(16,89);
   h104->SetBinContent(17,79);
   h104->SetBinContent(18,68);
   h104->SetBinContent(19,61);
   h104->SetBinContent(20,70);
   h104->SetBinContent(21,68);
   h104->SetBinContent(22,61);
   h104->SetBinContent(23,66);
   h104->SetBinContent(24,68);
   h104->SetBinContent(25,78);
   h104->SetBinContent(26,91);
   h104->SetBinContent(27,84);
   h104->SetBinContent(28,94);
   h104->SetBinContent(29,103);
   h104->SetBinContent(30,94);
   h104->SetBinContent(31,105);
   h104->SetBinContent(32,116);
   h104->SetBinContent(33,151);
   h104->SetBinContent(34,149);
   h104->SetBinContent(35,158);
   h104->SetBinContent(36,195);
   h104->SetBinContent(37,195);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,270);
   h104->SetBinContent(40,367);
   h104->SetBinContent(41,404);
   h104->SetBinContent(42,480);
   h104->SetBinContent(43,522);
   h104->SetBinContent(44,448);
   h104->SetBinContent(45,394);
   h104->SetBinContent(46,298);
   h104->SetBinContent(47,302);
   h104->SetBinContent(48,274);
   h104->SetBinContent(49,220);
   h104->SetBinContent(50,191);
   h104->SetBinContent(51,152);
   h104->SetBinContent(52,156);
   h104->SetBinContent(53,127);
   h104->SetBinContent(54,142);
   h104->SetBinContent(55,139);
   h104->SetBinContent(56,132);
   h104->SetBinContent(57,149);
   h104->SetBinContent(58,157);
   h104->SetBinContent(59,193);
   h104->SetBinContent(60,181);
   h104->SetBinContent(61,199);
   h104->SetBinContent(62,203);
   h104->SetBinContent(63,238);
   h104->SetBinContent(64,211);
   h104->SetBinContent(65,230);
   h104->SetBinContent(66,274);
   h104->SetBinContent(67,283);
   h104->SetBinContent(68,263);
   h104->SetBinContent(69,307);
   h104->SetBinContent(70,296);
   h104->SetBinContent(71,271);
   h104->SetBinContent(72,254);
   h104->SetBinContent(73,259);
   h104->SetBinContent(74,277);
   h104->SetBinContent(75,218);
   h104->SetBinContent(76,236);
   h104->SetBinContent(77,225);
   h104->SetBinContent(78,207);
   h104->SetBinContent(79,187);
   h104->SetBinContent(80,206);
   h104->SetBinContent(81,210);
   h104->SetBinContent(82,200);
   h104->SetBinContent(83,180);
   h104->SetBinContent(84,188);
   h104->SetBinContent(85,176);
   h104->SetBinContent(86,144);
   h104->SetBinContent(87,188);
   h104->SetBinContent(88,130);
   h104->SetBinContent(89,156);
   h104->SetBinContent(90,126);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,87);
   h104->SetBinContent(93,60);
   h104->SetBinContent(94,25);
   h104->SetBinContent(95,17);
   h104->SetBinContent(96,6);
   h104->SetEntries(15723);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("PEX0 ");
   
   TH1F *h204 = new TH1F("h204","m(kpi)  ",100,0.6,2.6);
   h204->SetBinContent(2,5.026682);
   h204->SetBinContent(3,19.14494);
   h204->SetBinContent(4,23.12434);
   h204->SetBinContent(5,27.55357);
   h204->SetBinContent(6,31.44121);
   h204->SetBinContent(7,35.01714);
   h204->SetBinContent(8,38.71032);
   h204->SetBinContent(9,42.85571);
   h204->SetBinContent(10,47.38915);
   h204->SetBinContent(11,52.88095);
   h204->SetBinContent(12,61.11863);
   h204->SetBinContent(13,74.00294);
   h204->SetBinContent(14,102.9296);
   h204->SetBinContent(15,134.9452);
   h204->SetBinContent(16,106.5598);
   h204->SetBinContent(17,76.66416);
   h204->SetBinContent(18,66.08395);
   h204->SetBinContent(19,65.09232);
   h204->SetBinContent(20,66.73199);
   h204->SetBinContent(21,68.69999);
   h204->SetBinContent(22,70.99675);
   h204->SetBinContent(23,74.61655);
   h204->SetBinContent(24,77.74848);
   h204->SetBinContent(25,82.28245);
   h204->SetBinContent(26,87.11851);
   h204->SetBinContent(27,94.10851);
   h204->SetBinContent(28,101.4723);
   h204->SetBinContent(29,106.3449);
   h204->SetBinContent(30,114.1791);
   h204->SetBinContent(31,123.4715);
   h204->SetBinContent(32,130.7855);
   h204->SetBinContent(33,143.1878);
   h204->SetBinContent(34,155.6988);
   h204->SetBinContent(35,172.1512);
   h204->SetBinContent(36,192.4026);
   h204->SetBinContent(37,217.4233);
   h204->SetBinContent(38,250.126);
   h204->SetBinContent(39,300.3909);
   h204->SetBinContent(40,361.6277);
   h204->SetBinContent(41,428.3793);
   h204->SetBinContent(42,467.2025);
   h204->SetBinContent(43,454.4807);
   h204->SetBinContent(44,432.9094);
   h204->SetBinContent(45,396.731);
   h204->SetBinContent(46,346.9217);
   h204->SetBinContent(47,300.518);
   h204->SetBinContent(48,254.4987);
   h204->SetBinContent(49,221.4261);
   h204->SetBinContent(50,188.7426);
   h204->SetBinContent(51,168.3993);
   h204->SetBinContent(52,156.6811);
   h204->SetBinContent(53,147.8994);
   h204->SetBinContent(54,144.4058);
   h204->SetBinContent(55,147.2561);
   h204->SetBinContent(56,150.72);
   h204->SetBinContent(57,151.9893);
   h204->SetBinContent(58,156.445);
   h204->SetBinContent(59,164.9881);
   h204->SetBinContent(60,173.8271);
   h204->SetBinContent(61,186.5121);
   h204->SetBinContent(62,193.0018);
   h204->SetBinContent(63,211.894);
   h204->SetBinContent(64,251.536);
   h204->SetBinContent(65,232.1251);
   h204->SetBinContent(66,250.6398);
   h204->SetBinContent(67,263.8729);
   h204->SetBinContent(68,274.4292);
   h204->SetBinContent(69,273.9281);
   h204->SetBinContent(70,271.2929);
   h204->SetBinContent(71,272.2246);
   h204->SetBinContent(72,254.2529);
   h204->SetBinContent(73,243.146);
   h204->SetBinContent(74,234.3454);
   h204->SetBinContent(75,224.136);
   h204->SetBinContent(76,218.24);
   h204->SetBinContent(77,208.0722);
   h204->SetBinContent(78,207.8354);
   h204->SetBinContent(79,202.8426);
   h204->SetBinContent(80,195.7172);
   h204->SetBinContent(81,193.4591);
   h204->SetBinContent(82,185.9025);
   h204->SetBinContent(83,180.4754);
   h204->SetBinContent(84,176.0579);
   h204->SetBinContent(85,167.9996);
   h204->SetBinContent(86,165.4823);
   h204->SetBinContent(87,157.8765);
   h204->SetBinContent(88,153.0919);
   h204->SetBinContent(89,145.1822);
   h204->SetBinContent(90,135.2058);
   h204->SetBinContent(91,119.3991);
   h204->SetBinContent(92,96.87103);
   h204->SetBinContent(93,63.99393);
   h204->SetBinContent(94,35.41726);
   h204->SetBinContent(95,15.33999);
   h204->SetBinContent(96,4.10024);
   h204->SetBinContent(97,0.5745153);
   h204->SetEntries(2000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006633");
   h204->SetLineColor(ci);
   h204->SetLineWidth(2);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h721 = new TH1F("h721","m(kpi)  ",100,0.6,2.6);
   h721->SetBinContent(2,1.669373);
   h721->SetBinContent(3,7.550869);
   h721->SetBinContent(4,8.616637);
   h721->SetBinContent(5,9.213559);
   h721->SetBinContent(6,9.605221);
   h721->SetBinContent(7,10.0521);
   h721->SetBinContent(8,10.43343);
   h721->SetBinContent(9,10.89889);
   h721->SetBinContent(10,11.22216);
   h721->SetBinContent(11,11.65908);
   h721->SetBinContent(12,12.05492);
   h721->SetBinContent(13,12.4023);
   h721->SetBinContent(14,13.05846);
   h721->SetBinContent(15,13.79656);
   h721->SetBinContent(16,13.98965);
   h721->SetBinContent(17,14.99037);
   h721->SetBinContent(18,15.21278);
   h721->SetBinContent(19,16.13955);
   h721->SetBinContent(20,17.11231);
   h721->SetBinContent(21,17.99396);
   h721->SetBinContent(22,18.76746);
   h721->SetBinContent(23,19.92527);
   h721->SetBinContent(24,20.87213);
   h721->SetBinContent(25,22.17338);
   h721->SetBinContent(26,23.41342);
   h721->SetBinContent(27,24.97846);
   h721->SetBinContent(28,27.28479);
   h721->SetBinContent(29,28.96075);
   h721->SetBinContent(30,31.46523);
   h721->SetBinContent(31,33.67315);
   h721->SetBinContent(32,36.75792);
   h721->SetBinContent(33,41.17129);
   h721->SetBinContent(34,45.40303);
   h721->SetBinContent(35,52.17688);
   h721->SetBinContent(36,59.02123);
   h721->SetBinContent(37,67.62344);
   h721->SetBinContent(38,78.00979);
   h721->SetBinContent(39,92.58054);
   h721->SetBinContent(40,108.4887);
   h721->SetBinContent(41,128.924);
   h721->SetBinContent(42,153.0877);
   h721->SetBinContent(43,176.0208);
   h721->SetBinContent(44,198.8873);
   h721->SetBinContent(45,210.9938);
   h721->SetBinContent(46,208.5551);
   h721->SetBinContent(47,199.5039);
   h721->SetBinContent(48,180.3661);
   h721->SetBinContent(49,162.5851);
   h721->SetBinContent(50,139.1659);
   h721->SetBinContent(51,122.0447);
   h721->SetBinContent(52,106.9756);
   h721->SetBinContent(53,94.98436);
   h721->SetBinContent(54,84.3047);
   h721->SetBinContent(55,77.77958);
   h721->SetBinContent(56,71.92329);
   h721->SetBinContent(57,65.26057);
   h721->SetBinContent(58,60.03091);
   h721->SetBinContent(59,57.86977);
   h721->SetBinContent(60,54.9344);
   h721->SetBinContent(61,52.47723);
   h721->SetBinContent(62,50.05161);
   h721->SetBinContent(63,48.95872);
   h721->SetBinContent(64,48.05424);
   h721->SetBinContent(65,47.00459);
   h721->SetBinContent(66,46.51322);
   h721->SetBinContent(67,45.08178);
   h721->SetBinContent(68,45.55662);
   h721->SetBinContent(69,44.13957);
   h721->SetBinContent(70,43.25555);
   h721->SetBinContent(71,44.28592);
   h721->SetBinContent(72,42.74714);
   h721->SetBinContent(73,42.13617);
   h721->SetBinContent(74,41.96795);
   h721->SetBinContent(75,41.67162);
   h721->SetBinContent(76,41.8787);
   h721->SetBinContent(77,40.3149);
   h721->SetBinContent(78,41.62369);
   h721->SetBinContent(79,41.07238);
   h721->SetBinContent(80,40.31216);
   h721->SetBinContent(81,40.80098);
   h721->SetBinContent(82,39.50627);
   h721->SetBinContent(83,39.63507);
   h721->SetBinContent(84,39.26431);
   h721->SetBinContent(85,37.70767);
   h721->SetBinContent(86,37.60075);
   h721->SetBinContent(87,36.1872);
   h721->SetBinContent(88,34.34042);
   h721->SetBinContent(89,31.92136);
   h721->SetBinContent(90,28.25316);
   h721->SetBinContent(91,23.38771);
   h721->SetBinContent(92,17.58847);
   h721->SetBinContent(93,11.13299);
   h721->SetBinContent(94,5.816869);
   h721->SetBinContent(95,2.406896);
   h721->SetBinContent(96,0.6387818);
   h721->SetBinContent(97,0.07082614);
   h721->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h721->SetLineColor(ci);
   h721->SetLineStyle(2);
   h721->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h721->SetMarkerColor(ci);
   h721->GetXaxis()->SetLabelFont(42);
   h721->GetXaxis()->SetLabelSize(0.035);
   h721->GetXaxis()->SetTitleSize(0.035);
   h721->GetXaxis()->SetTitleFont(42);
   h721->GetYaxis()->SetLabelFont(42);
   h721->GetYaxis()->SetLabelSize(0.035);
   h721->GetYaxis()->SetTitleSize(0.035);
   h721->GetYaxis()->SetTitleFont(42);
   h721->GetZaxis()->SetLabelFont(42);
   h721->GetZaxis()->SetLabelSize(0.035);
   h721->GetZaxis()->SetTitleSize(0.035);
   h721->GetZaxis()->SetTitleFont(42);
   h721->Draw("CSAME");
   
   TH1F *h723 = new TH1F("h723","m(kpi)  ",100,0.6,2.6);
   h723->SetBinContent(2,3.844774);
   h723->SetBinContent(3,15.68581);
   h723->SetBinContent(4,17.25576);
   h723->SetBinContent(5,17.98888);
   h723->SetBinContent(6,17.79988);
   h723->SetBinContent(7,17.93142);
   h723->SetBinContent(8,17.56867);
   h723->SetBinContent(9,17.24723);
   h723->SetBinContent(10,16.96628);
   h723->SetBinContent(11,16.47726);
   h723->SetBinContent(12,15.80194);
   h723->SetBinContent(13,15.44184);
   h723->SetBinContent(14,14.7751);
   h723->SetBinContent(15,14.92455);
   h723->SetBinContent(16,14.3009);
   h723->SetBinContent(17,14.19669);
   h723->SetBinContent(18,13.78198);
   h723->SetBinContent(19,13.63591);
   h723->SetBinContent(20,13.2845);
   h723->SetBinContent(21,13.13983);
   h723->SetBinContent(22,12.8529);
   h723->SetBinContent(23,13.03998);
   h723->SetBinContent(24,12.74946);
   h723->SetBinContent(25,12.69442);
   h723->SetBinContent(26,13.08388);
   h723->SetBinContent(27,13.03895);
   h723->SetBinContent(28,13.63746);
   h723->SetBinContent(29,13.85429);
   h723->SetBinContent(30,14.07343);
   h723->SetBinContent(31,15.31287);
   h723->SetBinContent(32,16.40081);
   h723->SetBinContent(33,18.10482);
   h723->SetBinContent(34,20.17975);
   h723->SetBinContent(35,24.37671);
   h723->SetBinContent(36,28.38167);
   h723->SetBinContent(37,36.04862);
   h723->SetBinContent(38,47.22766);
   h723->SetBinContent(39,67.90125);
   h723->SetBinContent(40,95.21001);
   h723->SetBinContent(41,121.4915);
   h723->SetBinContent(42,120.4238);
   h723->SetBinContent(43,92.57861);
   h723->SetBinContent(44,67.6087);
   h723->SetBinContent(45,50.1329);
   h723->SetBinContent(46,38.92532);
   h723->SetBinContent(47,33.34376);
   h723->SetBinContent(48,29.03004);
   h723->SetBinContent(49,27.27084);
   h723->SetBinContent(50,25.23602);
   h723->SetBinContent(51,24.36332);
   h723->SetBinContent(52,23.76368);
   h723->SetBinContent(53,23.64997);
   h723->SetBinContent(54,22.85995);
   h723->SetBinContent(55,23.40038);
   h723->SetBinContent(56,23.47685);
   h723->SetBinContent(57,22.62744);
   h723->SetBinContent(58,21.7863);
   h723->SetBinContent(59,22.27576);
   h723->SetBinContent(60,22.27099);
   h723->SetBinContent(61,22.01823);
   h723->SetBinContent(62,21.11287);
   h723->SetBinContent(63,20.9373);
   h723->SetBinContent(64,20.9565);
   h723->SetBinContent(65,19.74741);
   h723->SetBinContent(66,19.39692);
   h723->SetBinContent(67,18.16939);
   h723->SetBinContent(68,17.69438);
   h723->SetBinContent(69,15.5549);
   h723->SetBinContent(70,14.372);
   h723->SetBinContent(71,13.51769);
   h723->SetBinContent(72,11.66974);
   h723->SetBinContent(73,10.0722);
   h723->SetBinContent(74,8.656576);
   h723->SetBinContent(75,7.180884);
   h723->SetBinContent(76,5.891419);
   h723->SetBinContent(77,4.468193);
   h723->SetBinContent(78,3.577039);
   h723->SetBinContent(79,2.719215);
   h723->SetBinContent(80,2.257483);
   h723->SetBinContent(81,2.266922);
   h723->SetBinContent(82,2.746099);
   h723->SetBinContent(83,3.838803);
   h723->SetBinContent(84,5.67327);
   h723->SetBinContent(85,8.475842);
   h723->SetBinContent(86,12.43081);
   h723->SetBinContent(87,17.03135);
   h723->SetBinContent(88,23.40963);
   h723->SetBinContent(89,29.79221);
   h723->SetBinContent(90,38.22461);
   h723->SetBinContent(91,45.01128);
   h723->SetBinContent(92,47.97868);
   h723->SetBinContent(93,40.89379);
   h723->SetBinContent(94,25.74996);
   h723->SetBinContent(95,12.22243);
   h723->SetBinContent(96,3.410886);
   h723->SetBinContent(97,0.3565002);
   h723->SetEntries(2000000);

   ci = TColor::GetColor("#0000ff");
   h723->SetLineColor(ci);
   h723->SetLineStyle(3);
   h723->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h723->SetMarkerColor(ci);
   h723->GetXaxis()->SetLabelFont(42);
   h723->GetXaxis()->SetLabelSize(0.035);
   h723->GetXaxis()->SetTitleSize(0.035);
   h723->GetXaxis()->SetTitleFont(42);
   h723->GetYaxis()->SetLabelFont(42);
   h723->GetYaxis()->SetLabelSize(0.035);
   h723->GetYaxis()->SetTitleSize(0.035);
   h723->GetYaxis()->SetTitleFont(42);
   h723->GetZaxis()->SetLabelFont(42);
   h723->GetZaxis()->SetLabelSize(0.035);
   h723->GetZaxis()->SetTitleSize(0.035);
   h723->GetZaxis()->SetTitleFont(42);
   h723->Draw("CSAME");
   
   TH1F *h725 = new TH1F("h725","m(kpi)  ",100,0.6,2.6);
   h725->SetBinContent(2,0.02712377);
   h725->SetBinContent(3,0.2267331);
   h725->SetBinContent(4,0.47701);
   h725->SetBinContent(5,0.8330022);
   h725->SetBinContent(6,1.202898);
   h725->SetBinContent(7,1.406564);
   h725->SetBinContent(8,1.547029);
   h725->SetBinContent(9,1.639807);
   h725->SetBinContent(10,1.717575);
   h725->SetBinContent(11,1.776758);
   h725->SetBinContent(12,1.874191);
   h725->SetBinContent(13,1.901289);
   h725->SetBinContent(14,1.969352);
   h725->SetBinContent(15,2.022099);
   h725->SetBinContent(16,2.12232);
   h725->SetBinContent(17,2.136689);
   h725->SetBinContent(18,2.164284);
   h725->SetBinContent(19,2.275383);
   h725->SetBinContent(20,2.364432);
   h725->SetBinContent(21,2.421612);
   h725->SetBinContent(22,2.491084);
   h725->SetBinContent(23,2.552006);
   h725->SetBinContent(24,2.582537);
   h725->SetBinContent(25,2.662077);
   h725->SetBinContent(26,2.750076);
   h725->SetBinContent(27,2.887866);
   h725->SetBinContent(28,3.005494);
   h725->SetBinContent(29,2.961502);
   h725->SetBinContent(30,3.054247);
   h725->SetBinContent(31,3.216363);
   h725->SetBinContent(32,3.239699);
   h725->SetBinContent(33,3.33629);
   h725->SetBinContent(34,3.465259);
   h725->SetBinContent(35,3.505213);
   h725->SetBinContent(36,3.65176);
   h725->SetBinContent(37,3.761811);
   h725->SetBinContent(38,3.893126);
   h725->SetBinContent(39,4.065082);
   h725->SetBinContent(40,4.144552);
   h725->SetBinContent(41,4.200463);
   h725->SetBinContent(42,4.339991);
   h725->SetBinContent(43,4.524882);
   h725->SetBinContent(44,4.69753);
   h725->SetBinContent(45,4.811739);
   h725->SetBinContent(46,4.981417);
   h725->SetBinContent(47,5.288433);
   h725->SetBinContent(48,5.442888);
   h725->SetBinContent(49,5.77816);
   h725->SetBinContent(50,5.957734);
   h725->SetBinContent(51,6.1941);
   h725->SetBinContent(52,6.67297);
   h725->SetBinContent(53,6.981078);
   h725->SetBinContent(54,7.310369);
   h725->SetBinContent(55,7.996843);
   h725->SetBinContent(56,8.500777);
   h725->SetBinContent(57,9.05863);
   h725->SetBinContent(58,9.787374);
   h725->SetBinContent(59,10.74318);
   h725->SetBinContent(60,11.7478);
   h725->SetBinContent(61,12.97767);
   h725->SetBinContent(62,14.42706);
   h725->SetBinContent(63,16.2164);
   h725->SetBinContent(64,18.30095);
   h725->SetBinContent(65,20.64678);
   h725->SetBinContent(66,23.44213);
   h725->SetBinContent(67,25.44249);
   h725->SetBinContent(68,27.0801);
   h725->SetBinContent(69,27.31506);
   h725->SetBinContent(70,25.99323);
   h725->SetBinContent(71,24.24146);
   h725->SetBinContent(72,20.05767);
   h725->SetBinContent(73,16.49177);
   h725->SetBinContent(74,13.23373);
   h725->SetBinContent(75,10.26234);
   h725->SetBinContent(76,7.783655);
   h725->SetBinContent(77,5.779851);
   h725->SetBinContent(78,4.345505);
   h725->SetBinContent(79,3.187626);
   h725->SetBinContent(80,2.312805);
   h725->SetBinContent(81,1.697767);
   h725->SetBinContent(82,1.243029);
   h725->SetBinContent(83,0.8991802);
   h725->SetBinContent(84,0.6705818);
   h725->SetBinContent(85,0.4964152);
   h725->SetBinContent(86,0.3677387);
   h725->SetBinContent(87,0.2703891);
   h725->SetBinContent(88,0.2035742);
   h725->SetBinContent(89,0.1483919);
   h725->SetBinContent(90,0.108949);
   h725->SetBinContent(91,0.07770444);
   h725->SetBinContent(92,0.05405487);
   h725->SetBinContent(93,0.03389761);
   h725->SetBinContent(94,0.01795648);
   h725->SetBinContent(95,0.007393572);
   h725->SetBinContent(96,0.001967262);
   h725->SetBinContent(97,0.0002292167);
   h725->SetEntries(2000000);

   ci = TColor::GetColor("#ff00ff");
   h725->SetLineColor(ci);
   h725->SetLineStyle(4);
   h725->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h725->SetMarkerColor(ci);
   h725->GetXaxis()->SetLabelFont(42);
   h725->GetXaxis()->SetLabelSize(0.035);
   h725->GetXaxis()->SetTitleSize(0.035);
   h725->GetXaxis()->SetTitleFont(42);
   h725->GetYaxis()->SetLabelFont(42);
   h725->GetYaxis()->SetLabelSize(0.035);
   h725->GetYaxis()->SetTitleSize(0.035);
   h725->GetYaxis()->SetTitleFont(42);
   h725->GetZaxis()->SetLabelFont(42);
   h725->GetZaxis()->SetLabelSize(0.035);
   h725->GetZaxis()->SetTitleSize(0.035);
   h725->GetZaxis()->SetTitleFont(42);
   h725->Draw("CSAME");
   
   TH1F *h729 = new TH1F("h729","m(kpi)  ",100,0.6,2.6);
   h729->SetBinContent(2,0.6755787);
   h729->SetBinContent(3,4.910302);
   h729->SetBinContent(4,8.093566);
   h729->SetBinContent(5,10.92053);
   h729->SetBinContent(6,13.80458);
   h729->SetBinContent(7,16.48748);
   h729->SetBinContent(8,19.38261);
   h729->SetBinContent(9,22.27314);
   h729->SetBinContent(10,25.1009);
   h729->SetBinContent(11,27.62815);
   h729->SetBinContent(12,30.77921);
   h729->SetBinContent(13,33.11826);
   h729->SetBinContent(14,36.19328);
   h729->SetBinContent(15,38.38523);
   h729->SetBinContent(16,41.61534);
   h729->SetBinContent(17,44.15505);
   h729->SetBinContent(18,46.58535);
   h729->SetBinContent(19,49.89466);
   h729->SetBinContent(20,52.329);
   h729->SetBinContent(21,55.08273);
   h729->SetBinContent(22,57.1102);
   h729->SetBinContent(23,60.27829);
   h729->SetBinContent(24,62.03201);
   h729->SetBinContent(25,64.28553);
   h729->SetBinContent(26,66.82159);
   h729->SetBinContent(27,70.58011);
   h729->SetBinContent(28,73.3308);
   h729->SetBinContent(29,74.49436);
   h729->SetBinContent(30,76.2103);
   h729->SetBinContent(31,80.18929);
   h729->SetBinContent(32,79.76949);
   h729->SetBinContent(33,82.88486);
   h729->SetBinContent(34,84.81482);
   h729->SetBinContent(35,88.24187);
   h729->SetBinContent(36,90.90278);
   h729->SetBinContent(37,93.10247);
   h729->SetBinContent(38,95.09186);
   h729->SetBinContent(39,98.42922);
   h729->SetBinContent(40,99.40334);
   h729->SetBinContent(41,101.4814);
   h729->SetBinContent(42,102.9472);
   h729->SetBinContent(43,104.8458);
   h729->SetBinContent(44,107.3724);
   h729->SetBinContent(45,109.3138);
   h729->SetBinContent(46,109.2149);
   h729->SetBinContent(47,111.8083);
   h729->SetBinContent(48,113.5073);
   h729->SetBinContent(49,118.2413);
   h729->SetBinContent(50,118.0674);
   h729->SetBinContent(51,120.4957);
   h729->SetBinContent(52,123.0318);
   h729->SetBinContent(53,123.4526);
   h729->SetBinContent(54,125.2268);
   h729->SetBinContent(55,129.2532);
   h729->SetBinContent(56,130.6699);
   h729->SetBinContent(57,130.6792);
   h729->SetBinContent(58,132.5932);
   h729->SetBinContent(59,134.7938);
   h729->SetBinContent(60,135.7318);
   h729->SetBinContent(61,138.0894);
   h729->SetBinContent(62,138.4873);
   h729->SetBinContent(63,140.3298);
   h729->SetBinContent(64,143.4157);
   h729->SetBinContent(65,143.7053);
   h729->SetBinContent(66,146.5515);
   h729->SetBinContent(67,146.783);
   h729->SetBinContent(68,148.8085);
   h729->SetBinContent(69,148.296);
   h729->SetBinContent(70,147.88);
   h729->SetBinContent(71,153.3783);
   h729->SetBinContent(72,149.224);
   h729->SetBinContent(73,149.9878);
   h729->SetBinContent(74,150.8685);
   h729->SetBinContent(75,150.3946);
   h729->SetBinContent(76,151.0033);
   h729->SetBinContent(77,147.278);
   h729->SetBinContent(78,149.8315);
   h729->SetBinContent(79,147.6609);
   h729->SetBinContent(80,145.4585);
   h729->SetBinContent(81,145.5685);
   h729->SetBinContent(82,141.9206);
   h729->SetBinContent(83,138.6244);
   h729->SetBinContent(84,136.0806);
   h729->SetBinContent(85,131.1867);
   h729->SetBinContent(86,127.3149);
   h729->SetBinContent(87,120.4465);
   h729->SetBinContent(88,115.5509);
   h729->SetBinContent(89,106.743);
   h729->SetBinContent(90,98.52055);
   h729->SetBinContent(91,88.2222);
   h729->SetBinContent(92,76.40823);
   h729->SetBinContent(93,59.05407);
   h729->SetBinContent(94,37.89852);
   h729->SetBinContent(95,18.30435);
   h729->SetBinContent(96,5.561454);
   h729->SetBinContent(97,0.7353674);
   h729->SetEntries(2000000);
   h729->SetLineColor(13);
   h729->SetLineStyle(5);
   h729->SetLineWidth(2);
   h729->SetMarkerColor(13);
   h729->GetXaxis()->SetLabelFont(42);
   h729->GetXaxis()->SetLabelSize(0.035);
   h729->GetXaxis()->SetTitleSize(0.035);
   h729->GetXaxis()->SetTitleFont(42);
   h729->GetYaxis()->SetLabelFont(42);
   h729->GetYaxis()->SetLabelSize(0.035);
   h729->GetYaxis()->SetTitleSize(0.035);
   h729->GetYaxis()->SetTitleFont(42);
   h729->GetZaxis()->SetLabelFont(42);
   h729->GetZaxis()->SetLabelSize(0.035);
   h729->GetZaxis()->SetTitleSize(0.035);
   h729->GetZaxis()->SetTitleFont(42);
   h729->Draw("CSAME");
   TLatex *   tex = new TLatex(0.8,500,"(a)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.75,460,0.9,460);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,450,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,410,0.9,410);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,400,"#it{K}^{*}_{0}(1430)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,360,0.9,360);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,350,"#it{K}^{*}_{2}(1430)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,310,0.9,310);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,300,"#it{K}^{*}_{0}(1950)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,260,0.9,260);
   line->SetLineColor(13);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,250,"#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(2,480,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2,430,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.5001,0.0001,0.9999,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(0.1000001,-251.4543,2.731579,639.4532);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,2);
   h104->SetBinContent(3,20);
   h104->SetBinContent(4,14);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,30);
   h104->SetBinContent(8,44);
   h104->SetBinContent(9,51);
   h104->SetBinContent(10,51);
   h104->SetBinContent(11,59);
   h104->SetBinContent(12,57);
   h104->SetBinContent(13,74);
   h104->SetBinContent(14,100);
   h104->SetBinContent(15,103);
   h104->SetBinContent(16,89);
   h104->SetBinContent(17,79);
   h104->SetBinContent(18,68);
   h104->SetBinContent(19,61);
   h104->SetBinContent(20,70);
   h104->SetBinContent(21,68);
   h104->SetBinContent(22,61);
   h104->SetBinContent(23,66);
   h104->SetBinContent(24,68);
   h104->SetBinContent(25,78);
   h104->SetBinContent(26,91);
   h104->SetBinContent(27,84);
   h104->SetBinContent(28,94);
   h104->SetBinContent(29,103);
   h104->SetBinContent(30,94);
   h104->SetBinContent(31,105);
   h104->SetBinContent(32,116);
   h104->SetBinContent(33,151);
   h104->SetBinContent(34,149);
   h104->SetBinContent(35,158);
   h104->SetBinContent(36,195);
   h104->SetBinContent(37,195);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,270);
   h104->SetBinContent(40,367);
   h104->SetBinContent(41,404);
   h104->SetBinContent(42,480);
   h104->SetBinContent(43,522);
   h104->SetBinContent(44,448);
   h104->SetBinContent(45,394);
   h104->SetBinContent(46,298);
   h104->SetBinContent(47,302);
   h104->SetBinContent(48,274);
   h104->SetBinContent(49,220);
   h104->SetBinContent(50,191);
   h104->SetBinContent(51,152);
   h104->SetBinContent(52,156);
   h104->SetBinContent(53,127);
   h104->SetBinContent(54,142);
   h104->SetBinContent(55,139);
   h104->SetBinContent(56,132);
   h104->SetBinContent(57,149);
   h104->SetBinContent(58,157);
   h104->SetBinContent(59,193);
   h104->SetBinContent(60,181);
   h104->SetBinContent(61,199);
   h104->SetBinContent(62,203);
   h104->SetBinContent(63,238);
   h104->SetBinContent(64,211);
   h104->SetBinContent(65,230);
   h104->SetBinContent(66,274);
   h104->SetBinContent(67,283);
   h104->SetBinContent(68,263);
   h104->SetBinContent(69,307);
   h104->SetBinContent(70,296);
   h104->SetBinContent(71,271);
   h104->SetBinContent(72,254);
   h104->SetBinContent(73,259);
   h104->SetBinContent(74,277);
   h104->SetBinContent(75,218);
   h104->SetBinContent(76,236);
   h104->SetBinContent(77,225);
   h104->SetBinContent(78,207);
   h104->SetBinContent(79,187);
   h104->SetBinContent(80,206);
   h104->SetBinContent(81,210);
   h104->SetBinContent(82,200);
   h104->SetBinContent(83,180);
   h104->SetBinContent(84,188);
   h104->SetBinContent(85,176);
   h104->SetBinContent(86,144);
   h104->SetBinContent(87,188);
   h104->SetBinContent(88,130);
   h104->SetBinContent(89,156);
   h104->SetBinContent(90,126);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,87);
   h104->SetBinContent(93,60);
   h104->SetBinContent(94,25);
   h104->SetBinContent(95,17);
   h104->SetBinContent(96,6);
   h104->SetMinimum(-100);
   h104->SetEntries(15723);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("PEX0 ");
   
   TH1F *h8717 = new TH1F("h8717","m(kpi)  ",100,0.6,2.6);
   h8717->SetBinContent(2,0.07736073);
   h8717->SetBinContent(3,0.5635309);
   h8717->SetBinContent(4,0.9325398);
   h8717->SetBinContent(5,1.263679);
   h8717->SetBinContent(6,1.605899);
   h8717->SetBinContent(7,1.928787);
   h8717->SetBinContent(8,2.282676);
   h8717->SetBinContent(9,2.639925);
   h8717->SetBinContent(10,2.998035);
   h8717->SetBinContent(11,3.324748);
   h8717->SetBinContent(12,3.7334);
   h8717->SetBinContent(13,4.05452);
   h8717->SetBinContent(14,4.470498);
   h8717->SetBinContent(15,4.783094);
   h8717->SetBinContent(16,5.240166);
   h8717->SetBinContent(17,5.621099);
   h8717->SetBinContent(18,5.997906);
   h8717->SetBinContent(19,6.499249);
   h8717->SetBinContent(20,6.904985);
   h8717->SetBinContent(21,7.358154);
   h8717->SetBinContent(22,7.725188);
   h8717->SetBinContent(23,8.267799);
   h8717->SetBinContent(24,8.634839);
   h8717->SetBinContent(25,9.071916);
   h8717->SetBinContent(26,9.581188);
   h8717->SetBinContent(27,10.28278);
   h8717->SetBinContent(28,10.83185);
   h8717->SetBinContent(29,11.20904);
   h8717->SetBinContent(30,11.6699);
   h8717->SetBinContent(31,12.48044);
   h8717->SetBinContent(32,12.6202);
   h8717->SetBinContent(33,13.35673);
   h8717->SetBinContent(34,13.89077);
   h8717->SetBinContent(35,14.79516);
   h8717->SetBinContent(36,15.50265);
   h8717->SetBinContent(37,16.20348);
   h8717->SetBinContent(38,16.85996);
   h8717->SetBinContent(39,17.84362);
   h8717->SetBinContent(40,18.39346);
   h8717->SetBinContent(41,19.26585);
   h8717->SetBinContent(42,19.87017);
   h8717->SetBinContent(43,20.62085);
   h8717->SetBinContent(44,21.59553);
   h8717->SetBinContent(45,22.49672);
   h8717->SetBinContent(46,22.8168);
   h8717->SetBinContent(47,23.75604);
   h8717->SetBinContent(48,24.72143);
   h8717->SetBinContent(49,26.33747);
   h8717->SetBinContent(50,26.86773);
   h8717->SetBinContent(51,28.08865);
   h8717->SetBinContent(52,29.23641);
   h8717->SetBinContent(53,29.63684);
   h8717->SetBinContent(54,30.84848);
   h8717->SetBinContent(55,32.28291);
   h8717->SetBinContent(56,32.93734);
   h8717->SetBinContent(57,33.47229);
   h8717->SetBinContent(58,34.63696);
   h8717->SetBinContent(59,35.09366);
   h8717->SetBinContent(60,35.54782);
   h8717->SetBinContent(61,36.41216);
   h8717->SetBinContent(62,36.31185);
   h8717->SetBinContent(63,37.07076);
   h8717->SetBinContent(64,37.64302);
   h8717->SetBinContent(65,36.67537);
   h8717->SetBinContent(66,37.67432);
   h8717->SetBinContent(67,37.4848);
   h8717->SetBinContent(68,37.00368);
   h8717->SetBinContent(69,36.93573);
   h8717->SetBinContent(70,36.21463);
   h8717->SetBinContent(71,37.09505);
   h8717->SetBinContent(72,34.74474);
   h8717->SetBinContent(73,35.00065);
   h8717->SetBinContent(74,35.28826);
   h8717->SetBinContent(75,35.63188);
   h8717->SetBinContent(76,36.33733);
   h8717->SetBinContent(77,36.40151);
   h8717->SetBinContent(78,37.5987);
   h8717->SetBinContent(79,38.09957);
   h8717->SetBinContent(80,37.98589);
   h8717->SetBinContent(81,39.02586);
   h8717->SetBinContent(82,38.32138);
   h8717->SetBinContent(83,38.36507);
   h8717->SetBinContent(84,37.2952);
   h8717->SetBinContent(85,36.37192);
   h8717->SetBinContent(86,34.88044);
   h8717->SetBinContent(87,33.06342);
   h8717->SetBinContent(88,31.05466);
   h8717->SetBinContent(89,28.34608);
   h8717->SetBinContent(90,25.6326);
   h8717->SetBinContent(91,22.39238);
   h8717->SetBinContent(92,18.71657);
   h8717->SetBinContent(93,13.89433);
   h8717->SetBinContent(94,8.518083);
   h8717->SetBinContent(95,3.921231);
   h8717->SetBinContent(96,1.12616);
   h8717->SetBinContent(97,0.1401796);
   h8717->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h8717->SetLineColor(ci);
   h8717->SetLineStyle(2);
   h8717->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h8717->SetMarkerColor(ci);
   h8717->GetXaxis()->SetLabelFont(42);
   h8717->GetXaxis()->SetLabelSize(0.035);
   h8717->GetXaxis()->SetTitleSize(0.035);
   h8717->GetXaxis()->SetTitleFont(42);
   h8717->GetYaxis()->SetLabelFont(42);
   h8717->GetYaxis()->SetLabelSize(0.035);
   h8717->GetYaxis()->SetTitleSize(0.035);
   h8717->GetYaxis()->SetTitleFont(42);
   h8717->GetZaxis()->SetLabelFont(42);
   h8717->GetZaxis()->SetLabelSize(0.035);
   h8717->GetZaxis()->SetTitleSize(0.035);
   h8717->GetZaxis()->SetTitleFont(42);
   h8717->Draw("CSAME");
   
   TH1F *h8725 = new TH1F("h8725","m(kpi)  ",100,0.6,2.6);
   h8725->SetBinContent(2,0.5619711);
   h8725->SetBinContent(3,-0.2908119);
   h8725->SetBinContent(4,-2.060284);
   h8725->SetBinContent(5,-3.34414);
   h8725->SetBinContent(6,-4.486991);
   h8725->SetBinContent(7,-5.430966);
   h8725->SetBinContent(8,-6.456222);
   h8725->SetBinContent(9,-7.390612);
   h8725->SetBinContent(10,-8.455695);
   h8725->SetBinContent(11,-9.343324);
   h8725->SetBinContent(12,-10.54902);
   h8725->SetBinContent(13,-11.59559);
   h8725->SetBinContent(14,-12.51101);
   h8725->SetBinContent(15,-13.80002);
   h8725->SetBinContent(16,-15.39839);
   h8725->SetBinContent(17,-16.69402);
   h8725->SetBinContent(18,-18.26818);
   h8725->SetBinContent(19,-20.13358);
   h8725->SetBinContent(20,-21.05158);
   h8725->SetBinContent(21,-22.70645);
   h8725->SetBinContent(22,-24.10969);
   h8725->SetBinContent(23,-26.14711);
   h8725->SetBinContent(24,-27.36418);
   h8725->SetBinContent(25,-28.74146);
   h8725->SetBinContent(26,-30.7776);
   h8725->SetBinContent(27,-32.37101);
   h8725->SetBinContent(28,-34.22916);
   h8725->SetBinContent(29,-35.37296);
   h8725->SetBinContent(30,-36.30154);
   h8725->SetBinContent(31,-38.63235);
   h8725->SetBinContent(32,-39.25708);
   h8725->SetBinContent(33,-41.08562);
   h8725->SetBinContent(34,-41.71787);
   h8725->SetBinContent(35,-44.94255);
   h8725->SetBinContent(36,-45.23752);
   h8725->SetBinContent(37,-46.61819);
   h8725->SetBinContent(38,-46.82125);
   h8725->SetBinContent(39,-48.22425);
   h8725->SetBinContent(40,-48.29834);
   h8725->SetBinContent(41,-49.6744);
   h8725->SetBinContent(42,-50.01934);
   h8725->SetBinContent(43,-54.06426);
   h8725->SetBinContent(44,-55.09065);
   h8725->SetBinContent(45,-56.28278);
   h8725->SetBinContent(46,-57.86984);
   h8725->SetBinContent(47,-60.03303);
   h8725->SetBinContent(48,-59.99827);
   h8725->SetBinContent(49,-62.34873);
   h8725->SetBinContent(50,-61.3828);
   h8725->SetBinContent(51,-62.43866);
   h8725->SetBinContent(52,-63.0198);
   h8725->SetBinContent(53,-63.83004);
   h8725->SetBinContent(54,-62.91943);
   h8725->SetBinContent(55,-64.50805);
   h8725->SetBinContent(56,-64.55752);
   h8725->SetBinContent(57,-63.53253);
   h8725->SetBinContent(58,-62.61535);
   h8725->SetBinContent(59,-63.58274);
   h8725->SetBinContent(60,-63.13534);
   h8725->SetBinContent(61,-62.04197);
   h8725->SetBinContent(62,-61.27663);
   h8725->SetBinContent(63,-60.99083);
   h8725->SetBinContent(64,-60.40082);
   h8725->SetBinContent(65,-59.52213);
   h8725->SetBinContent(66,-59.23928);
   h8725->SetBinContent(67,-56.9939);
   h8725->SetBinContent(68,-56.60361);
   h8725->SetBinContent(69,-54.22234);
   h8725->SetBinContent(70,-52.19603);
   h8725->SetBinContent(71,-52.18051);
   h8725->SetBinContent(72,-48.52563);
   h8725->SetBinContent(73,-46.30797);
   h8725->SetBinContent(74,-44.63243);
   h8725->SetBinContent(75,-42.71458);
   h8725->SetBinContent(76,-40.89067);
   h8725->SetBinContent(77,-37.84586);
   h8725->SetBinContent(78,-36.83521);
   h8725->SetBinContent(79,-34.57309);
   h8725->SetBinContent(80,-32.58929);
   h8725->SetBinContent(81,-31.41505);
   h8725->SetBinContent(82,-29.88391);
   h8725->SetBinContent(83,-28.56224);
   h8725->SetBinContent(84,-28.34632);
   h8725->SetBinContent(85,-28.71462);
   h8725->SetBinContent(86,-29.67012);
   h8725->SetBinContent(87,-30.60128);
   h8725->SetBinContent(88,-34.76959);
   h8725->SetBinContent(89,-37.80577);
   h8725->SetBinContent(90,-45.01837);
   h8725->SetBinContent(91,-53.9139);
   h8725->SetBinContent(92,-61.27594);
   h8725->SetBinContent(93,-60.91133);
   h8725->SetBinContent(94,-44.9351);
   h8725->SetBinContent(95,-23.71741);
   h8725->SetBinContent(96,-7.670524);
   h8725->SetBinContent(97,-0.9641336);
   h8725->SetEntries(2000000);

   ci = TColor::GetColor("#0000ff");
   h8725->SetLineColor(ci);
   h8725->SetLineStyle(3);
   h8725->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h8725->SetMarkerColor(ci);
   h8725->GetXaxis()->SetLabelFont(42);
   h8725->GetXaxis()->SetLabelSize(0.035);
   h8725->GetXaxis()->SetTitleSize(0.035);
   h8725->GetXaxis()->SetTitleFont(42);
   h8725->GetYaxis()->SetLabelFont(42);
   h8725->GetYaxis()->SetLabelSize(0.035);
   h8725->GetYaxis()->SetTitleSize(0.035);
   h8725->GetYaxis()->SetTitleFont(42);
   h8725->GetZaxis()->SetLabelFont(42);
   h8725->GetZaxis()->SetLabelSize(0.035);
   h8725->GetZaxis()->SetTitleSize(0.035);
   h8725->GetZaxis()->SetTitleFont(42);
   h8725->Draw("CSAME");
   
   TH1F *h8732 = new TH1F("h8732","m(kpi)  ",100,0.6,2.6);
   h8732->SetBinContent(2,-0.1085689);
   h8732->SetBinContent(3,-0.7641338);
   h8732->SetBinContent(4,-1.204141);
   h8732->SetBinContent(5,-1.553261);
   h8732->SetBinContent(6,-1.872386);
   h8732->SetBinContent(7,-2.141839);
   h8732->SetBinContent(8,-2.4011);
   h8732->SetBinContent(9,-2.641945);
   h8732->SetBinContent(10,-2.85361);
   h8732->SetBinContent(11,-3.016385);
   h8732->SetBinContent(12,-3.229913);
   h8732->SetBinContent(13,-3.332103);
   h8732->SetBinContent(14,-3.508396);
   h8732->SetBinContent(15,-3.600262);
   h8732->SetBinContent(16,-3.759285);
   h8732->SetBinContent(17,-3.854926);
   h8732->SetBinContent(18,-3.884474);
   h8732->SetBinContent(19,-4.016511);
   h8732->SetBinContent(20,-4.074091);
   h8732->SetBinContent(21,-4.153506);
   h8732->SetBinContent(22,-4.176974);
   h8732->SetBinContent(23,-4.26713);
   h8732->SetBinContent(24,-4.17151);
   h8732->SetBinContent(25,-4.217453);
   h8732->SetBinContent(26,-4.156374);
   h8732->SetBinContent(27,-4.243249);
   h8732->SetBinContent(28,-4.348919);
   h8732->SetBinContent(29,-4.32549);
   h8732->SetBinContent(30,-4.517225);
   h8732->SetBinContent(31,-5.143237);
   h8732->SetBinContent(32,-6.196677);
   h8732->SetBinContent(33,-7.643742);
   h8732->SetBinContent(34,-9.398819);
   h8732->SetBinContent(35,-11.23791);
   h8732->SetBinContent(36,-12.089);
   h8732->SetBinContent(37,-13.20224);
   h8732->SetBinContent(38,-13.75025);
   h8732->SetBinContent(39,-15.303);
   h8732->SetBinContent(40,-15.61326);
   h8732->SetBinContent(41,-16.18913);
   h8732->SetBinContent(42,-16.6685);
   h8732->SetBinContent(43,-16.63464);
   h8732->SetBinContent(44,-17.32673);
   h8732->SetBinContent(45,-17.4549);
   h8732->SetBinContent(46,-17.30823);
   h8732->SetBinContent(47,-17.63854);
   h8732->SetBinContent(48,-17.78455);
   h8732->SetBinContent(49,-18.24565);
   h8732->SetBinContent(50,-18.07562);
   h8732->SetBinContent(51,-18.08192);
   h8732->SetBinContent(52,-18.15903);
   h8732->SetBinContent(53,-17.96675);
   h8732->SetBinContent(54,-17.76392);
   h8732->SetBinContent(55,-18.01099);
   h8732->SetBinContent(56,-17.76474);
   h8732->SetBinContent(57,-17.36033);
   h8732->SetBinContent(58,-16.96758);
   h8732->SetBinContent(59,-16.84877);
   h8732->SetBinContent(60,-16.36366);
   h8732->SetBinContent(61,-16.19335);
   h8732->SetBinContent(62,-15.78047);
   h8732->SetBinContent(63,-15.3894);
   h8732->SetBinContent(64,-14.72646);
   h8732->SetBinContent(65,-14.77407);
   h8732->SetBinContent(66,-14.6844);
   h8732->SetBinContent(67,-13.45304);
   h8732->SetBinContent(68,-13.29904);
   h8732->SetBinContent(69,-12.66768);
   h8732->SetBinContent(70,-11.78856);
   h8732->SetBinContent(71,-11.70015);
   h8732->SetBinContent(72,-10.83984);
   h8732->SetBinContent(73,-10.3144);
   h8732->SetBinContent(74,-9.845249);
   h8732->SetBinContent(75,-9.414896);
   h8732->SetBinContent(76,-8.793851);
   h8732->SetBinContent(77,-8.162604);
   h8732->SetBinContent(78,-7.773544);
   h8732->SetBinContent(79,-6.952301);
   h8732->SetBinContent(80,-6.717505);
   h8732->SetBinContent(81,-6.315633);
   h8732->SetBinContent(82,-5.90549);
   h8732->SetBinContent(83,-5.790513);
   h8732->SetBinContent(84,-5.751329);
   h8732->SetBinContent(85,-5.661967);
   h8732->SetBinContent(86,-5.793465);
   h8732->SetBinContent(87,-6.258943);
   h8732->SetBinContent(88,-6.787265);
   h8732->SetBinContent(89,-7.761262);
   h8732->SetBinContent(90,-8.914076);
   h8732->SetBinContent(91,-10.10574);
   h8732->SetBinContent(92,-11.53401);
   h8732->SetBinContent(93,-11.42566);
   h8732->SetBinContent(94,-8.880393);
   h8732->SetBinContent(95,-5.284142);
   h8732->SetBinContent(96,-1.874231);
   h8732->SetBinContent(97,-0.254616);
   h8732->SetEntries(2000000);

   ci = TColor::GetColor("#ff00ff");
   h8732->SetLineColor(ci);
   h8732->SetLineStyle(4);
   h8732->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h8732->SetMarkerColor(ci);
   h8732->GetXaxis()->SetLabelFont(42);
   h8732->GetXaxis()->SetLabelSize(0.035);
   h8732->GetXaxis()->SetTitleSize(0.035);
   h8732->GetXaxis()->SetTitleFont(42);
   h8732->GetYaxis()->SetLabelFont(42);
   h8732->GetYaxis()->SetLabelSize(0.035);
   h8732->GetYaxis()->SetTitleSize(0.035);
   h8732->GetYaxis()->SetTitleFont(42);
   h8732->GetZaxis()->SetLabelFont(42);
   h8732->GetZaxis()->SetLabelSize(0.035);
   h8732->GetZaxis()->SetTitleSize(0.035);
   h8732->GetZaxis()->SetTitleFont(42);
   h8732->Draw("CSAME");
   
   TH1F *h8738 = new TH1F("h8738","m(kpi)  ",100,0.6,2.6);
   h8738->SetBinContent(2,0.2688352);
   h8738->SetBinContent(3,2.095505);
   h8738->SetBinContent(4,3.862351);
   h8738->SetBinContent(5,5.666609);
   h8738->SetBinContent(6,6.969742);
   h8738->SetBinContent(7,7.449047);
   h8738->SetBinContent(8,7.701104);
   h8738->SetBinContent(9,7.957129);
   h8738->SetBinContent(10,8.206589);
   h8738->SetBinContent(11,8.40104);
   h8738->SetBinContent(12,8.852147);
   h8738->SetBinContent(13,8.961954);
   h8738->SetBinContent(14,9.351877);
   h8738->SetBinContent(15,9.681701);
   h8738->SetBinContent(16,10.20333);
   h8738->SetBinContent(17,10.39691);
   h8738->SetBinContent(18,10.61375);
   h8738->SetBinContent(19,11.17921);
   h8738->SetBinContent(20,11.732);
   h8738->SetBinContent(21,12.09441);
   h8738->SetBinContent(22,12.62026);
   h8738->SetBinContent(23,13.05817);
   h8738->SetBinContent(24,13.36198);
   h8738->SetBinContent(25,14.04471);
   h8738->SetBinContent(26,14.59297);
   h8738->SetBinContent(27,15.34818);
   h8738->SetBinContent(28,16.0946);
   h8738->SetBinContent(29,16.25421);
   h8738->SetBinContent(30,16.82575);
   h8738->SetBinContent(31,17.87995);
   h8738->SetBinContent(32,18.32051);
   h8738->SetBinContent(33,19.10567);
   h8738->SetBinContent(34,19.90207);
   h8738->SetBinContent(35,20.58068);
   h8738->SetBinContent(36,21.55646);
   h8738->SetBinContent(37,22.37831);
   h8738->SetBinContent(38,23.20061);
   h8738->SetBinContent(39,24.56012);
   h8738->SetBinContent(40,25.44288);
   h8738->SetBinContent(41,26.1454);
   h8738->SetBinContent(42,27.21502);
   h8738->SetBinContent(43,28.5175);
   h8738->SetBinContent(44,29.84264);
   h8738->SetBinContent(45,30.96075);
   h8738->SetBinContent(46,32.05822);
   h8738->SetBinContent(47,34.20522);
   h8738->SetBinContent(48,35.50433);
   h8738->SetBinContent(49,37.86233);
   h8738->SetBinContent(50,39.17645);
   h8738->SetBinContent(51,41.02383);
   h8738->SetBinContent(52,43.86043);
   h8738->SetBinContent(53,45.85448);
   h8738->SetBinContent(54,47.98084);
   h8738->SetBinContent(55,51.94963);
   h8738->SetBinContent(56,54.86139);
   h8738->SetBinContent(57,57.55672);
   h8738->SetBinContent(58,61.00846);
   h8738->SetBinContent(59,65.77167);
   h8738->SetBinContent(60,69.9727);
   h8738->SetBinContent(61,74.8741);
   h8738->SetBinContent(62,79.93322);
   h8738->SetBinContent(63,85.76436);
   h8738->SetBinContent(64,91.91392);
   h8738->SetBinContent(65,97.0844);
   h8738->SetBinContent(66,102.3875);
   h8738->SetBinContent(67,102.2692);
   h8738->SetBinContent(68,99.74631);
   h8738->SetBinContent(69,91.12553);
   h8738->SetBinContent(70,78.5463);
   h8738->SetBinContent(71,66.48227);
   h8738->SetBinContent(72,51.31279);
   h8738->SetBinContent(73,40.42611);
   h8738->SetBinContent(74,32.44199);
   h8738->SetBinContent(75,26.40873);
   h8738->SetBinContent(76,22.13575);
   h8738->SetBinContent(77,18.77316);
   h8738->SetBinContent(78,16.69353);
   h8738->SetBinContent(79,14.73934);
   h8738->SetBinContent(80,12.6459);
   h8738->SetBinContent(81,11.17465);
   h8738->SetBinContent(82,9.739694);
   h8738->SetBinContent(83,8.524158);
   h8738->SetBinContent(84,7.424829);
   h8738->SetBinContent(85,6.58482);
   h8738->SetBinContent(86,5.791444);
   h8738->SetBinContent(87,5.193547);
   h8738->SetBinContent(88,4.637972);
   h8738->SetBinContent(89,4.116205);
   h8738->SetBinContent(90,3.641011);
   h8738->SetBinContent(91,3.142086);
   h8738->SetBinContent(92,2.621619);
   h8738->SetBinContent(93,1.976503);
   h8738->SetBinContent(94,1.254006);
   h8738->SetBinContent(95,0.6100073);
   h8738->SetBinContent(96,0.1869226);
   h8738->SetBinContent(97,0.02446033);
   h8738->SetEntries(2000000);
   h8738->SetLineColor(13);
   h8738->SetLineStyle(5);
   h8738->SetLineWidth(2);
   h8738->SetMarkerColor(13);
   h8738->GetXaxis()->SetLabelFont(42);
   h8738->GetXaxis()->SetLabelSize(0.035);
   h8738->GetXaxis()->SetTitleSize(0.035);
   h8738->GetXaxis()->SetTitleFont(42);
   h8738->GetYaxis()->SetLabelFont(42);
   h8738->GetYaxis()->SetLabelSize(0.035);
   h8738->GetYaxis()->SetTitleSize(0.035);
   h8738->GetYaxis()->SetTitleFont(42);
   h8738->GetZaxis()->SetLabelFont(42);
   h8738->GetZaxis()->SetLabelSize(0.035);
   h8738->GetZaxis()->SetTitleSize(0.035);
   h8738->GetZaxis()->SetTitleFont(42);
   h8738->Draw("CSAME");
   
   TH1F *h8747 = new TH1F("h8747","m(kpi)  ",100,0.6,2.6);
   h8747->SetBinContent(2,-0.008218336);
   h8747->SetBinContent(3,-0.07342705);
   h8747->SetBinContent(4,-0.1542386);
   h8747->SetBinContent(5,-0.2565165);
   h8747->SetBinContent(6,-0.3934248);
   h8747->SetBinContent(7,-0.5527382);
   h8747->SetBinContent(8,-0.7641056);
   h8747->SetBinContent(9,-1.010843);
   h8747->SetBinContent(10,-1.29971);
   h8747->SetBinContent(11,-1.617135);
   h8747->SetBinContent(12,-2.023088);
   h8747->SetBinContent(13,-2.459121);
   h8747->SetBinContent(14,-2.990623);
   h8747->SetBinContent(15,-3.525201);
   h8747->SetBinContent(16,-4.253558);
   h8747->SetBinContent(17,-4.997639);
   h8747->SetBinContent(18,-5.934001);
   h8747->SetBinContent(19,-7.030454);
   h8747->SetBinContent(20,-8.135871);
   h8747->SetBinContent(21,-9.30273);
   h8747->SetBinContent(22,-10.43874);
   h8747->SetBinContent(23,-11.75732);
   h8747->SetBinContent(24,-12.96694);
   h8747->SetBinContent(25,-13.86217);
   h8747->SetBinContent(26,-14.89767);
   h8747->SetBinContent(27,-15.78831);
   h8747->SetBinContent(28,-16.40508);
   h8747->SetBinContent(29,-16.98001);
   h8747->SetBinContent(30,-17.20081);
   h8747->SetBinContent(31,-18.05222);
   h8747->SetBinContent(32,-17.57503);
   h8747->SetBinContent(33,-18.21785);
   h8747->SetBinContent(34,-18.27041);
   h8747->SetBinContent(35,-19.00814);
   h8747->SetBinContent(36,-19.94148);
   h8747->SetBinContent(37,-20.14659);
   h8747->SetBinContent(38,-20.4493);
   h8747->SetBinContent(39,-20.79172);
   h8747->SetBinContent(40,-20.82789);
   h8747->SetBinContent(41,-21.44849);
   h8747->SetBinContent(42,-21.42591);
   h8747->SetBinContent(43,-22.253);
   h8747->SetBinContent(44,-22.40793);
   h8747->SetBinContent(45,-23.06919);
   h8747->SetBinContent(46,-23.00814);
   h8747->SetBinContent(47,-23.34475);
   h8747->SetBinContent(48,-23.47105);
   h8747->SetBinContent(49,-25.03096);
   h8747->SetBinContent(50,-24.39503);
   h8747->SetBinContent(51,-25.23555);
   h8747->SetBinContent(52,-25.4886);
   h8747->SetBinContent(53,-25.64105);
   h8747->SetBinContent(54,-25.86688);
   h8747->SetBinContent(55,-27.06175);
   h8747->SetBinContent(56,-27.25857);
   h8747->SetBinContent(57,-27.63499);
   h8747->SetBinContent(58,-28.50929);
   h8747->SetBinContent(59,-28.44808);
   h8747->SetBinContent(60,-28.98665);
   h8747->SetBinContent(61,-29.62835);
   h8747->SetBinContent(62,-30.10919);
   h8747->SetBinContent(63,-30.34619);
   h8747->SetBinContent(64,-30.5333);
   h8747->SetBinContent(65,-31.52587);
   h8747->SetBinContent(66,-33.17908);
   h8747->SetBinContent(67,-32.59317);
   h8747->SetBinContent(68,-33.30477);
   h8747->SetBinContent(69,-33.58839);
   h8747->SetBinContent(70,-33.57546);
   h8747->SetBinContent(71,-34.87004);
   h8747->SetBinContent(72,-34.37742);
   h8747->SetBinContent(73,-35.12777);
   h8747->SetBinContent(74,-35.93032);
   h8747->SetBinContent(75,-36.55656);
   h8747->SetBinContent(76,-37.47617);
   h8747->SetBinContent(77,-36.70608);
   h8747->SetBinContent(78,-38.27122);
   h8747->SetBinContent(79,-38.00268);
   h8747->SetBinContent(80,-38.21218);
   h8747->SetBinContent(81,-39.13496);
   h8747->SetBinContent(82,-38.44573);
   h8747->SetBinContent(83,-38.6343);
   h8747->SetBinContent(84,-38.85496);
   h8747->SetBinContent(85,-38.18861);
   h8747->SetBinContent(86,-38.21191);
   h8747->SetBinContent(87,-36.51564);
   h8747->SetBinContent(88,-35.73494);
   h8747->SetBinContent(89,-32.98999);
   h8747->SetBinContent(90,-30.37756);
   h8747->SetBinContent(91,-26.4549);
   h8747->SetBinContent(92,-21.75247);
   h8747->SetBinContent(93,-15.11512);
   h8747->SetBinContent(94,-8.128744);
   h8747->SetBinContent(95,-3.04646);
   h8747->SetBinContent(96,-0.681379);
   h8747->SetBinContent(97,-0.04968609);
   h8747->SetEntries(2000000);

   ci = TColor::GetColor("#006633");
   h8747->SetLineColor(ci);
   h8747->SetLineStyle(5);
   h8747->SetLineWidth(2);

   ci = TColor::GetColor("#006633");
   h8747->SetMarkerColor(ci);
   h8747->GetXaxis()->SetLabelFont(42);
   h8747->GetXaxis()->SetLabelSize(0.035);
   h8747->GetXaxis()->SetTitleSize(0.035);
   h8747->GetXaxis()->SetTitleFont(42);
   h8747->GetYaxis()->SetLabelFont(42);
   h8747->GetYaxis()->SetLabelSize(0.035);
   h8747->GetYaxis()->SetTitleSize(0.035);
   h8747->GetYaxis()->SetTitleFont(42);
   h8747->GetZaxis()->SetLabelFont(42);
   h8747->GetZaxis()->SetLabelSize(0.035);
   h8747->GetZaxis()->SetTitleSize(0.035);
   h8747->GetZaxis()->SetTitleFont(42);
   h8747->Draw("CSAME");
      tex = new TLatex(0.8,480,"(b)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.7,540,1.77,540);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.8,530,"#it{K}^{*}_{0}(1430)/#it{a}_{0}(980)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.7,490,1.77,490);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.8,480,"#it{a}_{0}(980)/#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.7,435,1.77,435);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.8,425,"#it{K}^{*}_{2}(1430)/#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.7,385,1.77,385);
   line->SetLineColor(13);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.8,375,"#it{a}_{2}(1320)/#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.7,340,1.77,340);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.8,330,"#it{a}_{0}(1450)/#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig18b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 17:34:39 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.4999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-133.0065,2.731579,649.3849);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,2);
   h105->SetBinContent(3,11);
   h105->SetBinContent(4,21);
   h105->SetBinContent(5,29);
   h105->SetBinContent(6,28);
   h105->SetBinContent(7,48);
   h105->SetBinContent(8,51);
   h105->SetBinContent(9,50);
   h105->SetBinContent(10,62);
   h105->SetBinContent(11,77);
   h105->SetBinContent(12,68);
   h105->SetBinContent(13,74);
   h105->SetBinContent(14,106);
   h105->SetBinContent(15,136);
   h105->SetBinContent(16,117);
   h105->SetBinContent(17,91);
   h105->SetBinContent(18,92);
   h105->SetBinContent(19,103);
   h105->SetBinContent(20,88);
   h105->SetBinContent(21,92);
   h105->SetBinContent(22,94);
   h105->SetBinContent(23,86);
   h105->SetBinContent(24,87);
   h105->SetBinContent(25,93);
   h105->SetBinContent(26,111);
   h105->SetBinContent(27,118);
   h105->SetBinContent(28,126);
   h105->SetBinContent(29,111);
   h105->SetBinContent(30,129);
   h105->SetBinContent(31,148);
   h105->SetBinContent(32,157);
   h105->SetBinContent(33,170);
   h105->SetBinContent(34,193);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,216);
   h105->SetBinContent(37,263);
   h105->SetBinContent(38,311);
   h105->SetBinContent(39,329);
   h105->SetBinContent(40,403);
   h105->SetBinContent(41,476);
   h105->SetBinContent(42,543);
   h105->SetBinContent(43,501);
   h105->SetBinContent(44,408);
   h105->SetBinContent(45,398);
   h105->SetBinContent(46,340);
   h105->SetBinContent(47,303);
   h105->SetBinContent(48,274);
   h105->SetBinContent(49,254);
   h105->SetBinContent(50,194);
   h105->SetBinContent(51,166);
   h105->SetBinContent(52,138);
   h105->SetBinContent(53,147);
   h105->SetBinContent(54,101);
   h105->SetBinContent(55,116);
   h105->SetBinContent(56,139);
   h105->SetBinContent(57,134);
   h105->SetBinContent(58,174);
   h105->SetBinContent(59,172);
   h105->SetBinContent(60,158);
   h105->SetBinContent(61,181);
   h105->SetBinContent(62,190);
   h105->SetBinContent(63,186);
   h105->SetBinContent(64,209);
   h105->SetBinContent(65,220);
   h105->SetBinContent(66,211);
   h105->SetBinContent(67,224);
   h105->SetBinContent(68,234);
   h105->SetBinContent(69,271);
   h105->SetBinContent(70,258);
   h105->SetBinContent(71,244);
   h105->SetBinContent(72,222);
   h105->SetBinContent(73,207);
   h105->SetBinContent(74,197);
   h105->SetBinContent(75,186);
   h105->SetBinContent(76,189);
   h105->SetBinContent(77,181);
   h105->SetBinContent(78,186);
   h105->SetBinContent(79,175);
   h105->SetBinContent(80,166);
   h105->SetBinContent(81,175);
   h105->SetBinContent(82,152);
   h105->SetBinContent(83,169);
   h105->SetBinContent(84,146);
   h105->SetBinContent(85,171);
   h105->SetBinContent(86,142);
   h105->SetBinContent(87,161);
   h105->SetBinContent(88,120);
   h105->SetBinContent(89,128);
   h105->SetBinContent(90,129);
   h105->SetBinContent(91,98);
   h105->SetBinContent(92,86);
   h105->SetBinContent(93,43);
   h105->SetBinContent(94,21);
   h105->SetBinContent(95,10);
   h105->SetBinContent(96,2);
   h105->SetBinContent(97,1);
   h105->SetEntries(15723);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("PEX0");
   
   TH1F *h205 = new TH1F("h205","m(k0pi) ",100,0.6,2.6);
   h205->SetBinContent(2,1.843089);
   h205->SetBinContent(3,23.60671);
   h205->SetBinContent(4,30.39819);
   h205->SetBinContent(5,34.62506);
   h205->SetBinContent(6,38.88966);
   h205->SetBinContent(7,45.45935);
   h205->SetBinContent(8,49.86517);
   h205->SetBinContent(9,52.56059);
   h205->SetBinContent(10,58.26313);
   h205->SetBinContent(11,63.18036);
   h205->SetBinContent(12,68.13091);
   h205->SetBinContent(13,82.26869);
   h205->SetBinContent(14,107.193);
   h205->SetBinContent(15,126.0993);
   h205->SetBinContent(16,104.8886);
   h205->SetBinContent(17,82.77817);
   h205->SetBinContent(18,80.53994);
   h205->SetBinContent(19,79.86652);
   h205->SetBinContent(20,81.86922);
   h205->SetBinContent(21,83.4895);
   h205->SetBinContent(22,86.49029);
   h205->SetBinContent(23,92.01892);
   h205->SetBinContent(24,95.45124);
   h205->SetBinContent(25,101.6057);
   h205->SetBinContent(26,106.2043);
   h205->SetBinContent(27,110.9614);
   h205->SetBinContent(28,120.6097);
   h205->SetBinContent(29,126.7008);
   h205->SetBinContent(30,133.3939);
   h205->SetBinContent(31,146.661);
   h205->SetBinContent(32,156.6298);
   h205->SetBinContent(33,166.9735);
   h205->SetBinContent(34,181.9103);
   h205->SetBinContent(35,196.3221);
   h205->SetBinContent(36,222.1205);
   h205->SetBinContent(37,243.9656);
   h205->SetBinContent(38,285.8686);
   h205->SetBinContent(39,328.487);
   h205->SetBinContent(40,399.4199);
   h205->SetBinContent(41,467.8688);
   h205->SetBinContent(42,502.4064);
   h205->SetBinContent(43,488.0575);
   h205->SetBinContent(44,452.1172);
   h205->SetBinContent(45,414.6122);
   h205->SetBinContent(46,366.7268);
   h205->SetBinContent(47,310.3374);
   h205->SetBinContent(48,263.2452);
   h205->SetBinContent(49,218.5372);
   h205->SetBinContent(50,192.541);
   h205->SetBinContent(51,162.5892);
   h205->SetBinContent(52,153.2711);
   h205->SetBinContent(53,145.3966);
   h205->SetBinContent(54,138.8371);
   h205->SetBinContent(55,140.3479);
   h205->SetBinContent(56,141.6025);
   h205->SetBinContent(57,145.7658);
   h205->SetBinContent(58,150.4627);
   h205->SetBinContent(59,156.6346);
   h205->SetBinContent(60,165.0539);
   h205->SetBinContent(61,174.3064);
   h205->SetBinContent(62,179.7888);
   h205->SetBinContent(63,195.7268);
   h205->SetBinContent(64,207.5676);
   h205->SetBinContent(65,217.0138);
   h205->SetBinContent(66,231.379);
   h205->SetBinContent(67,240.4762);
   h205->SetBinContent(68,253.431);
   h205->SetBinContent(69,258.8471);
   h205->SetBinContent(70,253.6287);
   h205->SetBinContent(71,248.0812);
   h205->SetBinContent(72,234.3552);
   h205->SetBinContent(73,225.9005);
   h205->SetBinContent(74,214.219);
   h205->SetBinContent(75,205.6245);
   h205->SetBinContent(76,196.0475);
   h205->SetBinContent(77,190.6042);
   h205->SetBinContent(78,187.9827);
   h205->SetBinContent(79,180.7681);
   h205->SetBinContent(80,176.3775);
   h205->SetBinContent(81,166.7175);
   h205->SetBinContent(82,163.885);
   h205->SetBinContent(83,159.2615);
   h205->SetBinContent(84,152.4321);
   h205->SetBinContent(85,144.7537);
   h205->SetBinContent(86,140.605);
   h205->SetBinContent(87,131.9283);
   h205->SetBinContent(88,129.6301);
   h205->SetBinContent(89,119.6311);
   h205->SetBinContent(90,105.8755);
   h205->SetBinContent(91,98.77615);
   h205->SetBinContent(92,71.18687);
   h205->SetBinContent(93,47.15701);
   h205->SetBinContent(94,29.33534);
   h205->SetBinContent(95,11.60049);
   h205->SetBinContent(96,3.393673);
   h205->SetBinContent(97,0.6882441);
   h205->SetEntries(1000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006633");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.035);
   h205->GetXaxis()->SetTitleSize(0.035);
   h205->GetXaxis()->SetTitleFont(42);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelSize(0.035);
   h205->GetYaxis()->SetTitleSize(0.035);
   h205->GetYaxis()->SetTitleFont(42);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h821 = new TH1F("h821","m(k0pi) ",100,0.6,2.6);
   h821->SetBinContent(2,0.5340592);
   h821->SetBinContent(3,8.671721);
   h821->SetBinContent(4,10.21982);
   h821->SetBinContent(5,10.89007);
   h821->SetBinContent(6,10.73289);
   h821->SetBinContent(7,11.53601);
   h821->SetBinContent(8,11.64623);
   h821->SetBinContent(9,11.91903);
   h821->SetBinContent(10,12.25481);
   h821->SetBinContent(11,12.45218);
   h821->SetBinContent(12,12.54223);
   h821->SetBinContent(13,13.20727);
   h821->SetBinContent(14,13.64992);
   h821->SetBinContent(15,14.48729);
   h821->SetBinContent(16,15.10806);
   h821->SetBinContent(17,14.62262);
   h821->SetBinContent(18,16.29236);
   h821->SetBinContent(19,16.64274);
   h821->SetBinContent(20,17.86486);
   h821->SetBinContent(21,18.24635);
   h821->SetBinContent(22,19.25606);
   h821->SetBinContent(23,21.41235);
   h821->SetBinContent(24,21.37853);
   h821->SetBinContent(25,22.78515);
   h821->SetBinContent(26,24.52526);
   h821->SetBinContent(27,25.5037);
   h821->SetBinContent(28,28.19257);
   h821->SetBinContent(29,29.77393);
   h821->SetBinContent(30,32.00803);
   h821->SetBinContent(31,35.68675);
   h821->SetBinContent(32,38.7803);
   h821->SetBinContent(33,42.2954);
   h821->SetBinContent(34,47.67294);
   h821->SetBinContent(35,52.23829);
   h821->SetBinContent(36,61.22934);
   h821->SetBinContent(37,69.01099);
   h821->SetBinContent(38,82.34696);
   h821->SetBinContent(39,93.30245);
   h821->SetBinContent(40,112.4455);
   h821->SetBinContent(41,133.3467);
   h821->SetBinContent(42,157.6071);
   h821->SetBinContent(43,182.2029);
   h821->SetBinContent(44,201.6424);
   h821->SetBinContent(45,216.5975);
   h821->SetBinContent(46,217.9699);
   h821->SetBinContent(47,203.1979);
   h821->SetBinContent(48,186.0843);
   h821->SetBinContent(49,161.7243);
   h821->SetBinContent(50,144.5497);
   h821->SetBinContent(51,119.3275);
   h821->SetBinContent(52,109.75);
   h821->SetBinContent(53,96.66205);
   h821->SetBinContent(54,84.65433);
   h821->SetBinContent(55,77.74483);
   h821->SetBinContent(56,70.17175);
   h821->SetBinContent(57,65.86217);
   h821->SetBinContent(58,62.15855);
   h821->SetBinContent(59,58.39157);
   h821->SetBinContent(60,54.36805);
   h821->SetBinContent(61,52.26956);
   h821->SetBinContent(62,49.72144);
   h821->SetBinContent(63,48.89938);
   h821->SetBinContent(64,47.02306);
   h821->SetBinContent(65,45.69262);
   h821->SetBinContent(66,45.3527);
   h821->SetBinContent(67,44.27922);
   h821->SetBinContent(68,43.45959);
   h821->SetBinContent(69,43.28626);
   h821->SetBinContent(70,41.54565);
   h821->SetBinContent(71,41.39696);
   h821->SetBinContent(72,40.96189);
   h821->SetBinContent(73,40.74283);
   h821->SetBinContent(74,39.99284);
   h821->SetBinContent(75,39.78959);
   h821->SetBinContent(76,38.70821);
   h821->SetBinContent(77,39.04536);
   h821->SetBinContent(78,39.35616);
   h821->SetBinContent(79,38.33565);
   h821->SetBinContent(80,38.00886);
   h821->SetBinContent(81,37.22551);
   h821->SetBinContent(82,37.53277);
   h821->SetBinContent(83,36.42964);
   h821->SetBinContent(84,35.61814);
   h821->SetBinContent(85,34.63741);
   h821->SetBinContent(86,33.74851);
   h821->SetBinContent(87,31.91719);
   h821->SetBinContent(88,31.1141);
   h821->SetBinContent(89,28.14091);
   h821->SetBinContent(90,23.94219);
   h821->SetBinContent(91,21.22743);
   h821->SetBinContent(92,14.66958);
   h821->SetBinContent(93,9.332912);
   h821->SetBinContent(94,5.684094);
   h821->SetBinContent(95,2.198648);
   h821->SetBinContent(96,0.6340532);
   h821->SetBinContent(97,0.1044508);
   h821->SetEntries(1000000);

   ci = TColor::GetColor("#ff0000");
   h821->SetLineColor(ci);
   h821->SetLineStyle(2);
   h821->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h821->SetMarkerColor(ci);
   h821->GetXaxis()->SetLabelFont(42);
   h821->GetXaxis()->SetLabelSize(0.035);
   h821->GetXaxis()->SetTitleSize(0.035);
   h821->GetXaxis()->SetTitleFont(42);
   h821->GetYaxis()->SetLabelFont(42);
   h821->GetYaxis()->SetLabelSize(0.035);
   h821->GetYaxis()->SetTitleSize(0.035);
   h821->GetYaxis()->SetTitleFont(42);
   h821->GetZaxis()->SetLabelFont(42);
   h821->GetZaxis()->SetLabelSize(0.035);
   h821->GetZaxis()->SetTitleSize(0.035);
   h821->GetZaxis()->SetTitleFont(42);
   h821->Draw("CSAME");
   
   TH1F *h823 = new TH1F("h823","m(k0pi) ",100,0.6,2.6);
   h823->SetBinContent(2,1.369059);
   h823->SetBinContent(3,17.83917);
   h823->SetBinContent(4,20.33167);
   h823->SetBinContent(5,20.12685);
   h823->SetBinContent(6,19.71671);
   h823->SetBinContent(7,20.15606);
   h823->SetBinContent(8,18.80465);
   h823->SetBinContent(9,17.98819);
   h823->SetBinContent(10,17.40041);
   h823->SetBinContent(11,16.52131);
   h823->SetBinContent(12,15.59652);
   h823->SetBinContent(13,15.59579);
   h823->SetBinContent(14,14.88299);
   h823->SetBinContent(15,15.05109);
   h823->SetBinContent(16,14.92537);
   h823->SetBinContent(17,13.73825);
   h823->SetBinContent(18,14.36118);
   h823->SetBinContent(19,13.7968);
   h823->SetBinContent(20,13.86104);
   h823->SetBinContent(21,13.6186);
   h823->SetBinContent(22,13.71344);
   h823->SetBinContent(23,13.59066);
   h823->SetBinContent(24,13.50325);
   h823->SetBinContent(25,13.51755);
   h823->SetBinContent(26,13.81464);
   h823->SetBinContent(27,13.80019);
   h823->SetBinContent(28,14.29338);
   h823->SetBinContent(29,14.92135);
   h823->SetBinContent(30,15.04389);
   h823->SetBinContent(31,16.46496);
   h823->SetBinContent(32,17.6128);
   h823->SetBinContent(33,19.09331);
   h823->SetBinContent(34,21.42742);
   h823->SetBinContent(35,24.61683);
   h823->SetBinContent(36,30.3102);
   h823->SetBinContent(37,36.88031);
   h823->SetBinContent(38,50.33322);
   h823->SetBinContent(39,67.51205);
   h823->SetBinContent(40,98.54938);
   h823->SetBinContent(41,124.3829);
   h823->SetBinContent(42,121.0555);
   h823->SetBinContent(43,94.64731);
   h823->SetBinContent(44,68.92198);
   h823->SetBinContent(45,50.43399);
   h823->SetBinContent(46,39.94574);
   h823->SetBinContent(47,33.27899);
   h823->SetBinContent(48,29.36719);
   h823->SetBinContent(49,26.13421);
   h823->SetBinContent(50,25.77304);
   h823->SetBinContent(51,23.06141);
   h823->SetBinContent(52,23.86998);
   h823->SetBinContent(53,23.13689);
   h823->SetBinContent(54,22.24678);
   h823->SetBinContent(55,22.70513);
   h823->SetBinContent(56,22.0602);
   h823->SetBinContent(57,22.50884);
   h823->SetBinContent(58,22.21978);
   h823->SetBinContent(59,22.11238);
   h823->SetBinContent(60,21.41702);
   h823->SetBinContent(61,21.50496);
   h823->SetBinContent(62,20.42687);
   h823->SetBinContent(63,20.62074);
   h823->SetBinContent(64,19.81414);
   h823->SetBinContent(65,18.59502);
   h823->SetBinContent(66,18.31267);
   h823->SetBinContent(67,17.59906);
   h823->SetBinContent(68,16.51939);
   h823->SetBinContent(69,15.33298);
   h823->SetBinContent(70,13.62816);
   h823->SetBinContent(71,12.57696);
   h823->SetBinContent(72,11.26159);
   h823->SetBinContent(73,9.657173);
   h823->SetBinContent(74,8.541268);
   h823->SetBinContent(75,6.881068);
   h823->SetBinContent(76,5.39432);
   h823->SetBinContent(77,4.239883);
   h823->SetBinContent(78,3.398389);
   h823->SetBinContent(79,2.503489);
   h823->SetBinContent(80,2.057422);
   h823->SetBinContent(81,1.873073);
   h823->SetBinContent(82,2.322921);
   h823->SetBinContent(83,3.156359);
   h823->SetBinContent(84,4.724963);
   h823->SetBinContent(85,6.891441);
   h823->SetBinContent(86,10.02205);
   h823->SetBinContent(87,13.81583);
   h823->SetBinContent(88,19.31715);
   h823->SetBinContent(89,25.46488);
   h823->SetBinContent(90,31.64494);
   h823->SetBinContent(91,38.47863);
   h823->SetBinContent(92,37.59895);
   h823->SetBinContent(93,33.83793);
   h823->SetBinContent(94,24.98553);
   h823->SetBinContent(95,11.17988);
   h823->SetBinContent(96,3.26579);
   h823->SetBinContent(97,0.5183758);
   h823->SetEntries(1000000);

   ci = TColor::GetColor("#0000ff");
   h823->SetLineColor(ci);
   h823->SetLineStyle(3);
   h823->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h823->SetMarkerColor(ci);
   h823->GetXaxis()->SetLabelFont(42);
   h823->GetXaxis()->SetLabelSize(0.035);
   h823->GetXaxis()->SetTitleSize(0.035);
   h823->GetXaxis()->SetTitleFont(42);
   h823->GetYaxis()->SetLabelFont(42);
   h823->GetYaxis()->SetLabelSize(0.035);
   h823->GetYaxis()->SetTitleSize(0.035);
   h823->GetYaxis()->SetTitleFont(42);
   h823->GetZaxis()->SetLabelFont(42);
   h823->GetZaxis()->SetLabelSize(0.035);
   h823->GetZaxis()->SetTitleSize(0.035);
   h823->GetZaxis()->SetTitleFont(42);
   h823->Draw("CSAME");
   
   TH1F *h825 = new TH1F("h825","m(k0pi) ",100,0.6,2.6);
   h825->SetBinContent(2,0.007673225);
   h825->SetBinContent(3,0.2183285);
   h825->SetBinContent(4,0.5200029);
   h825->SetBinContent(5,0.9134142);
   h825->SetBinContent(6,1.387909);
   h825->SetBinContent(7,1.719856);
   h825->SetBinContent(8,1.927571);
   h825->SetBinContent(9,1.997995);
   h825->SetBinContent(10,2.083575);
   h825->SetBinContent(11,2.160897);
   h825->SetBinContent(12,2.125087);
   h825->SetBinContent(13,2.217276);
   h825->SetBinContent(14,2.30167);
   h825->SetBinContent(15,2.360748);
   h825->SetBinContent(16,2.492972);
   h825->SetBinContent(17,2.388337);
   h825->SetBinContent(18,2.506995);
   h825->SetBinContent(19,2.546788);
   h825->SetBinContent(20,2.61928);
   h825->SetBinContent(21,2.693299);
   h825->SetBinContent(22,2.71564);
   h825->SetBinContent(23,2.855593);
   h825->SetBinContent(24,2.917407);
   h825->SetBinContent(25,3.021517);
   h825->SetBinContent(26,3.041295);
   h825->SetBinContent(27,3.062629);
   h825->SetBinContent(28,3.210972);
   h825->SetBinContent(29,3.234409);
   h825->SetBinContent(30,3.2623);
   h825->SetBinContent(31,3.409881);
   h825->SetBinContent(32,3.450841);
   h825->SetBinContent(33,3.486592);
   h825->SetBinContent(34,3.629552);
   h825->SetBinContent(35,3.728416);
   h825->SetBinContent(36,3.878585);
   h825->SetBinContent(37,3.918703);
   h825->SetBinContent(38,4.109219);
   h825->SetBinContent(39,4.191671);
   h825->SetBinContent(40,4.335006);
   h825->SetBinContent(41,4.451602);
   h825->SetBinContent(42,4.596074);
   h825->SetBinContent(43,4.647139);
   h825->SetBinContent(44,4.876281);
   h825->SetBinContent(45,4.935267);
   h825->SetBinContent(46,5.16142);
   h825->SetBinContent(47,5.367352);
   h825->SetBinContent(48,5.616186);
   h825->SetBinContent(49,5.700383);
   h825->SetBinContent(50,6.085015);
   h825->SetBinContent(51,6.165019);
   h825->SetBinContent(52,6.69659);
   h825->SetBinContent(53,7.03195);
   h825->SetBinContent(54,7.33252);
   h825->SetBinContent(55,7.964162);
   h825->SetBinContent(56,8.38798);
   h825->SetBinContent(57,9.037446);
   h825->SetBinContent(58,9.869911);
   h825->SetBinContent(59,10.48156);
   h825->SetBinContent(60,11.52594);
   h825->SetBinContent(61,12.69765);
   h825->SetBinContent(62,13.96434);
   h825->SetBinContent(63,16.03688);
   h825->SetBinContent(64,18.05821);
   h825->SetBinContent(65,19.91793);
   h825->SetBinContent(66,22.41634);
   h825->SetBinContent(67,23.99272);
   h825->SetBinContent(68,25.90645);
   h825->SetBinContent(69,26.51724);
   h825->SetBinContent(70,25.24741);
   h825->SetBinContent(71,22.8213);
   h825->SetBinContent(72,19.21291);
   h825->SetBinContent(73,16.19487);
   h825->SetBinContent(74,12.47611);
   h825->SetBinContent(75,9.835858);
   h825->SetBinContent(76,7.389301);
   h825->SetBinContent(77,5.498962);
   h825->SetBinContent(78,4.079222);
   h825->SetBinContent(79,2.958215);
   h825->SetBinContent(80,2.204298);
   h825->SetBinContent(81,1.525774);
   h825->SetBinContent(82,1.115711);
   h825->SetBinContent(83,0.8364537);
   h825->SetBinContent(84,0.6070129);
   h825->SetBinContent(85,0.4437522);
   h825->SetBinContent(86,0.326841);
   h825->SetBinContent(87,0.2377517);
   h825->SetBinContent(88,0.1772024);
   h825->SetBinContent(89,0.1301282);
   h825->SetBinContent(90,0.0907189);
   h825->SetBinContent(91,0.06766058);
   h825->SetBinContent(92,0.04402255);
   h825->SetBinContent(93,0.02846872);
   h825->SetBinContent(94,0.01659933);
   h825->SetBinContent(95,0.006787009);
   h825->SetBinContent(96,0.001928076);
   h825->SetBinContent(97,0.0003404106);
   h825->SetEntries(1000000);

   ci = TColor::GetColor("#ff00ff");
   h825->SetLineColor(ci);
   h825->SetLineStyle(4);
   h825->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h825->SetMarkerColor(ci);
   h825->GetXaxis()->SetLabelFont(42);
   h825->GetXaxis()->SetLabelSize(0.035);
   h825->GetXaxis()->SetTitleSize(0.035);
   h825->GetXaxis()->SetTitleFont(42);
   h825->GetYaxis()->SetLabelFont(42);
   h825->GetYaxis()->SetLabelSize(0.035);
   h825->GetYaxis()->SetTitleSize(0.035);
   h825->GetYaxis()->SetTitleFont(42);
   h825->GetZaxis()->SetLabelFont(42);
   h825->GetZaxis()->SetLabelSize(0.035);
   h825->GetZaxis()->SetTitleSize(0.035);
   h825->GetZaxis()->SetTitleFont(42);
   h825->Draw("CSAME");
   
   TH1F *h829 = new TH1F("h829","m(k0pi) ",100,0.6,2.6);
   h829->SetBinContent(2,0.1982914);
   h829->SetBinContent(3,5.036404);
   h829->SetBinContent(4,9.323462);
   h829->SetBinContent(5,12.74986);
   h829->SetBinContent(6,15.72794);
   h829->SetBinContent(7,19.4169);
   h829->SetBinContent(8,23.30727);
   h829->SetBinContent(9,26.36086);
   h829->SetBinContent(10,29.65613);
   h829->SetBinContent(11,33.17171);
   h829->SetBinContent(12,35.30531);
   h829->SetBinContent(13,39.46161);
   h829->SetBinContent(14,42.70412);
   h829->SetBinContent(15,46.11316);
   h829->SetBinContent(16,50.34282);
   h829->SetBinContent(17,51.49666);
   h829->SetBinContent(18,55.63968);
   h829->SetBinContent(19,58.40807);
   h829->SetBinContent(20,61.32155);
   h829->SetBinContent(21,64.31447);
   h829->SetBinContent(22,67.19788);
   h829->SetBinContent(23,69.26449);
   h829->SetBinContent(24,73.17909);
   h829->SetBinContent(25,76.03776);
   h829->SetBinContent(26,77.21474);
   h829->SetBinContent(27,79.61993);
   h829->SetBinContent(28,82.5259);
   h829->SetBinContent(29,84.28836);
   h829->SetBinContent(30,85.64465);
   h829->SetBinContent(31,89.65099);
   h829->SetBinContent(32,92.32072);
   h829->SetBinContent(33,92.99073);
   h829->SetBinContent(34,95.10143);
   h829->SetBinContent(35,96.21172);
   h829->SetBinContent(36,101.1976);
   h829->SetBinContent(37,100.4804);
   h829->SetBinContent(38,104.739);
   h829->SetBinContent(39,104.3808);
   h829->SetBinContent(40,108.5922);
   h829->SetBinContent(41,110.9133);
   h829->SetBinContent(42,112.07);
   h829->SetBinContent(43,113.1701);
   h829->SetBinContent(44,114.1838);
   h829->SetBinContent(45,115.4878);
   h829->SetBinContent(46,117.5539);
   h829->SetBinContent(47,118.1186);
   h829->SetBinContent(48,120.9964);
   h829->SetBinContent(49,121.4138);
   h829->SetBinContent(50,123.7931);
   h829->SetBinContent(51,122.228);
   h829->SetBinContent(52,127.21);
   h829->SetBinContent(53,127.9371);
   h829->SetBinContent(54,128.5843);
   h829->SetBinContent(55,131.3487);
   h829->SetBinContent(56,132.056);
   h829->SetBinContent(57,132.9431);
   h829->SetBinContent(58,135.6538);
   h829->SetBinContent(59,135.5187);
   h829->SetBinContent(60,136.8638);
   h829->SetBinContent(61,137.0042);
   h829->SetBinContent(62,136.6041);
   h829->SetBinContent(63,139.7924);
   h829->SetBinContent(64,141.5757);
   h829->SetBinContent(65,140.5289);
   h829->SetBinContent(66,142.2728);
   h829->SetBinContent(67,140.3099);
   h829->SetBinContent(68,143.7767);
   h829->SetBinContent(69,144.8746);
   h829->SetBinContent(70,143.5844);
   h829->SetBinContent(71,145.0508);
   h829->SetBinContent(72,144.1054);
   h829->SetBinContent(73,145.9541);
   h829->SetBinContent(74,141.5956);
   h829->SetBinContent(75,142.7582);
   h829->SetBinContent(76,140.9077);
   h829->SetBinContent(77,140.2462);
   h829->SetBinContent(78,140.1907);
   h829->SetBinContent(79,137.2262);
   h829->SetBinContent(80,135.4577);
   h829->SetBinContent(81,129.5389);
   h829->SetBinContent(82,129.8163);
   h829->SetBinContent(83,127.3204);
   h829->SetBinContent(84,121.8306);
   h829->SetBinContent(85,116.4584);
   h829->SetBinContent(86,112.332);
   h829->SetBinContent(87,105.5657);
   h829->SetBinContent(88,100.3204);
   h829->SetBinContent(89,93.41403);
   h829->SetBinContent(90,83.31456);
   h829->SetBinContent(91,76.6396);
   h829->SetBinContent(92,62.00713);
   h829->SetBinContent(93,50.30127);
   h829->SetBinContent(94,34.98486);
   h829->SetBinContent(95,17.03689);
   h829->SetBinContent(96,5.515972);
   h829->SetBinContent(97,1.116704);
   h829->SetEntries(1000000);
   h829->SetLineColor(13);
   h829->SetLineStyle(5);
   h829->SetLineWidth(2);
   h829->SetMarkerColor(13);
   h829->GetXaxis()->SetLabelFont(42);
   h829->GetXaxis()->SetLabelSize(0.035);
   h829->GetXaxis()->SetTitleSize(0.035);
   h829->GetXaxis()->SetTitleFont(42);
   h829->GetYaxis()->SetLabelFont(42);
   h829->GetYaxis()->SetLabelSize(0.035);
   h829->GetYaxis()->SetTitleSize(0.035);
   h829->GetYaxis()->SetTitleFont(42);
   h829->GetZaxis()->SetLabelFont(42);
   h829->GetZaxis()->SetLabelSize(0.035);
   h829->GetZaxis()->SetTitleSize(0.035);
   h829->GetZaxis()->SetTitleFont(42);
   h829->Draw("CSAME");
   TLatex *   tex = new TLatex(0.8,500,"(c)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(2,480,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2,430,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.5001,0.0001,0.9999,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(0.1000001,-256.4934,2.731579,664.0559);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,2);
   h105->SetBinContent(3,11);
   h105->SetBinContent(4,21);
   h105->SetBinContent(5,29);
   h105->SetBinContent(6,28);
   h105->SetBinContent(7,48);
   h105->SetBinContent(8,51);
   h105->SetBinContent(9,50);
   h105->SetBinContent(10,62);
   h105->SetBinContent(11,77);
   h105->SetBinContent(12,68);
   h105->SetBinContent(13,74);
   h105->SetBinContent(14,106);
   h105->SetBinContent(15,136);
   h105->SetBinContent(16,117);
   h105->SetBinContent(17,91);
   h105->SetBinContent(18,92);
   h105->SetBinContent(19,103);
   h105->SetBinContent(20,88);
   h105->SetBinContent(21,92);
   h105->SetBinContent(22,94);
   h105->SetBinContent(23,86);
   h105->SetBinContent(24,87);
   h105->SetBinContent(25,93);
   h105->SetBinContent(26,111);
   h105->SetBinContent(27,118);
   h105->SetBinContent(28,126);
   h105->SetBinContent(29,111);
   h105->SetBinContent(30,129);
   h105->SetBinContent(31,148);
   h105->SetBinContent(32,157);
   h105->SetBinContent(33,170);
   h105->SetBinContent(34,193);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,216);
   h105->SetBinContent(37,263);
   h105->SetBinContent(38,311);
   h105->SetBinContent(39,329);
   h105->SetBinContent(40,403);
   h105->SetBinContent(41,476);
   h105->SetBinContent(42,543);
   h105->SetBinContent(43,501);
   h105->SetBinContent(44,408);
   h105->SetBinContent(45,398);
   h105->SetBinContent(46,340);
   h105->SetBinContent(47,303);
   h105->SetBinContent(48,274);
   h105->SetBinContent(49,254);
   h105->SetBinContent(50,194);
   h105->SetBinContent(51,166);
   h105->SetBinContent(52,138);
   h105->SetBinContent(53,147);
   h105->SetBinContent(54,101);
   h105->SetBinContent(55,116);
   h105->SetBinContent(56,139);
   h105->SetBinContent(57,134);
   h105->SetBinContent(58,174);
   h105->SetBinContent(59,172);
   h105->SetBinContent(60,158);
   h105->SetBinContent(61,181);
   h105->SetBinContent(62,190);
   h105->SetBinContent(63,186);
   h105->SetBinContent(64,209);
   h105->SetBinContent(65,220);
   h105->SetBinContent(66,211);
   h105->SetBinContent(67,224);
   h105->SetBinContent(68,234);
   h105->SetBinContent(69,271);
   h105->SetBinContent(70,258);
   h105->SetBinContent(71,244);
   h105->SetBinContent(72,222);
   h105->SetBinContent(73,207);
   h105->SetBinContent(74,197);
   h105->SetBinContent(75,186);
   h105->SetBinContent(76,189);
   h105->SetBinContent(77,181);
   h105->SetBinContent(78,186);
   h105->SetBinContent(79,175);
   h105->SetBinContent(80,166);
   h105->SetBinContent(81,175);
   h105->SetBinContent(82,152);
   h105->SetBinContent(83,169);
   h105->SetBinContent(84,146);
   h105->SetBinContent(85,171);
   h105->SetBinContent(86,142);
   h105->SetBinContent(87,161);
   h105->SetBinContent(88,120);
   h105->SetBinContent(89,128);
   h105->SetBinContent(90,129);
   h105->SetBinContent(91,98);
   h105->SetBinContent(92,86);
   h105->SetBinContent(93,43);
   h105->SetBinContent(94,21);
   h105->SetBinContent(95,10);
   h105->SetBinContent(96,2);
   h105->SetBinContent(97,1);
   h105->SetMinimum(-100);
   h105->SetEntries(15723);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("PEX0 ");
   
   TH1F *h851 = new TH1F("h851","m(k0pi) ",100,0.6,2.6);
   h851->SetBinContent(2,0.005398216);
   h851->SetBinContent(3,-0.009826487);
   h851->SetBinContent(4,-0.06674559);
   h851->SetBinContent(5,-0.09103067);
   h851->SetBinContent(6,-0.05318561);
   h851->SetBinContent(7,-0.05009734);
   h851->SetBinContent(8,-0.05334017);
   h851->SetBinContent(9,-0.03519287);
   h851->SetBinContent(10,0.004915708);
   h851->SetBinContent(11,0.04338082);
   h851->SetBinContent(12,0.08142083);
   h851->SetBinContent(13,0.1441965);
   h851->SetBinContent(14,0.1810389);
   h851->SetBinContent(15,0.2697127);
   h851->SetBinContent(16,0.3566029);
   h851->SetBinContent(17,0.4383697);
   h851->SetBinContent(18,0.5581906);
   h851->SetBinContent(19,0.6544651);
   h851->SetBinContent(20,0.7522392);
   h851->SetBinContent(21,0.8710172);
   h851->SetBinContent(22,1.030472);
   h851->SetBinContent(23,1.124317);
   h851->SetBinContent(24,1.343125);
   h851->SetBinContent(25,1.523791);
   h851->SetBinContent(26,1.701946);
   h851->SetBinContent(27,1.919576);
   h851->SetBinContent(28,2.133255);
   h851->SetBinContent(29,2.394864);
   h851->SetBinContent(30,2.564939);
   h851->SetBinContent(31,2.922355);
   h851->SetBinContent(32,3.22245);
   h851->SetBinContent(33,3.51036);
   h851->SetBinContent(34,3.819165);
   h851->SetBinContent(35,4.051313);
   h851->SetBinContent(36,4.417752);
   h851->SetBinContent(37,4.426775);
   h851->SetBinContent(38,4.614827);
   h851->SetBinContent(39,4.1481);
   h851->SetBinContent(40,3.479647);
   h851->SetBinContent(41,2.118839);
   h851->SetBinContent(42,-0.2812599);
   h851->SetBinContent(43,-4.134128);
   h851->SetBinContent(44,-9.283043);
   h851->SetBinContent(45,-14.76161);
   h851->SetBinContent(46,-20.35113);
   h851->SetBinContent(47,-24.44159);
   h851->SetBinContent(48,-27.18946);
   h851->SetBinContent(49,-28.22453);
   h851->SetBinContent(50,-28.35509);
   h851->SetBinContent(51,-27.10502);
   h851->SetBinContent(52,-27.16066);
   h851->SetBinContent(53,-25.73551);
   h851->SetBinContent(54,-24.99889);
   h851->SetBinContent(55,-24.15734);
   h851->SetBinContent(56,-23.36312);
   h851->SetBinContent(57,-22.49968);
   h851->SetBinContent(58,-22.31738);
   h851->SetBinContent(59,-21.71714);
   h851->SetBinContent(60,-21.01513);
   h851->SetBinContent(61,-20.31079);
   h851->SetBinContent(62,-19.60448);
   h851->SetBinContent(63,-19.31002);
   h851->SetBinContent(64,-19.31464);
   h851->SetBinContent(65,-18.72717);
   h851->SetBinContent(66,-18.47576);
   h851->SetBinContent(67,-17.65479);
   h851->SetBinContent(68,-17.95924);
   h851->SetBinContent(69,-17.92358);
   h851->SetBinContent(70,-17.28195);
   h851->SetBinContent(71,-17.31061);
   h851->SetBinContent(72,-16.94679);
   h851->SetBinContent(73,-17.41822);
   h851->SetBinContent(74,-16.59743);
   h851->SetBinContent(75,-16.96628);
   h851->SetBinContent(76,-16.94856);
   h851->SetBinContent(77,-17.41578);
   h851->SetBinContent(78,-17.89225);
   h851->SetBinContent(79,-17.78095);
   h851->SetBinContent(80,-18.12388);
   h851->SetBinContent(81,-17.88088);
   h851->SetBinContent(82,-17.87267);
   h851->SetBinContent(83,-18.78733);
   h851->SetBinContent(84,-18.37608);
   h851->SetBinContent(85,-17.92695);
   h851->SetBinContent(86,-17.30586);
   h851->SetBinContent(87,-16.23159);
   h851->SetBinContent(88,-15.14873);
   h851->SetBinContent(89,-12.56673);
   h851->SetBinContent(90,-8.140275);
   h851->SetBinContent(91,-5.875902);
   h851->SetBinContent(92,-2.022586);
   h851->SetBinContent(93,0.8237466);
   h851->SetBinContent(94,1.297366);
   h851->SetBinContent(95,0.9214997);
   h851->SetBinContent(96,0.335748);
   h851->SetBinContent(97,0.07166518);
   h851->SetEntries(1000000);

   ci = TColor::GetColor("#ff0000");
   h851->SetLineColor(ci);
   h851->SetLineStyle(2);
   h851->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h851->SetMarkerColor(ci);
   h851->GetXaxis()->SetLabelFont(42);
   h851->GetXaxis()->SetLabelSize(0.035);
   h851->GetXaxis()->SetTitleSize(0.035);
   h851->GetXaxis()->SetTitleFont(42);
   h851->GetYaxis()->SetLabelFont(42);
   h851->GetYaxis()->SetLabelSize(0.035);
   h851->GetYaxis()->SetTitleSize(0.035);
   h851->GetYaxis()->SetTitleFont(42);
   h851->GetZaxis()->SetLabelFont(42);
   h851->GetZaxis()->SetLabelSize(0.035);
   h851->GetZaxis()->SetTitleSize(0.035);
   h851->GetZaxis()->SetTitleFont(42);
   h851->Draw("CSAME");
   
   TH1F *h866 = new TH1F("h866","m(k0pi) ",100,0.6,2.6);
   h866->SetBinContent(2,0.02233699);
   h866->SetBinContent(3,0.5701152);
   h866->SetBinContent(4,1.060073);
   h866->SetBinContent(5,1.456455);
   h866->SetBinContent(6,1.807277);
   h866->SetBinContent(7,2.245476);
   h866->SetBinContent(8,2.714804);
   h866->SetBinContent(9,3.093718);
   h866->SetBinContent(10,3.509175);
   h866->SetBinContent(11,3.958713);
   h866->SetBinContent(12,4.248693);
   h866->SetBinContent(13,4.794908);
   h866->SetBinContent(14,5.240825);
   h866->SetBinContent(15,5.716355);
   h866->SetBinContent(16,6.310982);
   h866->SetBinContent(17,6.537746);
   h866->SetBinContent(18,7.13424);
   h866->SetBinContent(19,7.594566);
   h866->SetBinContent(20,8.071018);
   h866->SetBinContent(21,8.564634);
   h866->SetBinContent(22,9.10341);
   h866->SetBinContent(23,9.484612);
   h866->SetBinContent(24,10.1861);
   h866->SetBinContent(25,10.73385);
   h866->SetBinContent(26,11.07216);
   h866->SetBinContent(27,11.62984);
   h866->SetBinContent(28,12.234);
   h866->SetBinContent(29,12.72525);
   h866->SetBinContent(30,13.14521);
   h866->SetBinContent(31,13.98721);
   h866->SetBinContent(32,14.69968);
   h866->SetBinContent(33,15.12182);
   h866->SetBinContent(34,15.75062);
   h866->SetBinContent(35,16.24484);
   h866->SetBinContent(36,17.43583);
   h866->SetBinContent(37,17.61266);
   h866->SetBinContent(38,18.75681);
   h866->SetBinContent(39,18.99792);
   h866->SetBinContent(40,20.30223);
   h866->SetBinContent(41,21.21183);
   h866->SetBinContent(42,21.81923);
   h866->SetBinContent(43,22.5642);
   h866->SetBinContent(44,23.34874);
   h866->SetBinContent(45,23.97571);
   h866->SetBinContent(46,24.90045);
   h866->SetBinContent(47,25.57576);
   h866->SetBinContent(48,26.67712);
   h866->SetBinContent(49,27.56088);
   h866->SetBinContent(50,28.49721);
   h866->SetBinContent(51,28.82224);
   h866->SetBinContent(52,30.60556);
   h866->SetBinContent(53,31.06812);
   h866->SetBinContent(54,32.1974);
   h866->SetBinContent(55,33.21264);
   h866->SetBinContent(56,34.08467);
   h866->SetBinContent(57,34.74992);
   h866->SetBinContent(58,35.94493);
   h866->SetBinContent(59,36.41668);
   h866->SetBinContent(60,37.12272);
   h866->SetBinContent(61,37.08282);
   h866->SetBinContent(62,36.57462);
   h866->SetBinContent(63,37.3661);
   h866->SetBinContent(64,37.69296);
   h866->SetBinContent(65,37.48077);
   h866->SetBinContent(66,37.41709);
   h866->SetBinContent(67,36.66771);
   h866->SetBinContent(68,37.36083);
   h866->SetBinContent(69,37.37829);
   h866->SetBinContent(70,35.44268);
   h866->SetBinContent(71,36.11456);
   h866->SetBinContent(72,34.63716);
   h866->SetBinContent(73,34.63307);
   h866->SetBinContent(74,33.89088);
   h866->SetBinContent(75,34.73672);
   h866->SetBinContent(76,34.61864);
   h866->SetBinContent(77,36.03649);
   h866->SetBinContent(78,37.33332);
   h866->SetBinContent(79,35.92554);
   h866->SetBinContent(80,35.89791);
   h866->SetBinContent(81,35.42199);
   h866->SetBinContent(82,35.62548);
   h866->SetBinContent(83,35.71338);
   h866->SetBinContent(84,34.70583);
   h866->SetBinContent(85,32.85579);
   h866->SetBinContent(86,31.88143);
   h866->SetBinContent(87,29.54883);
   h866->SetBinContent(88,27.95249);
   h866->SetBinContent(89,25.39005);
   h866->SetBinContent(90,21.76551);
   h866->SetBinContent(91,19.91804);
   h866->SetBinContent(92,15.44771);
   h866->SetBinContent(93,11.95759);
   h866->SetBinContent(94,8.089533);
   h866->SetBinContent(95,3.70787);
   h866->SetBinContent(96,1.140513);
   h866->SetBinContent(97,0.2147755);
   h866->SetEntries(1000000);

   ci = TColor::GetColor("#0000ff");
   h866->SetLineColor(ci);
   h866->SetLineStyle(3);
   h866->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h866->SetMarkerColor(ci);
   h866->GetXaxis()->SetLabelFont(42);
   h866->GetXaxis()->SetLabelSize(0.035);
   h866->GetXaxis()->SetTitleSize(0.035);
   h866->GetXaxis()->SetTitleFont(42);
   h866->GetYaxis()->SetLabelFont(42);
   h866->GetYaxis()->SetLabelSize(0.035);
   h866->GetYaxis()->SetTitleSize(0.035);
   h866->GetYaxis()->SetTitleFont(42);
   h866->GetZaxis()->SetLabelFont(42);
   h866->GetZaxis()->SetLabelSize(0.035);
   h866->GetZaxis()->SetTitleSize(0.035);
   h866->GetZaxis()->SetTitleFont(42);
   h866->Draw("CSAME");
   
   TH1F *h873 = new TH1F("h873","m(k0pi) ",100,0.6,2.6);
   h873->SetBinContent(2,0.2166589);
   h873->SetBinContent(3,0.3604983);
   h873->SetBinContent(4,-1.345681);
   h873->SetBinContent(5,-3.26544);
   h873->SetBinContent(6,-4.786475);
   h873->SetBinContent(7,-5.327867);
   h873->SetBinContent(8,-6.255177);
   h873->SetBinContent(9,-7.56329);
   h873->SetBinContent(10,-8.061857);
   h873->SetBinContent(11,-9.300323);
   h873->SetBinContent(12,-10.52046);
   h873->SetBinContent(13,-11.95622);
   h873->SetBinContent(14,-13.17644);
   h873->SetBinContent(15,-15.04563);
   h873->SetBinContent(16,-17.07131);
   h873->SetBinContent(17,-18.45959);
   h873->SetBinContent(18,-20.55592);
   h873->SetBinContent(19,-21.85037);
   h873->SetBinContent(20,-23.76889);
   h873->SetBinContent(21,-25.92453);
   h873->SetBinContent(22,-27.84232);
   h873->SetBinContent(23,-28.79394);
   h873->SetBinContent(24,-31.50075);
   h873->SetBinContent(25,-33.03883);
   h873->SetBinContent(26,-34.54634);
   h873->SetBinContent(27,-36.35174);
   h873->SetBinContent(28,-38.06874);
   h873->SetBinContent(29,-39.86927);
   h873->SetBinContent(30,-40.83288);
   h873->SetBinContent(31,-43.38088);
   h873->SetBinContent(32,-45.3021);
   h873->SetBinContent(33,-46.51414);
   h873->SetBinContent(34,-47.87357);
   h873->SetBinContent(35,-48.67708);
   h873->SetBinContent(36,-51.77028);
   h873->SetBinContent(37,-51.05796);
   h873->SetBinContent(38,-54.26006);
   h873->SetBinContent(39,-51.16484);
   h873->SetBinContent(40,-54.61745);
   h873->SetBinContent(41,-54.80078);
   h873->SetBinContent(42,-53.32987);
   h873->SetBinContent(43,-53.97473);
   h873->SetBinContent(44,-56.15519);
   h873->SetBinContent(45,-58.13457);
   h873->SetBinContent(46,-59.4659);
   h873->SetBinContent(47,-60.13887);
   h873->SetBinContent(48,-61.88416);
   h873->SetBinContent(49,-61.05285);
   h873->SetBinContent(50,-63.63308);
   h873->SetBinContent(51,-61.00351);
   h873->SetBinContent(52,-64.90129);
   h873->SetBinContent(53,-64.27413);
   h873->SetBinContent(54,-63.29454);
   h873->SetBinContent(55,-64.47939);
   h873->SetBinContent(56,-63.41742);
   h873->SetBinContent(57,-63.99525);
   h873->SetBinContent(58,-64.86417);
   h873->SetBinContent(59,-64.01916);
   h873->SetBinContent(60,-62.58216);
   h873->SetBinContent(61,-61.78762);
   h873->SetBinContent(62,-60.75185);
   h873->SetBinContent(63,-60.72378);
   h873->SetBinContent(64,-59.91424);
   h873->SetBinContent(65,-58.17772);
   h873->SetBinContent(66,-58.10157);
   h873->SetBinContent(67,-55.68076);
   h873->SetBinContent(68,-54.56363);
   h873->SetBinContent(69,-53.49059);
   h873->SetBinContent(70,-50.60896);
   h873->SetBinContent(71,-49.29343);
   h873->SetBinContent(72,-47.12331);
   h873->SetBinContent(73,-45.67329);
   h873->SetBinContent(74,-42.37068);
   h873->SetBinContent(75,-40.6248);
   h873->SetBinContent(76,-37.82724);
   h873->SetBinContent(77,-35.71868);
   h873->SetBinContent(78,-34.42553);
   h873->SetBinContent(79,-31.67031);
   h873->SetBinContent(80,-29.85605);
   h873->SetBinContent(81,-26.97122);
   h873->SetBinContent(82,-26.4994);
   h873->SetBinContent(83,-25.0677);
   h873->SetBinContent(84,-23.60609);
   h873->SetBinContent(85,-23.35727);
   h873->SetBinContent(86,-24.07775);
   h873->SetBinContent(87,-25.22418);
   h873->SetBinContent(88,-26.3083);
   h873->SetBinContent(89,-31.63007);
   h873->SetBinContent(90,-37.57277);
   h873->SetBinContent(91,-42.32711);
   h873->SetBinContent(92,-47.64186);
   h873->SetBinContent(93,-51.49631);
   h873->SetBinContent(94,-41.02921);
   h873->SetBinContent(95,-21.92015);
   h873->SetBinContent(96,-7.340051);
   h873->SetBinContent(97,-1.426227);
   h873->SetEntries(1000000);

   ci = TColor::GetColor("#ff00ff");
   h873->SetLineColor(ci);
   h873->SetLineStyle(4);
   h873->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h873->SetMarkerColor(ci);
   h873->GetXaxis()->SetLabelFont(42);
   h873->GetXaxis()->SetLabelSize(0.035);
   h873->GetXaxis()->SetTitleSize(0.035);
   h873->GetXaxis()->SetTitleFont(42);
   h873->GetYaxis()->SetLabelFont(42);
   h873->GetYaxis()->SetLabelSize(0.035);
   h873->GetYaxis()->SetTitleSize(0.035);
   h873->GetYaxis()->SetTitleFont(42);
   h873->GetZaxis()->SetLabelFont(42);
   h873->GetZaxis()->SetLabelSize(0.035);
   h873->GetZaxis()->SetTitleSize(0.035);
   h873->GetZaxis()->SetTitleFont(42);
   h873->Draw("CSAME");
   
   TH1F *h884 = new TH1F("h884","m(k0pi) ",100,0.6,2.6);
   h884->SetBinContent(2,0.07783692);
   h884->SetBinContent(3,2.093412);
   h884->SetBinContent(4,4.368024);
   h884->SetBinContent(5,6.526727);
   h884->SetBinContent(6,8.12579);
   h884->SetBinContent(7,9.039647);
   h884->SetBinContent(8,9.357696);
   h884->SetBinContent(9,9.422071);
   h884->SetBinContent(10,9.577407);
   h884->SetBinContent(11,9.718833);
   h884->SetBinContent(12,9.649166);
   h884->SetBinContent(13,9.866821);
   h884->SetBinContent(14,10.51715);
   h884->SetBinContent(15,10.7532);
   h884->SetBinContent(16,11.38864);
   h884->SetBinContent(17,11.02436);
   h884->SetBinContent(18,11.77492);
   h884->SetBinContent(19,11.84303);
   h884->SetBinContent(20,12.55274);
   h884->SetBinContent(21,13.14375);
   h884->SetBinContent(22,13.25558);
   h884->SetBinContent(23,14.331);
   h884->SetBinContent(24,14.44383);
   h884->SetBinContent(25,15.24955);
   h884->SetBinContent(26,15.6667);
   h884->SetBinContent(27,15.79402);
   h884->SetBinContent(28,16.83632);
   h884->SetBinContent(29,17.04323);
   h884->SetBinContent(30,17.69564);
   h884->SetBinContent(31,18.75921);
   h884->SetBinContent(32,19.08);
   h884->SetBinContent(33,19.64388);
   h884->SetBinContent(34,20.60415);
   h884->SetBinContent(35,21.24674);
   h884->SetBinContent(36,22.44714);
   h884->SetBinContent(37,22.90416);
   h884->SetBinContent(38,24.36439);
   h884->SetBinContent(39,25.11305);
   h884->SetBinContent(40,26.29142);
   h884->SetBinContent(41,27.12558);
   h884->SetBinContent(42,28.25825);
   h884->SetBinContent(43,29.13727);
   h884->SetBinContent(44,30.63066);
   h884->SetBinContent(45,31.36033);
   h884->SetBinContent(46,33.11279);
   h884->SetBinContent(47,34.58917);
   h884->SetBinContent(48,36.33802);
   h884->SetBinContent(49,37.22041);
   h884->SetBinContent(50,39.85091);
   h884->SetBinContent(51,40.33182);
   h884->SetBinContent(52,43.93941);
   h884->SetBinContent(53,46.17527);
   h884->SetBinContent(54,47.8772);
   h884->SetBinContent(55,51.63269);
   h884->SetBinContent(56,53.913);
   h884->SetBinContent(57,57.31644);
   h884->SetBinContent(58,61.5268);
   h884->SetBinContent(59,64.41139);
   h884->SetBinContent(60,68.70172);
   h884->SetBinContent(61,73.31386);
   h884->SetBinContent(62,77.41657);
   h884->SetBinContent(63,84.29957);
   h884->SetBinContent(64,89.992);
   h884->SetBinContent(65,93.02243);
   h884->SetBinContent(66,97.16661);
   h884->SetBinContent(67,96.11842);
   h884->SetBinContent(68,94.06094);
   h884->SetBinContent(69,86.62774);
   h884->SetBinContent(70,74.36761);
   h884->SetBinContent(71,61.18974);
   h884->SetBinContent(72,47.72051);
   h884->SetBinContent(73,38.19463);
   h884->SetBinContent(74,29.44869);
   h884->SetBinContent(75,24.41994);
   h884->SetBinContent(76,20.46019);
   h884->SetBinContent(77,17.90037);
   h884->SetBinContent(78,15.91885);
   h884->SetBinContent(79,13.65669);
   h884->SetBinContent(80,12.23189);
   h884->SetBinContent(81,10.14064);
   h884->SetBinContent(82,8.764739);
   h884->SetBinContent(83,8.026838);
   h884->SetBinContent(84,6.97776);
   h884->SetBinContent(85,6.042034);
   h884->SetBinContent(86,5.309129);
   h884->SetBinContent(87,4.591489);
   h884->SetBinContent(88,4.140736);
   h884->SetBinContent(89,3.611296);
   h884->SetBinContent(90,2.97473);
   h884->SetBinContent(91,2.730721);
   h884->SetBinContent(92,2.105091);
   h884->SetBinContent(93,1.634723);
   h884->SetBinContent(94,1.154321);
   h884->SetBinContent(95,0.5537745);
   h884->SetBinContent(96,0.182188);
   h884->SetBinContent(97,0.036291);
   h884->SetEntries(1000000);
   h884->SetLineColor(13);
   h884->SetLineStyle(5);
   h884->SetLineWidth(2);
   h884->SetMarkerColor(13);
   h884->GetXaxis()->SetLabelFont(42);
   h884->GetXaxis()->SetLabelSize(0.035);
   h884->GetXaxis()->SetTitleSize(0.035);
   h884->GetXaxis()->SetTitleFont(42);
   h884->GetYaxis()->SetLabelFont(42);
   h884->GetYaxis()->SetLabelSize(0.035);
   h884->GetYaxis()->SetTitleSize(0.035);
   h884->GetYaxis()->SetTitleFont(42);
   h884->GetZaxis()->SetLabelFont(42);
   h884->GetZaxis()->SetLabelSize(0.035);
   h884->GetZaxis()->SetTitleSize(0.035);
   h884->GetZaxis()->SetTitleFont(42);
   h884->Draw("CSAME");
   
   TH1F *h891 = new TH1F("h891","m(k0pi) ",100,0.6,2.6);
   h891->SetBinContent(2,-0.001978817);
   h891->SetBinContent(3,-0.06287175);
   h891->SetBinContent(4,-0.1597354);
   h891->SetBinContent(5,-0.2699108);
   h891->SetBinContent(6,-0.4199049);
   h891->SetBinContent(7,-0.6177732);
   h891->SetBinContent(8,-0.8888854);
   h891->SetBinContent(9,-1.161095);
   h891->SetBinContent(10,-1.515536);
   h891->SetBinContent(11,-1.938646);
   h891->SetBinContent(12,-2.329198);
   h891->SetBinContent(13,-2.942074);
   h891->SetBinContent(14,-3.539034);
   h891->SetBinContent(15,-4.31089);
   h891->SetBinContent(16,-5.205059);
   h891->SetBinContent(17,-6.068952);
   h891->SetBinContent(18,-7.236784);
   h891->SetBinContent(19,-8.392882);
   h891->SetBinContent(20,-9.74299);
   h891->SetBinContent(21,-11.23763);
   h891->SetBinContent(22,-13.04445);
   h891->SetBinContent(23,-13.96605);
   h891->SetBinContent(24,-15.95837);
   h891->SetBinContent(25,-17.30107);
   h891->SetBinContent(26,-18.11006);
   h891->SetBinContent(27,-19.16257);
   h891->SetBinContent(28,-19.6149);
   h891->SetBinContent(29,-20.26789);
   h891->SetBinContent(30,-20.57226);
   h891->SetBinContent(31,-21.27066);
   h891->SetBinContent(32,-21.77472);
   h891->SetBinContent(33,-21.73324);
   h891->SetBinContent(34,-22.27474);
   h891->SetBinContent(35,-21.84521);
   h891->SetBinContent(36,-23.15089);
   h891->SetBinContent(37,-22.69982);
   h891->SetBinContent(38,-23.27228);
   h891->SetBinContent(39,-23.06297);
   h891->SetBinContent(40,-23.90657);
   h891->SetBinContent(41,-24.68729);
   h891->SetBinContent(42,-24.65548);
   h891->SetBinContent(43,-24.81446);
   h891->SetBinContent(44,-24.08603);
   h891->SetBinContent(45,-25.08604);
   h891->SetBinContent(46,-25.51617);
   h891->SetBinContent(47,-25.02351);
   h891->SetBinContent(48,-26.3088);
   h891->SetBinContent(49,-26.30193);
   h891->SetBinContent(50,-26.1073);
   h891->SetBinContent(51,-26.18777);
   h891->SetBinContent(52,-27.60975);
   h891->SetBinContent(53,-27.39386);
   h891->SetBinContent(54,-27.80331);
   h891->SetBinContent(55,-28.00952);
   h891->SetBinContent(56,-28.52412);
   h891->SetBinContent(57,-28.60837);
   h891->SetBinContent(58,-29.37826);
   h891->SetBinContent(59,-28.71294);
   h891->SetBinContent(60,-29.69424);
   h891->SetBinContent(61,-29.63569);
   h891->SetBinContent(62,-30.06294);
   h891->SetBinContent(63,-31.61985);
   h891->SetBinContent(64,-32.1133);
   h891->SetBinContent(65,-31.82319);
   h891->SetBinContent(66,-32.69294);
   h891->SetBinContent(67,-31.83415);
   h891->SetBinContent(68,-32.73185);
   h891->SetBinContent(69,-33.15619);
   h891->SetBinContent(70,-33.32889);
   h891->SetBinContent(71,-34.17013);
   h891->SetBinContent(72,-34.76733);
   h891->SetBinContent(73,-35.00783);
   h891->SetBinContent(74,-33.90179);
   h891->SetBinContent(75,-34.72679);
   h891->SetBinContent(76,-34.93734);
   h891->SetBinContent(77,-35.8714);
   h891->SetBinContent(78,-36.2766);
   h891->SetBinContent(79,-35.96329);
   h891->SetBinContent(80,-35.81203);
   h891->SetBinContent(81,-35.05447);
   h891->SetBinContent(82,-36.43479);
   h891->SetBinContent(83,-34.9379);
   h891->SetBinContent(84,-34.26178);
   h891->SetBinContent(85,-33.82724);
   h891->SetBinContent(86,-33.10343);
   h891->SetBinContent(87,-31.39453);
   h891->SetBinContent(88,-29.62033);
   h891->SetBinContent(89,-28.35321);
   h891->SetBinContent(90,-25.64026);
   h891->SetBinContent(91,-22.16513);
   h891->SetBinContent(92,-17.60718);
   h891->SetBinContent(93,-12.93445);
   h891->SetBinContent(94,-7.128506);
   h891->SetBinContent(95,-2.900523);
   h891->SetBinContent(96,-0.6816142);
   h891->SetBinContent(97,-0.09299473);
   h891->SetEntries(1000000);

   ci = TColor::GetColor("#006633");
   h891->SetLineColor(ci);
   h891->SetLineStyle(5);
   h891->SetLineWidth(2);

   ci = TColor::GetColor("#006633");
   h891->SetMarkerColor(ci);
   h891->GetXaxis()->SetLabelFont(42);
   h891->GetXaxis()->SetLabelSize(0.035);
   h891->GetXaxis()->SetTitleSize(0.035);
   h891->GetXaxis()->SetTitleFont(42);
   h891->GetYaxis()->SetLabelFont(42);
   h891->GetYaxis()->SetLabelSize(0.035);
   h891->GetYaxis()->SetTitleSize(0.035);
   h891->GetYaxis()->SetTitleFont(42);
   h891->GetZaxis()->SetLabelFont(42);
   h891->GetZaxis()->SetLabelSize(0.035);
   h891->GetZaxis()->SetTitleSize(0.035);
   h891->GetZaxis()->SetTitleFont(42);
   h891->Draw("CSAME");
      tex = new TLatex(0.8,480,"(d)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig18c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:50:45 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1800,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.4999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.3999999,-76.9445,3.031579,375.6702);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,13);
   h106->SetBinContent(6,90);
   h106->SetBinContent(7,120);
   h106->SetBinContent(8,122);
   h106->SetBinContent(9,128);
   h106->SetBinContent(10,116);
   h106->SetBinContent(11,175);
   h106->SetBinContent(12,193);
   h106->SetBinContent(13,211);
   h106->SetBinContent(14,262);
   h106->SetBinContent(15,219);
   h106->SetBinContent(16,264);
   h106->SetBinContent(17,246);
   h106->SetBinContent(18,254);
   h106->SetBinContent(19,246);
   h106->SetBinContent(20,256);
   h106->SetBinContent(21,245);
   h106->SetBinContent(22,220);
   h106->SetBinContent(23,208);
   h106->SetBinContent(24,193);
   h106->SetBinContent(25,189);
   h106->SetBinContent(26,147);
   h106->SetBinContent(27,144);
   h106->SetBinContent(28,147);
   h106->SetBinContent(29,135);
   h106->SetBinContent(30,133);
   h106->SetBinContent(31,153);
   h106->SetBinContent(32,134);
   h106->SetBinContent(33,137);
   h106->SetBinContent(34,131);
   h106->SetBinContent(35,137);
   h106->SetBinContent(36,150);
   h106->SetBinContent(37,177);
   h106->SetBinContent(38,164);
   h106->SetBinContent(39,192);
   h106->SetBinContent(40,190);
   h106->SetBinContent(41,193);
   h106->SetBinContent(42,188);
   h106->SetBinContent(43,171);
   h106->SetBinContent(44,164);
   h106->SetBinContent(45,176);
   h106->SetBinContent(46,164);
   h106->SetBinContent(47,150);
   h106->SetBinContent(48,190);
   h106->SetBinContent(49,196);
   h106->SetBinContent(50,224);
   h106->SetBinContent(51,227);
   h106->SetBinContent(52,224);
   h106->SetBinContent(53,258);
   h106->SetBinContent(54,254);
   h106->SetBinContent(55,269);
   h106->SetBinContent(56,232);
   h106->SetBinContent(57,255);
   h106->SetBinContent(58,287);
   h106->SetBinContent(59,243);
   h106->SetBinContent(60,265);
   h106->SetBinContent(61,294);
   h106->SetBinContent(62,310);
   h106->SetBinContent(63,267);
   h106->SetBinContent(64,263);
   h106->SetBinContent(65,221);
   h106->SetBinContent(66,269);
   h106->SetBinContent(67,219);
   h106->SetBinContent(68,219);
   h106->SetBinContent(69,194);
   h106->SetBinContent(70,185);
   h106->SetBinContent(71,172);
   h106->SetBinContent(72,174);
   h106->SetBinContent(73,204);
   h106->SetBinContent(74,182);
   h106->SetBinContent(75,169);
   h106->SetBinContent(76,175);
   h106->SetBinContent(77,140);
   h106->SetBinContent(78,147);
   h106->SetBinContent(79,133);
   h106->SetBinContent(80,136);
   h106->SetBinContent(81,145);
   h106->SetBinContent(82,134);
   h106->SetBinContent(83,129);
   h106->SetBinContent(84,139);
   h106->SetBinContent(85,114);
   h106->SetBinContent(86,91);
   h106->SetBinContent(87,74);
   h106->SetBinContent(88,66);
   h106->SetBinContent(89,40);
   h106->SetBinContent(90,27);
   h106->SetBinContent(91,32);
   h106->SetBinContent(92,19);
   h106->SetBinContent(93,23);
   h106->SetBinContent(94,17);
   h106->SetBinContent(95,13);
   h106->SetBinContent(96,7);
   h106->SetBinContent(97,5);
   h106->SetBinContent(98,2);
   h106->SetBinContent(99,1);
   h106->SetBinContent(100,1);
   h106->SetEntries(15723);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("PEX0");
   
   TH1F *h206 = new TH1F("h206","m(kk)   ",100,0.9,2.9);
   h206->SetBinContent(5,16.55407);
   h206->SetBinContent(6,84.78591);
   h206->SetBinContent(7,121.8691);
   h206->SetBinContent(8,137.5355);
   h206->SetBinContent(9,144.9317);
   h206->SetBinContent(10,150.7752);
   h206->SetBinContent(11,158.7158);
   h206->SetBinContent(12,173.8829);
   h206->SetBinContent(13,198.6931);
   h206->SetBinContent(14,215.5438);
   h206->SetBinContent(15,222.9514);
   h206->SetBinContent(16,221.6331);
   h206->SetBinContent(17,219.6568);
   h206->SetBinContent(18,220.4533);
   h206->SetBinContent(19,229.9451);
   h206->SetBinContent(20,235.0996);
   h206->SetBinContent(21,242.8534);
   h206->SetBinContent(22,231.3174);
   h206->SetBinContent(23,222.4416);
   h206->SetBinContent(24,209.9829);
   h206->SetBinContent(25,201.8622);
   h206->SetBinContent(26,185.3252);
   h206->SetBinContent(27,168.8098);
   h206->SetBinContent(28,156.9229);
   h206->SetBinContent(29,143.0918);
   h206->SetBinContent(30,132.4287);
   h206->SetBinContent(31,124.1211);
   h206->SetBinContent(32,122.7252);
   h206->SetBinContent(33,125.0522);
   h206->SetBinContent(34,131.2547);
   h206->SetBinContent(35,139.0817);
   h206->SetBinContent(36,151.5573);
   h206->SetBinContent(37,166.4539);
   h206->SetBinContent(38,179.7202);
   h206->SetBinContent(39,190.3446);
   h206->SetBinContent(40,200.9189);
   h206->SetBinContent(41,200.1477);
   h206->SetBinContent(42,192.8926);
   h206->SetBinContent(43,174.4858);
   h206->SetBinContent(44,162.9635);
   h206->SetBinContent(45,162.5123);
   h206->SetBinContent(46,168.0403);
   h206->SetBinContent(47,181.095);
   h206->SetBinContent(48,192.4219);
   h206->SetBinContent(49,205.9883);
   h206->SetBinContent(50,210.8825);
   h206->SetBinContent(51,223.4512);
   h206->SetBinContent(52,229.655);
   h206->SetBinContent(53,234.9557);
   h206->SetBinContent(54,243.6052);
   h206->SetBinContent(55,249.2898);
   h206->SetBinContent(56,250.0432);
   h206->SetBinContent(57,253.2113);
   h206->SetBinContent(58,255.3651);
   h206->SetBinContent(59,256.9108);
   h206->SetBinContent(60,255.0991);
   h206->SetBinContent(61,258.7129);
   h206->SetBinContent(62,259.6246);
   h206->SetBinContent(63,254.3288);
   h206->SetBinContent(64,255.5449);
   h206->SetBinContent(65,249.2086);
   h206->SetBinContent(66,242.3235);
   h206->SetBinContent(67,235.2002);
   h206->SetBinContent(68,230.6543);
   h206->SetBinContent(69,225.2652);
   h206->SetBinContent(70,217.7523);
   h206->SetBinContent(71,206.6032);
   h206->SetBinContent(72,197.2657);
   h206->SetBinContent(73,185.3897);
   h206->SetBinContent(74,178.0128);
   h206->SetBinContent(75,171.2268);
   h206->SetBinContent(76,160.7231);
   h206->SetBinContent(77,157.5827);
   h206->SetBinContent(78,149.2537);
   h206->SetBinContent(79,143.4851);
   h206->SetBinContent(80,139.8731);
   h206->SetBinContent(81,140.6608);
   h206->SetBinContent(82,135.4094);
   h206->SetBinContent(83,133.1326);
   h206->SetBinContent(84,127.2547);
   h206->SetBinContent(85,124.4415);
   h206->SetBinContent(86,110.6376);
   h206->SetBinContent(87,90.25867);
   h206->SetBinContent(88,65.35571);
   h206->SetBinContent(89,45.56388);
   h206->SetBinContent(90,32.22268);
   h206->SetBinContent(91,25.17885);
   h206->SetBinContent(92,21.35979);
   h206->SetBinContent(93,18.54298);
   h206->SetBinContent(94,16.04598);
   h206->SetBinContent(95,14.05305);
   h206->SetBinContent(96,11.11091);
   h206->SetBinContent(97,7.046665);
   h206->SetBinContent(98,3.357987);
   h206->SetBinContent(99,0.9367336);
   h206->SetBinContent(100,0.09236655);
   h206->SetEntries(2000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006633");
   h206->SetLineColor(ci);
   h206->SetLineWidth(2);

   ci = TColor::GetColor("#006633");
   h206->SetMarkerColor(ci);
   h206->GetXaxis()->SetLabelFont(42);
   h206->GetXaxis()->SetLabelSize(0.035);
   h206->GetXaxis()->SetTitleSize(0.035);
   h206->GetXaxis()->SetTitleFont(42);
   h206->GetYaxis()->SetLabelFont(42);
   h206->GetYaxis()->SetLabelSize(0.035);
   h206->GetYaxis()->SetTitleSize(0.035);
   h206->GetYaxis()->SetTitleFont(42);
   h206->GetZaxis()->SetLabelFont(42);
   h206->GetZaxis()->SetLabelSize(0.035);
   h206->GetZaxis()->SetTitleSize(0.035);
   h206->GetZaxis()->SetTitleFont(42);
   h206->Draw("SAME");
   
   TH1F *h922 = new TH1F("h922","m(kk)   ",100,0.9,2.9);
   h922->SetBinContent(5,43.8904);
   h922->SetBinContent(6,146.3839);
   h922->SetBinContent(7,123.3032);
   h922->SetBinContent(8,90.68156);
   h922->SetBinContent(9,66.45714);
   h922->SetBinContent(10,50.25903);
   h922->SetBinContent(11,38.4598);
   h922->SetBinContent(12,30.44066);
   h922->SetBinContent(13,24.94759);
   h922->SetBinContent(14,20.44357);
   h922->SetBinContent(15,17.21028);
   h922->SetBinContent(16,14.55513);
   h922->SetBinContent(17,12.50581);
   h922->SetBinContent(18,10.79901);
   h922->SetBinContent(19,9.631522);
   h922->SetBinContent(20,8.340927);
   h922->SetBinContent(21,7.498769);
   h922->SetBinContent(22,6.658903);
   h922->SetBinContent(23,6.076893);
   h922->SetBinContent(24,5.470596);
   h922->SetBinContent(25,5.055518);
   h922->SetBinContent(26,4.525059);
   h922->SetBinContent(27,4.104371);
   h922->SetBinContent(28,3.801192);
   h922->SetBinContent(29,3.469914);
   h922->SetBinContent(30,3.218076);
   h922->SetBinContent(31,2.946318);
   h922->SetBinContent(32,2.757308);
   h922->SetBinContent(33,2.553372);
   h922->SetBinContent(34,2.380939);
   h922->SetBinContent(35,2.198467);
   h922->SetBinContent(36,2.059275);
   h922->SetBinContent(37,1.940981);
   h922->SetBinContent(38,1.802869);
   h922->SetBinContent(39,1.656179);
   h922->SetBinContent(40,1.574778);
   h922->SetBinContent(41,1.464845);
   h922->SetBinContent(42,1.391821);
   h922->SetBinContent(43,1.30783);
   h922->SetBinContent(44,1.215486);
   h922->SetBinContent(45,1.14628);
   h922->SetBinContent(46,1.075327);
   h922->SetBinContent(47,1.017968);
   h922->SetBinContent(48,0.9625424);
   h922->SetBinContent(49,0.9072431);
   h922->SetBinContent(50,0.848021);
   h922->SetBinContent(51,0.8041334);
   h922->SetBinContent(52,0.753763);
   h922->SetBinContent(53,0.7051824);
   h922->SetBinContent(54,0.6748611);
   h922->SetBinContent(55,0.635583);
   h922->SetBinContent(56,0.593779);
   h922->SetBinContent(57,0.5586823);
   h922->SetBinContent(58,0.5262091);
   h922->SetBinContent(59,0.4957886);
   h922->SetBinContent(60,0.463401);
   h922->SetBinContent(61,0.4415322);
   h922->SetBinContent(62,0.4167352);
   h922->SetBinContent(63,0.3866684);
   h922->SetBinContent(64,0.3706254);
   h922->SetBinContent(65,0.3447445);
   h922->SetBinContent(66,0.3244209);
   h922->SetBinContent(67,0.3028032);
   h922->SetBinContent(68,0.284029);
   h922->SetBinContent(69,0.2696865);
   h922->SetBinContent(70,0.2525114);
   h922->SetBinContent(71,0.2347645);
   h922->SetBinContent(72,0.2175358);
   h922->SetBinContent(73,0.2014469);
   h922->SetBinContent(74,0.1897759);
   h922->SetBinContent(75,0.1772116);
   h922->SetBinContent(76,0.1615334);
   h922->SetBinContent(77,0.1519063);
   h922->SetBinContent(78,0.1399154);
   h922->SetBinContent(79,0.1272599);
   h922->SetBinContent(80,0.1175287);
   h922->SetBinContent(81,0.1104676);
   h922->SetBinContent(82,0.09869643);
   h922->SetBinContent(83,0.08981547);
   h922->SetBinContent(84,0.07962832);
   h922->SetBinContent(85,0.07350459);
   h922->SetBinContent(86,0.06594086);
   h922->SetBinContent(87,0.05847785);
   h922->SetBinContent(88,0.05103034);
   h922->SetBinContent(89,0.04438879);
   h922->SetBinContent(90,0.0383561);
   h922->SetBinContent(91,0.0322585);
   h922->SetBinContent(92,0.02706232);
   h922->SetBinContent(93,0.02156247);
   h922->SetBinContent(94,0.01661897);
   h922->SetBinContent(95,0.01197102);
   h922->SetBinContent(96,0.007598399);
   h922->SetBinContent(97,0.003885901);
   h922->SetBinContent(98,0.00149278);
   h922->SetBinContent(99,0.000320171);
   h922->SetBinContent(100,2.309713e-05);
   h922->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h922->SetLineColor(ci);
   h922->SetLineStyle(2);
   h922->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h922->SetMarkerColor(ci);
   h922->GetXaxis()->SetLabelFont(42);
   h922->GetXaxis()->SetLabelSize(0.035);
   h922->GetXaxis()->SetTitleSize(0.035);
   h922->GetXaxis()->SetTitleFont(42);
   h922->GetYaxis()->SetLabelFont(42);
   h922->GetYaxis()->SetLabelSize(0.035);
   h922->GetYaxis()->SetTitleSize(0.035);
   h922->GetYaxis()->SetTitleFont(42);
   h922->GetZaxis()->SetLabelFont(42);
   h922->GetZaxis()->SetLabelSize(0.035);
   h922->GetZaxis()->SetTitleSize(0.035);
   h922->GetZaxis()->SetTitleFont(42);
   h922->Draw("CSAME");
   
   TH1F *h924 = new TH1F("h924","m(kk)   ",100,0.9,2.9);
   h924->SetBinContent(5,6.03049e-05);
   h924->SetBinContent(6,0.003992281);
   h924->SetBinContent(7,0.02070156);
   h924->SetBinContent(8,0.05451989);
   h924->SetBinContent(9,0.1146588);
   h924->SetBinContent(10,0.2083377);
   h924->SetBinContent(11,0.3318608);
   h924->SetBinContent(12,0.5252318);
   h924->SetBinContent(13,0.8149157);
   h924->SetBinContent(14,1.2185);
   h924->SetBinContent(15,1.851765);
   h924->SetBinContent(16,2.891008);
   h924->SetBinContent(17,4.577285);
   h924->SetBinContent(18,7.321846);
   h924->SetBinContent(19,11.95088);
   h924->SetBinContent(20,17.13425);
   h924->SetBinContent(21,18.13198);
   h924->SetBinContent(22,14.29416);
   h924->SetBinContent(23,10.09714);
   h924->SetBinContent(24,6.859514);
   h924->SetBinContent(25,5.013125);
   h924->SetBinContent(26,3.687859);
   h924->SetBinContent(27,2.856009);
   h924->SetBinContent(28,2.325227);
   h924->SetBinContent(29,1.907727);
   h924->SetBinContent(30,1.629464);
   h924->SetBinContent(31,1.419324);
   h924->SetBinContent(32,1.276854);
   h924->SetBinContent(33,1.148385);
   h924->SetBinContent(34,1.059642);
   h924->SetBinContent(35,0.9753355);
   h924->SetBinContent(36,0.9219087);
   h924->SetBinContent(37,0.8726218);
   h924->SetBinContent(38,0.832646);
   h924->SetBinContent(39,0.7817287);
   h924->SetBinContent(40,0.7652451);
   h924->SetBinContent(41,0.738732);
   h924->SetBinContent(42,0.7215014);
   h924->SetBinContent(43,0.709073);
   h924->SetBinContent(44,0.6840568);
   h924->SetBinContent(45,0.6751124);
   h924->SetBinContent(46,0.6547529);
   h924->SetBinContent(47,0.6443441);
   h924->SetBinContent(48,0.6423036);
   h924->SetBinContent(49,0.6296917);
   h924->SetBinContent(50,0.61121);
   h924->SetBinContent(51,0.6068403);
   h924->SetBinContent(52,0.5933045);
   h924->SetBinContent(53,0.5805915);
   h924->SetBinContent(54,0.5772578);
   h924->SetBinContent(55,0.566088);
   h924->SetBinContent(56,0.550393);
   h924->SetBinContent(57,0.5395814);
   h924->SetBinContent(58,0.5298151);
   h924->SetBinContent(59,0.5184069);
   h924->SetBinContent(60,0.5018798);
   h924->SetBinContent(61,0.4984886);
   h924->SetBinContent(62,0.4886794);
   h924->SetBinContent(63,0.469958);
   h924->SetBinContent(64,0.4672482);
   h924->SetBinContent(65,0.4496538);
   h924->SetBinContent(66,0.4369971);
   h924->SetBinContent(67,0.422116);
   h924->SetBinContent(68,0.4096219);
   h924->SetBinContent(69,0.4024933);
   h924->SetBinContent(70,0.3888191);
   h924->SetBinContent(71,0.3731412);
   h924->SetBinContent(72,0.3565082);
   h924->SetBinContent(73,0.3404174);
   h924->SetBinContent(74,0.3297859);
   h924->SetBinContent(75,0.3177294);
   h924->SetBinContent(76,0.2981938);
   h924->SetBinContent(77,0.2889455);
   h924->SetBinContent(78,0.2733);
   h924->SetBinContent(79,0.2557746);
   h924->SetBinContent(80,0.2426247);
   h924->SetBinContent(81,0.2341249);
   h924->SetBinContent(82,0.2148563);
   h924->SetBinContent(83,0.2006448);
   h924->SetBinContent(84,0.182319);
   h924->SetBinContent(85,0.1727564);
   h924->SetBinContent(86,0.1589678);
   h924->SetBinContent(87,0.1443492);
   h924->SetBinContent(88,0.128951);
   h924->SetBinContent(89,0.1150429);
   h924->SetBinContent(90,0.1017504);
   h924->SetBinContent(91,0.08760677);
   h924->SetBinContent(92,0.07538927);
   h924->SetBinContent(93,0.06143042);
   h924->SetBinContent(94,0.04856295);
   h924->SetBinContent(95,0.0359461);
   h924->SetBinContent(96,0.02353768);
   h924->SetBinContent(97,0.01248267);
   h924->SetBinContent(98,0.00501471);
   h924->SetBinContent(99,0.001124803);
   h924->SetBinContent(100,8.405265e-05);
   h924->SetEntries(2000000);

   ci = TColor::GetColor("#0000ff");
   h924->SetLineColor(ci);
   h924->SetLineStyle(3);
   h924->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h924->SetMarkerColor(ci);
   h924->GetXaxis()->SetLabelFont(42);
   h924->GetXaxis()->SetLabelSize(0.035);
   h924->GetXaxis()->SetTitleSize(0.035);
   h924->GetXaxis()->SetTitleFont(42);
   h924->GetYaxis()->SetLabelFont(42);
   h924->GetYaxis()->SetLabelSize(0.035);
   h924->GetYaxis()->SetTitleSize(0.035);
   h924->GetYaxis()->SetTitleFont(42);
   h924->GetZaxis()->SetLabelFont(42);
   h924->GetZaxis()->SetLabelSize(0.035);
   h924->GetZaxis()->SetTitleSize(0.035);
   h924->GetZaxis()->SetTitleFont(42);
   h924->Draw("CSAME");
   
   TH1F *h926 = new TH1F("h926","m(kk)   ",100,0.9,2.9);
   h926->SetBinContent(5,0.01707526);
   h926->SetBinContent(6,0.08155046);
   h926->SetBinContent(7,0.1134577);
   h926->SetBinContent(8,0.1389978);
   h926->SetBinContent(9,0.1637594);
   h926->SetBinContent(10,0.1884121);
   h926->SetBinContent(11,0.2106434);
   h926->SetBinContent(12,0.235377);
   h926->SetBinContent(13,0.2648394);
   h926->SetBinContent(14,0.2908017);
   h926->SetBinContent(15,0.3227132);
   h926->SetBinContent(16,0.3543037);
   h926->SetBinContent(17,0.3903341);
   h926->SetBinContent(18,0.4283902);
   h926->SetBinContent(19,0.4814932);
   h926->SetBinContent(20,0.5227865);
   h926->SetBinContent(21,0.5860494);
   h926->SetBinContent(22,0.646776);
   h926->SetBinContent(23,0.7322989);
   h926->SetBinContent(24,0.8171281);
   h926->SetBinContent(25,0.9354857);
   h926->SetBinContent(26,1.03818);
   h926->SetBinContent(27,1.171039);
   h926->SetBinContent(28,1.353863);
   h926->SetBinContent(29,1.547735);
   h926->SetBinContent(30,1.80933);
   h926->SetBinContent(31,2.104332);
   h926->SetBinContent(32,2.524168);
   h926->SetBinContent(33,3.032915);
   h926->SetBinContent(34,3.713865);
   h926->SetBinContent(35,4.57286);
   h926->SetBinContent(36,5.817903);
   h926->SetBinContent(37,7.604421);
   h926->SetBinContent(38,9.975433);
   h926->SetBinContent(39,13.1277);
   h926->SetBinContent(40,17.72529);
   h926->SetBinContent(41,22.31141);
   h926->SetBinContent(42,25.543);
   h926->SetBinContent(43,24.54514);
   h926->SetBinContent(44,20.08965);
   h926->SetBinContent(45,15.2728);
   h926->SetBinContent(46,11.22499);
   h926->SetBinContent(47,8.361363);
   h926->SetBinContent(48,6.331948);
   h926->SetBinContent(49,4.880793);
   h926->SetBinContent(50,3.806048);
   h926->SetBinContent(51,3.069231);
   h926->SetBinContent(52,2.482618);
   h926->SetBinContent(53,2.034576);
   h926->SetBinContent(54,1.726886);
   h926->SetBinContent(55,1.458441);
   h926->SetBinContent(56,1.231999);
   h926->SetBinContent(57,1.057512);
   h926->SetBinContent(58,0.9149956);
   h926->SetBinContent(59,0.7969663);
   h926->SetBinContent(60,0.6926915);
   h926->SetBinContent(61,0.6166928);
   h926->SetBinContent(62,0.5464435);
   h926->SetBinContent(63,0.4778294);
   h926->SetBinContent(64,0.433319);
   h926->SetBinContent(65,0.3826088);
   h926->SetBinContent(66,0.3429281);
   h926->SetBinContent(67,0.3055783);
   h926->SetBinContent(68,0.274374);
   h926->SetBinContent(69,0.249992);
   h926->SetBinContent(70,0.22512);
   h926->SetBinContent(71,0.201675);
   h926->SetBinContent(72,0.1803757);
   h926->SetBinContent(73,0.161536);
   h926->SetBinContent(74,0.1473852);
   h926->SetBinContent(75,0.1335036);
   h926->SetBinContent(76,0.118213);
   h926->SetBinContent(77,0.1081072);
   h926->SetBinContent(78,0.09696009);
   h926->SetBinContent(79,0.08597922);
   h926->SetBinContent(80,0.07748862);
   h926->SetBinContent(81,0.0711493);
   h926->SetBinContent(82,0.06215764);
   h926->SetBinContent(83,0.05535622);
   h926->SetBinContent(84,0.04807542);
   h926->SetBinContent(85,0.04349931);
   h926->SetBinContent(86,0.03827944);
   h926->SetBinContent(87,0.0333259);
   h926->SetBinContent(88,0.02856911);
   h926->SetBinContent(89,0.02442602);
   h926->SetBinContent(90,0.02075898);
   h926->SetBinContent(91,0.01718111);
   h926->SetBinContent(92,0.0141923);
   h926->SetBinContent(93,0.0111408);
   h926->SetBinContent(94,0.008463196);
   h926->SetBinContent(95,0.006011656);
   h926->SetBinContent(96,0.003765266);
   h926->SetBinContent(97,0.00190099);
   h926->SetBinContent(98,0.0007213397);
   h926->SetBinContent(99,0.0001528733);
   h926->SetBinContent(100,1.091995e-05);
   h926->SetEntries(2000000);

   ci = TColor::GetColor("#ff00ff");
   h926->SetLineColor(ci);
   h926->SetLineStyle(4);
   h926->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h926->SetMarkerColor(ci);
   h926->GetXaxis()->SetLabelFont(42);
   h926->GetXaxis()->SetLabelSize(0.035);
   h926->GetXaxis()->SetTitleSize(0.035);
   h926->GetXaxis()->SetTitleFont(42);
   h926->GetYaxis()->SetLabelFont(42);
   h926->GetYaxis()->SetLabelSize(0.035);
   h926->GetYaxis()->SetTitleSize(0.035);
   h926->GetYaxis()->SetTitleFont(42);
   h926->GetZaxis()->SetLabelFont(42);
   h926->GetZaxis()->SetLabelSize(0.035);
   h926->GetZaxis()->SetTitleSize(0.035);
   h926->GetZaxis()->SetTitleFont(42);
   h926->Draw("CSAME");
   
   TH1F *h927 = new TH1F("h927","m(kk)   ",100,0.9,2.9);
   h927->SetBinContent(5,0.172146);
   h927->SetBinContent(6,0.8350922);
   h927->SetBinContent(7,1.187745);
   h927->SetBinContent(8,1.490847);
   h927->SetBinContent(9,1.803538);
   h927->SetBinContent(10,2.134073);
   h927->SetBinContent(11,2.459217);
   h927->SetBinContent(12,2.838886);
   h927->SetBinContent(13,3.307791);
   h927->SetBinContent(14,3.769848);
   h927->SetBinContent(15,4.354651);
   h927->SetBinContent(16,4.989607);
   h927->SetBinContent(17,5.751994);
   h927->SetBinContent(18,6.624045);
   h927->SetBinContent(19,7.829156);
   h927->SetBinContent(20,8.956937);
   h927->SetBinContent(21,10.58529);
   h927->SetBinContent(22,12.30402);
   h927->SetBinContent(23,14.61996);
   h927->SetBinContent(24,16.98706);
   h927->SetBinContent(25,19.97175);
   h927->SetBinContent(26,22.27484);
   h927->SetBinContent(27,24.47495);
   h927->SetBinContent(28,26.44769);
   h927->SetBinContent(29,26.92224);
   h927->SetBinContent(30,26.57623);
   h927->SetBinContent(31,24.78431);
   h927->SetBinContent(32,22.7689);
   h927->SetBinContent(33,20.12943);
   h927->SetBinContent(34,17.59424);
   h927->SetBinContent(35,15.06376);
   h927->SetBinContent(36,13.01248);
   h927->SetBinContent(37,11.29225);
   h927->SetBinContent(38,9.669054);
   h927->SetBinContent(39,8.20715);
   h927->SetBinContent(40,7.238421);
   h927->SetBinContent(41,6.266671);
   h927->SetBinContent(42,5.564581);
   h927->SetBinContent(43,4.907046);
   h927->SetBinContent(44,4.295694);
   h927->SetBinContent(45,3.828653);
   h927->SetBinContent(46,3.406396);
   h927->SetBinContent(47,3.068243);
   h927->SetBinContent(48,2.768785);
   h927->SetBinContent(49,2.497507);
   h927->SetBinContent(50,2.239599);
   h927->SetBinContent(51,2.042599);
   h927->SetBinContent(52,1.844806);
   h927->SetBinContent(53,1.666711);
   h927->SetBinContent(54,1.543283);
   h927->SetBinContent(55,1.408897);
   h927->SetBinContent(56,1.277558);
   h927->SetBinContent(57,1.168745);
   h927->SetBinContent(58,1.071713);
   h927->SetBinContent(59,0.9843369);
   h927->SetBinContent(60,0.8980365);
   h927->SetBinContent(61,0.8360632);
   h927->SetBinContent(62,0.7719111);
   h927->SetBinContent(63,0.701244);
   h927->SetBinContent(64,0.6587526);
   h927->SetBinContent(65,0.6010569);
   h927->SetBinContent(66,0.5553418);
   h927->SetBinContent(67,0.5092352);
   h927->SetBinContent(68,0.4696251);
   h927->SetBinContent(69,0.438731);
   h927->SetBinContent(70,0.4044491);
   h927->SetBinContent(71,0.3704307);
   h927->SetBinContent(72,0.3383174);
   h927->SetBinContent(73,0.3089916);
   h927->SetBinContent(74,0.2872255);
   h927->SetBinContent(75,0.2647899);
   h927->SetBinContent(76,0.2384);
   h927->SetBinContent(77,0.2215171);
   h927->SetBinContent(78,0.2016938);
   h927->SetBinContent(79,0.1814246);
   h927->SetBinContent(80,0.1657598);
   h927->SetBinContent(81,0.1541915);
   h927->SetBinContent(82,0.1363866);
   h927->SetBinContent(83,0.1229146);
   h927->SetBinContent(84,0.1079593);
   h927->SetBinContent(85,0.09875288);
   h927->SetBinContent(86,0.08781243);
   h927->SetBinContent(87,0.07721364);
   h927->SetBinContent(88,0.06682655);
   h927->SetBinContent(89,0.05766352);
   h927->SetBinContent(90,0.04944095);
   h927->SetBinContent(91,0.04126838);
   h927->SetBinContent(92,0.03436829);
   h927->SetBinContent(93,0.02719044);
   h927->SetBinContent(94,0.02081229);
   h927->SetBinContent(95,0.01489149);
   h927->SetBinContent(96,0.009391675);
   h927->SetBinContent(97,0.004773245);
   h927->SetBinContent(98,0.001822744);
   h927->SetBinContent(99,0.0003886722);
   h927->SetBinContent(100,2.790403e-05);
   h927->SetEntries(2000000);
   h927->SetLineColor(13);
   h927->SetLineStyle(5);
   h927->SetLineWidth(2);
   h927->SetMarkerColor(13);
   h927->GetXaxis()->SetLabelFont(42);
   h927->GetXaxis()->SetLabelSize(0.035);
   h927->GetXaxis()->SetTitleSize(0.035);
   h927->GetXaxis()->SetTitleFont(42);
   h927->GetYaxis()->SetLabelFont(42);
   h927->GetYaxis()->SetLabelSize(0.035);
   h927->GetYaxis()->SetTitleSize(0.035);
   h927->GetYaxis()->SetTitleFont(42);
   h927->GetZaxis()->SetLabelFont(42);
   h927->GetZaxis()->SetLabelSize(0.035);
   h927->GetZaxis()->SetTitleSize(0.035);
   h927->GetZaxis()->SetTitleFont(42);
   h927->Draw("CSAME");
   TLatex *   tex = new TLatex(2.4,300,"(e)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(2.4,280,2.5,280);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,270,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,260,2.5,260);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,250,"#it{a}_{0}(980)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,240,2.5,240);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,230,"#it{a}_{2}(1310)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,220,2.5,220);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,210,"#it{a}_{0}(1700)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,200,2.5,200);
   line->SetLineColor(13);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,190,"#it{a}_{0}(1450)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(1.5,300,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(1.5,270,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.5001,0.0001,0.9999,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(0.3999999,-262.1748,3.031579,397.6768);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,13);
   h106->SetBinContent(6,90);
   h106->SetBinContent(7,120);
   h106->SetBinContent(8,122);
   h106->SetBinContent(9,128);
   h106->SetBinContent(10,116);
   h106->SetBinContent(11,175);
   h106->SetBinContent(12,193);
   h106->SetBinContent(13,211);
   h106->SetBinContent(14,262);
   h106->SetBinContent(15,219);
   h106->SetBinContent(16,264);
   h106->SetBinContent(17,246);
   h106->SetBinContent(18,254);
   h106->SetBinContent(19,246);
   h106->SetBinContent(20,256);
   h106->SetBinContent(21,245);
   h106->SetBinContent(22,220);
   h106->SetBinContent(23,208);
   h106->SetBinContent(24,193);
   h106->SetBinContent(25,189);
   h106->SetBinContent(26,147);
   h106->SetBinContent(27,144);
   h106->SetBinContent(28,147);
   h106->SetBinContent(29,135);
   h106->SetBinContent(30,133);
   h106->SetBinContent(31,153);
   h106->SetBinContent(32,134);
   h106->SetBinContent(33,137);
   h106->SetBinContent(34,131);
   h106->SetBinContent(35,137);
   h106->SetBinContent(36,150);
   h106->SetBinContent(37,177);
   h106->SetBinContent(38,164);
   h106->SetBinContent(39,192);
   h106->SetBinContent(40,190);
   h106->SetBinContent(41,193);
   h106->SetBinContent(42,188);
   h106->SetBinContent(43,171);
   h106->SetBinContent(44,164);
   h106->SetBinContent(45,176);
   h106->SetBinContent(46,164);
   h106->SetBinContent(47,150);
   h106->SetBinContent(48,190);
   h106->SetBinContent(49,196);
   h106->SetBinContent(50,224);
   h106->SetBinContent(51,227);
   h106->SetBinContent(52,224);
   h106->SetBinContent(53,258);
   h106->SetBinContent(54,254);
   h106->SetBinContent(55,269);
   h106->SetBinContent(56,232);
   h106->SetBinContent(57,255);
   h106->SetBinContent(58,287);
   h106->SetBinContent(59,243);
   h106->SetBinContent(60,265);
   h106->SetBinContent(61,294);
   h106->SetBinContent(62,310);
   h106->SetBinContent(63,267);
   h106->SetBinContent(64,263);
   h106->SetBinContent(65,221);
   h106->SetBinContent(66,269);
   h106->SetBinContent(67,219);
   h106->SetBinContent(68,219);
   h106->SetBinContent(69,194);
   h106->SetBinContent(70,185);
   h106->SetBinContent(71,172);
   h106->SetBinContent(72,174);
   h106->SetBinContent(73,204);
   h106->SetBinContent(74,182);
   h106->SetBinContent(75,169);
   h106->SetBinContent(76,175);
   h106->SetBinContent(77,140);
   h106->SetBinContent(78,147);
   h106->SetBinContent(79,133);
   h106->SetBinContent(80,136);
   h106->SetBinContent(81,145);
   h106->SetBinContent(82,134);
   h106->SetBinContent(83,129);
   h106->SetBinContent(84,139);
   h106->SetBinContent(85,114);
   h106->SetBinContent(86,91);
   h106->SetBinContent(87,74);
   h106->SetBinContent(88,66);
   h106->SetBinContent(89,40);
   h106->SetBinContent(90,27);
   h106->SetBinContent(91,32);
   h106->SetBinContent(92,19);
   h106->SetBinContent(93,23);
   h106->SetBinContent(94,17);
   h106->SetBinContent(95,13);
   h106->SetBinContent(96,7);
   h106->SetBinContent(97,5);
   h106->SetBinContent(98,2);
   h106->SetBinContent(99,1);
   h106->SetBinContent(100,1);
   h106->SetMinimum(-150);
   h106->SetEntries(15723);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("PEX0 ");
   
   TH1F *h8917 = new TH1F("h8917","m(kk)   ",100,0.9,2.9);
   h8917->SetBinContent(5,-26.62252);
   h8917->SetBinContent(6,-52.95537);
   h8917->SetBinContent(7,2.005152);
   h8917->SetBinContent(8,38.58588);
   h8917->SetBinContent(9,56.51958);
   h8917->SetBinContent(10,64.23032);
   h8917->SetBinContent(11,66.12647);
   h8917->SetBinContent(12,65.80163);
   h8917->SetBinContent(13,65.31137);
   h8917->SetBinContent(14,62.82672);
   h8917->SetBinContent(15,60.86702);
   h8917->SetBinContent(16,58.32812);
   h8917->SetBinContent(17,56.08636);
   h8917->SetBinContent(18,53.74267);
   h8917->SetBinContent(19,52.74029);
   h8917->SetBinContent(20,49.78925);
   h8917->SetBinContent(21,48.57683);
   h8917->SetBinContent(22,46.59468);
   h8917->SetBinContent(23,45.71756);
   h8917->SetBinContent(24,44.11817);
   h8917->SetBinContent(25,43.48572);
   h8917->SetBinContent(26,41.37117);
   h8917->SetBinContent(27,39.83941);
   h8917->SetBinContent(28,39.02835);
   h8917->SetBinContent(29,37.61481);
   h8917->SetBinContent(30,36.74303);
   h8917->SetBinContent(31,35.38471);
   h8917->SetBinContent(32,34.73334);
   h8917->SetBinContent(33,33.67461);
   h8917->SetBinContent(34,32.84105);
   h8917->SetBinContent(35,31.65829);
   h8917->SetBinContent(36,30.91339);
   h8917->SetBinContent(37,30.30869);
   h8917->SetBinContent(38,29.26845);
   h8917->SetBinContent(39,27.89696);
   h8917->SetBinContent(40,27.49871);
   h8917->SetBinContent(41,26.49851);
   h8917->SetBinContent(42,26.02887);
   h8917->SetBinContent(43,25.27337);
   h8917->SetBinContent(44,24.2356);
   h8917->SetBinContent(45,23.56311);
   h8917->SetBinContent(46,22.75251);
   h8917->SetBinContent(47,22.15728);
   h8917->SetBinContent(48,21.53799);
   h8917->SetBinContent(49,20.84242);
   h8917->SetBinContent(50,19.98124);
   h8917->SetBinContent(51,19.41899);
   h8917->SetBinContent(52,18.64211);
   h8917->SetBinContent(53,17.8452);
   h8917->SetBinContent(54,17.45748);
   h8917->SetBinContent(55,16.7902);
   h8917->SetBinContent(56,16.01483);
   h8917->SetBinContent(57,15.36707);
   h8917->SetBinContent(58,14.75295);
   h8917->SetBinContent(59,14.15884);
   h8917->SetBinContent(60,13.46917);
   h8917->SetBinContent(61,13.05221);
   h8917->SetBinContent(62,12.5223);
   h8917->SetBinContent(63,11.80612);
   h8917->SetBinContent(64,11.48939);
   h8917->SetBinContent(65,10.84282);
   h8917->SetBinContent(66,10.3462);
   h8917->SetBinContent(67,9.788389);
   h8917->SetBinContent(68,9.299289);
   h8917->SetBinContent(69,8.941143);
   h8917->SetBinContent(70,8.469438);
   h8917->SetBinContent(71,7.965924);
   h8917->SetBinContent(72,7.463993);
   h8917->SetBinContent(73,6.981927);
   h8917->SetBinContent(74,6.643631);
   h8917->SetBinContent(75,6.263402);
   h8917->SetBinContent(76,5.761179);
   h8917->SetBinContent(77,5.46471);
   h8917->SetBinContent(78,5.075557);
   h8917->SetBinContent(79,4.652712);
   h8917->SetBinContent(80,4.32835);
   h8917->SetBinContent(81,4.096771);
   h8917->SetBinContent(82,3.684529);
   h8917->SetBinContent(83,3.374605);
   h8917->SetBinContent(84,3.008711);
   h8917->SetBinContent(85,2.793086);
   h8917->SetBinContent(86,2.51885);
   h8917->SetBinContent(87,2.243926);
   h8917->SetBinContent(88,1.966092);
   h8917->SetBinContent(89,1.717754);
   h8917->SetBinContent(90,1.489633);
   h8917->SetBinContent(91,1.256842);
   h8917->SetBinContent(92,1.058098);
   h8917->SetBinContent(93,0.8450491);
   h8917->SetBinContent(94,0.653192);
   h8917->SetBinContent(95,0.4719772);
   h8917->SetBinContent(96,0.3008389);
   h8917->SetBinContent(97,0.1547134);
   h8917->SetBinContent(98,0.059922);
   h8917->SetBinContent(99,0.0129556);
   h8917->SetBinContent(100,0.0009400237);
   h8917->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h8917->SetLineColor(ci);
   h8917->SetLineStyle(2);
   h8917->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h8917->SetMarkerColor(ci);
   h8917->GetXaxis()->SetLabelFont(42);
   h8917->GetXaxis()->SetLabelSize(0.035);
   h8917->GetXaxis()->SetTitleSize(0.035);
   h8917->GetXaxis()->SetTitleFont(42);
   h8917->GetYaxis()->SetLabelFont(42);
   h8917->GetYaxis()->SetLabelSize(0.035);
   h8917->GetYaxis()->SetTitleSize(0.035);
   h8917->GetYaxis()->SetTitleFont(42);
   h8917->GetZaxis()->SetLabelFont(42);
   h8917->GetZaxis()->SetLabelSize(0.035);
   h8917->GetZaxis()->SetTitleSize(0.035);
   h8917->GetZaxis()->SetTitleFont(42);
   h8917->Draw("CSAME");
   
   TH1F *h8925 = new TH1F("h8925","m(kk)   ",100,0.9,2.9);
   h8925->SetBinContent(5,-1.859762);
   h8925->SetBinContent(6,-7.949262);
   h8925->SetBinContent(7,-9.212865);
   h8925->SetBinContent(8,-9.119288);
   h8925->SetBinContent(9,-8.012813);
   h8925->SetBinContent(10,-5.80785);
   h8925->SetBinContent(11,-3.195791);
   h8925->SetBinContent(12,1.056635);
   h8925->SetBinContent(13,4.866179);
   h8925->SetBinContent(14,4.154605);
   h8925->SetBinContent(15,-5.131503);
   h8925->SetBinContent(16,-18.87872);
   h8925->SetBinContent(17,-30.24956);
   h8925->SetBinContent(18,-37.86094);
   h8925->SetBinContent(19,-45.89279);
   h8925->SetBinContent(20,-52.90048);
   h8925->SetBinContent(21,-56.61493);
   h8925->SetBinContent(22,-60.73945);
   h8925->SetBinContent(23,-65.3703);
   h8925->SetBinContent(24,-67.99997);
   h8925->SetBinContent(25,-71.4976);
   h8925->SetBinContent(26,-73.07908);
   h8925->SetBinContent(27,-74.80782);
   h8925->SetBinContent(28,-76.896);
   h8925->SetBinContent(29,-77.63319);
   h8925->SetBinContent(30,-79.86111);
   h8925->SetBinContent(31,-80.04768);
   h8925->SetBinContent(32,-81.92609);
   h8925->SetBinContent(33,-82.32638);
   h8925->SetBinContent(34,-83.03046);
   h8925->SetBinContent(35,-82.49052);
   h8925->SetBinContent(36,-82.93749);
   h8925->SetBinContent(37,-83.61494);
   h8925->SetBinContent(38,-83.00426);
   h8925->SetBinContent(39,-81.00568);
   h8925->SetBinContent(40,-81.72041);
   h8925->SetBinContent(41,-80.40299);
   h8925->SetBinContent(42,-80.32098);
   h8925->SetBinContent(43,-79.87473);
   h8925->SetBinContent(44,-77.73084);
   h8925->SetBinContent(45,-76.48452);
   h8925->SetBinContent(46,-75.33049);
   h8925->SetBinContent(47,-73.38457);
   h8925->SetBinContent(48,-73.01664);
   h8925->SetBinContent(49,-70.20033);
   h8925->SetBinContent(50,-68.15685);
   h8925->SetBinContent(51,-66.53844);
   h8925->SetBinContent(52,-63.88639);
   h8925->SetBinContent(53,-62.79756);
   h8925->SetBinContent(54,-60.73644);
   h8925->SetBinContent(55,-57.74174);
   h8925->SetBinContent(56,-55.45506);
   h8925->SetBinContent(57,-52.61236);
   h8925->SetBinContent(58,-50.55193);
   h8925->SetBinContent(59,-47.86047);
   h8925->SetBinContent(60,-44.04798);
   h8925->SetBinContent(61,-43.37675);
   h8925->SetBinContent(62,-40.72112);
   h8925->SetBinContent(63,-37.39553);
   h8925->SetBinContent(64,-33.97489);
   h8925->SetBinContent(65,-31.45116);
   h8925->SetBinContent(66,-28.62796);
   h8925->SetBinContent(67,-25.61689);
   h8925->SetBinContent(68,-23.39008);
   h8925->SetBinContent(69,-20.73464);
   h8925->SetBinContent(70,-17.99153);
   h8925->SetBinContent(71,-15.33787);
   h8925->SetBinContent(72,-12.62686);
   h8925->SetBinContent(73,-9.978436);
   h8925->SetBinContent(74,-7.77129);
   h8925->SetBinContent(75,-5.651913);
   h8925->SetBinContent(76,-3.554731);
   h8925->SetBinContent(77,-2.029443);
   h8925->SetBinContent(78,-0.4359887);
   h8925->SetBinContent(79,0.4938551);
   h8925->SetBinContent(80,1.285845);
   h8925->SetBinContent(81,1.65267);
   h8925->SetBinContent(82,0.6144086);
   h8925->SetBinContent(83,-0.748791);
   h8925->SetBinContent(84,-3.849671);
   h8925->SetBinContent(85,-8.906351);
   h8925->SetBinContent(86,-16.5788);
   h8925->SetBinContent(87,-25.36861);
   h8925->SetBinContent(88,-32.60608);
   h8925->SetBinContent(89,-35.32459);
   h8925->SetBinContent(90,-34.47014);
   h8925->SetBinContent(91,-30.33706);
   h8925->SetBinContent(92,-26.04518);
   h8925->SetBinContent(93,-21.14079);
   h8925->SetBinContent(94,-16.69113);
   h8925->SetBinContent(95,-12.34588);
   h8925->SetBinContent(96,-8.105112);
   h8925->SetBinContent(97,-4.305155);
   h8925->SetBinContent(98,-1.727794);
   h8925->SetBinContent(99,-0.3870957);
   h8925->SetBinContent(100,-0.02892789);
   h8925->SetEntries(2000000);

   ci = TColor::GetColor("#0000ff");
   h8925->SetLineColor(ci);
   h8925->SetLineStyle(3);
   h8925->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h8925->SetMarkerColor(ci);
   h8925->GetXaxis()->SetLabelFont(42);
   h8925->GetXaxis()->SetLabelSize(0.035);
   h8925->GetXaxis()->SetTitleSize(0.035);
   h8925->GetXaxis()->SetTitleFont(42);
   h8925->GetYaxis()->SetLabelFont(42);
   h8925->GetYaxis()->SetLabelSize(0.035);
   h8925->GetYaxis()->SetTitleSize(0.035);
   h8925->GetYaxis()->SetTitleFont(42);
   h8925->GetZaxis()->SetLabelFont(42);
   h8925->GetZaxis()->SetLabelSize(0.035);
   h8925->GetZaxis()->SetTitleSize(0.035);
   h8925->GetZaxis()->SetTitleFont(42);
   h8925->Draw("CSAME");
   
   TH1F *h8932 = new TH1F("h8932","m(kk)   ",100,0.9,2.9);
   h8932->SetBinContent(5,-0.02116003);
   h8932->SetBinContent(6,-0.4270487);
   h8932->SetBinContent(7,-1.166614);
   h8932->SetBinContent(8,-1.925066);
   h8932->SetBinContent(9,-2.83011);
   h8932->SetBinContent(10,-3.824039);
   h8932->SetBinContent(11,-4.463972);
   h8932->SetBinContent(12,-5.482543);
   h8932->SetBinContent(13,-6.183488);
   h8932->SetBinContent(14,-7.062343);
   h8932->SetBinContent(15,-8.175038);
   h8932->SetBinContent(16,-9.100729);
   h8932->SetBinContent(17,-10.1913);
   h8932->SetBinContent(18,-10.65361);
   h8932->SetBinContent(19,-11.173);
   h8932->SetBinContent(20,-12.65625);
   h8932->SetBinContent(21,-12.65981);
   h8932->SetBinContent(22,-11.99902);
   h8932->SetBinContent(23,-12.10889);
   h8932->SetBinContent(24,-12.31369);
   h8932->SetBinContent(25,-12.79371);
   h8932->SetBinContent(26,-12.7068);
   h8932->SetBinContent(27,-13.14937);
   h8932->SetBinContent(28,-13.52387);
   h8932->SetBinContent(29,-13.7547);
   h8932->SetBinContent(30,-14.1071);
   h8932->SetBinContent(31,-14.36755);
   h8932->SetBinContent(32,-14.73061);
   h8932->SetBinContent(33,-14.8323);
   h8932->SetBinContent(34,-15.14031);
   h8932->SetBinContent(35,-15.17969);
   h8932->SetBinContent(36,-15.45445);
   h8932->SetBinContent(37,-15.57441);
   h8932->SetBinContent(38,-15.64847);
   h8932->SetBinContent(39,-15.35117);
   h8932->SetBinContent(40,-15.63525);
   h8932->SetBinContent(41,-15.6132);
   h8932->SetBinContent(42,-15.72557);
   h8932->SetBinContent(43,-15.80082);
   h8932->SetBinContent(44,-15.58195);
   h8932->SetBinContent(45,-15.61088);
   h8932->SetBinContent(46,-15.39609);
   h8932->SetBinContent(47,-15.37573);
   h8932->SetBinContent(48,-15.43307);
   h8932->SetBinContent(49,-15.28259);
   h8932->SetBinContent(50,-14.97053);
   h8932->SetBinContent(51,-14.93566);
   h8932->SetBinContent(52,-14.6837);
   h8932->SetBinContent(53,-14.40446);
   h8932->SetBinContent(54,-14.39198);
   h8932->SetBinContent(55,-14.1503);
   h8932->SetBinContent(56,-13.78557);
   h8932->SetBinContent(57,-13.52579);
   h8932->SetBinContent(58,-13.27846);
   h8932->SetBinContent(59,-13.0017);
   h8932->SetBinContent(60,-12.60281);
   h8932->SetBinContent(61,-12.48637);
   h8932->SetBinContent(62,-12.22584);
   h8932->SetBinContent(63,-11.74659);
   h8932->SetBinContent(64,-11.657);
   h8932->SetBinContent(65,-11.20249);
   h8932->SetBinContent(66,-10.87477);
   h8932->SetBinContent(67,-10.47855);
   h8932->SetBinContent(68,-10.13836);
   h8932->SetBinContent(69,-9.928403);
   h8932->SetBinContent(70,-9.564458);
   h8932->SetBinContent(71,-9.150569);
   h8932->SetBinContent(72,-8.716046);
   h8932->SetBinContent(73,-8.290097);
   h8932->SetBinContent(74,-8.008676);
   h8932->SetBinContent(75,-7.679171);
   h8932->SetBinContent(76,-7.176256);
   h8932->SetBinContent(77,-6.919027);
   h8932->SetBinContent(78,-6.520038);
   h8932->SetBinContent(79,-6.070587);
   h8932->SetBinContent(80,-5.731076);
   h8932->SetBinContent(81,-5.503262);
   h8932->SetBinContent(82,-5.022813);
   h8932->SetBinContent(83,-4.666093);
   h8932->SetBinContent(84,-4.217197);
   h8932->SetBinContent(85,-3.971675);
   h8932->SetBinContent(86,-3.632239);
   h8932->SetBinContent(87,-3.278573);
   h8932->SetBinContent(88,-2.910319);
   h8932->SetBinContent(89,-2.57838);
   h8932->SetBinContent(90,-2.265082);
   h8932->SetBinContent(91,-1.936182);
   h8932->SetBinContent(92,-1.652958);
   h8932->SetBinContent(93,-1.336727);
   h8932->SetBinContent(94,-1.047718);
   h8932->SetBinContent(95,-0.7683415);
   h8932->SetBinContent(96,-0.4979633);
   h8932->SetBinContent(97,-0.2610414);
   h8932->SetBinContent(98,-0.103478);
   h8932->SetBinContent(99,-0.02289843);
   h8932->SetBinContent(100,-0.001692256);
   h8932->SetEntries(2000000);

   ci = TColor::GetColor("#ff00ff");
   h8932->SetLineColor(ci);
   h8932->SetLineStyle(4);
   h8932->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h8932->SetMarkerColor(ci);
   h8932->GetXaxis()->SetLabelFont(42);
   h8932->GetXaxis()->SetLabelSize(0.035);
   h8932->GetXaxis()->SetTitleSize(0.035);
   h8932->GetXaxis()->SetTitleFont(42);
   h8932->GetYaxis()->SetLabelFont(42);
   h8932->GetYaxis()->SetLabelSize(0.035);
   h8932->GetYaxis()->SetTitleSize(0.035);
   h8932->GetYaxis()->SetTitleFont(42);
   h8932->GetZaxis()->SetLabelFont(42);
   h8932->GetZaxis()->SetLabelSize(0.035);
   h8932->GetZaxis()->SetTitleSize(0.035);
   h8932->GetZaxis()->SetTitleFont(42);
   h8932->Draw("CSAME");
   
   TH1F *h8938 = new TH1F("h8938","m(kk)   ",100,0.9,2.9);
   h8938->SetBinContent(5,2.530583);
   h8938->SetBinContent(6,15.19465);
   h8938->SetBinContent(7,19.99675);
   h8938->SetBinContent(8,22.07769);
   h8938->SetBinContent(9,23.38788);
   h8938->SetBinContent(10,24.20594);
   h8938->SetBinContent(11,25.00399);
   h8938->SetBinContent(12,25.33557);
   h8938->SetBinContent(13,26.43112);
   h8938->SetBinContent(14,26.67434);
   h8938->SetBinContent(15,26.86714);
   h8938->SetBinContent(16,27.29183);
   h8938->SetBinContent(17,27.63034);
   h8938->SetBinContent(18,28.06776);
   h8938->SetBinContent(19,29.12173);
   h8938->SetBinContent(20,29.17566);
   h8938->SetBinContent(21,29.43334);
   h8938->SetBinContent(22,29.37184);
   h8938->SetBinContent(23,30.12474);
   h8938->SetBinContent(24,30.7775);
   h8938->SetBinContent(25,31.64611);
   h8938->SetBinContent(26,31.31276);
   h8938->SetBinContent(27,31.62001);
   h8938->SetBinContent(28,32.19894);
   h8938->SetBinContent(29,32.40734);
   h8938->SetBinContent(30,32.58838);
   h8938->SetBinContent(31,33.19154);
   h8938->SetBinContent(32,33.94567);
   h8938->SetBinContent(33,34.26897);
   h8938->SetBinContent(34,34.90417);
   h8938->SetBinContent(35,34.8137);
   h8938->SetBinContent(36,35.58403);
   h8938->SetBinContent(37,35.83088);
   h8938->SetBinContent(38,36.48086);
   h8938->SetBinContent(39,36.16898);
   h8938->SetBinContent(40,37.14346);
   h8938->SetBinContent(41,37.47158);
   h8938->SetBinContent(42,37.63343);
   h8938->SetBinContent(43,38.6283);
   h8938->SetBinContent(44,38.38098);
   h8938->SetBinContent(45,39.17668);
   h8938->SetBinContent(46,39.21679);
   h8938->SetBinContent(47,39.32149);
   h8938->SetBinContent(48,40.75103);
   h8938->SetBinContent(49,40.83754);
   h8938->SetBinContent(50,40.60482);
   h8938->SetBinContent(51,41.70937);
   h8938->SetBinContent(52,41.84079);
   h8938->SetBinContent(53,42.27939);
   h8938->SetBinContent(54,43.18758);
   h8938->SetBinContent(55,43.82072);
   h8938->SetBinContent(56,43.74352);
   h8938->SetBinContent(57,44.30161);
   h8938->SetBinContent(58,44.94182);
   h8938->SetBinContent(59,45.21133);
   h8938->SetBinContent(60,45.26569);
   h8938->SetBinContent(61,46.20225);
   h8938->SetBinContent(62,46.7521);
   h8938->SetBinContent(63,45.8655);
   h8938->SetBinContent(64,46.70933);
   h8938->SetBinContent(65,45.63941);
   h8938->SetBinContent(66,44.75919);
   h8938->SetBinContent(67,43.08134);
   h8938->SetBinContent(68,41.25574);
   h8938->SetBinContent(69,39.51989);
   h8938->SetBinContent(70,36.99687);
   h8938->SetBinContent(71,34.20288);
   h8938->SetBinContent(72,31.42347);
   h8938->SetBinContent(73,28.58527);
   h8938->SetBinContent(74,26.59626);
   h8938->SetBinContent(75,24.42947);
   h8938->SetBinContent(76,21.94371);
   h8938->SetBinContent(77,20.32644);
   h8938->SetBinContent(78,18.54919);
   h8938->SetBinContent(79,16.67822);
   h8938->SetBinContent(80,15.2426);
   h8938->SetBinContent(81,14.20908);
   h8938->SetBinContent(82,12.59163);
   h8938->SetBinContent(83,11.40012);
   h8938->SetBinContent(84,10.04176);
   h8938->SetBinContent(85,9.222312);
   h8938->SetBinContent(86,8.238173);
   h8938->SetBinContent(87,7.272519);
   h8938->SetBinContent(88,6.315811);
   h8938->SetBinContent(89,5.48251);
   h8938->SetBinContent(90,4.72365);
   h8938->SetBinContent(91,3.96092);
   h8938->SetBinContent(92,3.319665);
   h8938->SetBinContent(93,2.638058);
   h8938->SetBinContent(94,2.03249);
   h8938->SetBinContent(95,1.465235);
   h8938->SetBinContent(96,0.9340566);
   h8938->SetBinContent(97,0.4815205);
   h8938->SetBinContent(98,0.1876153);
   h8938->SetBinContent(99,0.04080835);
   h8938->SetBinContent(100,0.002973311);
   h8938->SetEntries(2000000);
   h8938->SetLineColor(13);
   h8938->SetLineStyle(5);
   h8938->SetLineWidth(2);
   h8938->SetMarkerColor(13);
   h8938->GetXaxis()->SetLabelFont(42);
   h8938->GetXaxis()->SetLabelSize(0.035);
   h8938->GetXaxis()->SetTitleSize(0.035);
   h8938->GetXaxis()->SetTitleFont(42);
   h8938->GetYaxis()->SetLabelFont(42);
   h8938->GetYaxis()->SetLabelSize(0.035);
   h8938->GetYaxis()->SetTitleSize(0.035);
   h8938->GetYaxis()->SetTitleFont(42);
   h8938->GetZaxis()->SetLabelFont(42);
   h8938->GetZaxis()->SetLabelSize(0.035);
   h8938->GetZaxis()->SetTitleSize(0.035);
   h8938->GetZaxis()->SetTitleFont(42);
   h8938->Draw("CSAME");
   
   TH1F *h8947 = new TH1F("h8947","m(kk)   ",100,0.9,2.9);
   h8947->SetBinContent(5,0.8181525);
   h8947->SetBinContent(6,3.41681);
   h8947->SetBinContent(7,4.18785);
   h8947->SetBinContent(8,4.544643);
   h8947->SetBinContent(9,4.751906);
   h8947->SetBinContent(10,4.785702);
   h8947->SetBinContent(11,4.541738);
   h8947->SetBinContent(12,4.211031);
   h8947->SetBinContent(13,3.638166);
   h8947->SetBinContent(14,2.790342);
   h8947->SetBinContent(15,1.674311);
   h8947->SetBinContent(16,0.1197324);
   h8947->SetBinContent(17,-1.917856);
   h8947->SetBinContent(18,-4.626106);
   h8947->SetBinContent(19,-8.321077);
   h8947->SetBinContent(20,-12.5747);
   h8947->SetBinContent(21,-18.53594);
   h8947->SetBinContent(22,-25.81029);
   h8947->SetBinContent(23,-35.65523);
   h8947->SetBinContent(24,-47.22143);
   h8947->SetBinContent(25,-62.04378);
   h8947->SetBinContent(26,-76.29769);
   h8947->SetBinContent(27,-91.63871);
   h8947->SetBinContent(28,-107.1369);
   h8947->SetBinContent(29,-117.1093);
   h8947->SetBinContent(30,-123.3449);
   h8947->SetBinContent(31,-121.9525);
   h8947->SetBinContent(32,-118.1557);
   h8947->SetBinContent(33,-109.706);
   h8947->SetBinContent(34,-100.252);
   h8947->SetBinContent(35,-89.39192);
   h8947->SetBinContent(36,-80.09052);
   h8947->SetBinContent(37,-71.95367);
   h8947->SetBinContent(38,-63.44766);
   h8947->SetBinContent(39,-55.41326);
   h8947->SetBinContent(40,-50.09219);
   h8947->SetBinContent(41,-44.31791);
   h8947->SetBinContent(42,-40.19902);
   h8947->SetBinContent(43,-36.01485);
   h8947->SetBinContent(44,-32.00314);
   h8947->SetBinContent(45,-28.87702);
   h8947->SetBinContent(46,-26.03926);
   h8947->SetBinContent(47,-23.68477);
   h8947->SetBinContent(48,-21.45014);
   h8947->SetBinContent(49,-19.4814);
   h8947->SetBinContent(50,-17.55193);
   h8947->SetBinContent(51,-16.01625);
   h8947->SetBinContent(52,-14.45593);
   h8947->SetBinContent(53,-13.03648);
   h8947->SetBinContent(54,-12.0293);
   h8947->SetBinContent(55,-10.92164);
   h8947->SetBinContent(56,-9.85113);
   h8947->SetBinContent(57,-8.927297);
   h8947->SetBinContent(58,-8.100261);
   h8947->SetBinContent(59,-7.36211);
   h8947->SetBinContent(60,-6.641031);
   h8947->SetBinContent(61,-6.077538);
   h8947->SetBinContent(62,-5.517185);
   h8947->SetBinContent(63,-4.935892);
   h8947->SetBinContent(64,-4.54662);
   h8947->SetBinContent(65,-4.065405);
   h8947->SetBinContent(66,-3.679208);
   h8947->SetBinContent(67,-3.296093);
   h8947->SetBinContent(68,-2.959519);
   h8947->SetBinContent(69,-2.692245);
   h8947->SetBinContent(70,-2.410464);
   h8947->SetBinContent(71,-2.145164);
   h8947->SetBinContent(72,-1.901387);
   h8947->SetBinContent(73,-1.675018);
   h8947->SetBinContent(74,-1.505444);
   h8947->SetBinContent(75,-1.335379);
   h8947->SetBinContent(76,-1.155228);
   h8947->SetBinContent(77,-1.027114);
   h8947->SetBinContent(78,-0.8967133);
   h8947->SetBinContent(79,-0.7689255);
   h8947->SetBinContent(80,-0.6675869);
   h8947->SetBinContent(81,-0.5890394);
   h8947->SetBinContent(82,-0.4919965);
   h8947->SetBinContent(83,-0.4183254);
   h8947->SetBinContent(84,-0.344319);
   h8947->SetBinContent(85,-0.2939274);
   h8947->SetBinContent(86,-0.2427131);
   h8947->SetBinContent(87,-0.1967764);
   h8947->SetBinContent(88,-0.1556307);
   h8947->SetBinContent(89,-0.1222835);
   h8947->SetBinContent(90,-0.09432005);
   h8947->SetBinContent(91,-0.06984326);
   h8947->SetBinContent(92,-0.05111356);
   h8947->SetBinContent(93,-0.0346542);
   h8947->SetBinContent(94,-0.02231774);
   h8947->SetBinContent(95,-0.01304384);
   h8947->SetBinContent(96,-0.006582154);
   h8947->SetBinContent(97,-0.002599628);
   h8947->SetBinContent(98,-0.0007672583);
   h8947->SetBinContent(99,-0.0001149931);
   h8947->SetBinContent(100,-5.030164e-06);
   h8947->SetEntries(2000000);

   ci = TColor::GetColor("#006633");
   h8947->SetLineColor(ci);
   h8947->SetLineStyle(5);
   h8947->SetLineWidth(2);

   ci = TColor::GetColor("#006633");
   h8947->SetMarkerColor(ci);
   h8947->GetXaxis()->SetLabelFont(42);
   h8947->GetXaxis()->SetLabelSize(0.035);
   h8947->GetXaxis()->SetTitleSize(0.035);
   h8947->GetXaxis()->SetTitleFont(42);
   h8947->GetYaxis()->SetLabelFont(42);
   h8947->GetYaxis()->SetLabelSize(0.035);
   h8947->GetYaxis()->SetTitleSize(0.035);
   h8947->GetYaxis()->SetTitleFont(42);
   h8947->GetZaxis()->SetLabelFont(42);
   h8947->GetZaxis()->SetLabelSize(0.035);
   h8947->GetZaxis()->SetTitleSize(0.035);
   h8947->GetZaxis()->SetTitleFont(42);
   h8947->Draw("CSAME");
      tex = new TLatex(1,280,"(f)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig19a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 16:49:01 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetLeftMargin(0.15);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.28,-0.5248164,2.746667,1.378936);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetLeftMargin(0.15);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.2);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h303 = new TH1F("h303","amp ",37,0.65,2.5);
   h303->SetBinContent(1,0.5062486);
   h303->SetBinContent(2,0.2966952);
   h303->SetBinContent(3,0.372011);
   h303->SetBinContent(4,0.354428);
   h303->SetBinContent(5,0.378356);
   h303->SetBinContent(6,0.2536205);
   h303->SetBinContent(7,0.2992871);
   h303->SetBinContent(8,0.3216615);
   h303->SetBinContent(9,0.4077795);
   h303->SetBinContent(10,0.4342249);
   h303->SetBinContent(11,0.4878369);
   h303->SetBinContent(12,0.563657);
   h303->SetBinContent(13,0.6670449);
   h303->SetBinContent(14,0.710108);
   h303->SetBinContent(15,0.7795559);
   h303->SetBinContent(16,1);
   h303->SetBinContent(17,1.016106);
   h303->SetBinContent(18,0.7892382);
   h303->SetBinContent(19,0.5753483);
   h303->SetBinContent(20,0.3022674);
   h303->SetBinContent(21,0.2001703);
   h303->SetBinContent(22,0.1893979);
   h303->SetBinContent(23,0.2790811);
   h303->SetBinContent(24,0.3865618);
   h303->SetBinContent(25,0.5116195);
   h303->SetBinContent(26,0.5470145);
   h303->SetBinContent(27,0.686482);
   h303->SetBinContent(28,0.7203566);
   h303->SetBinContent(29,0.7103999);
   h303->SetBinContent(30,0.6422089);
   h303->SetBinContent(31,0.6683125);
   h303->SetBinContent(32,0.7036665);
   h303->SetBinContent(33,0.7598697);
   h303->SetBinContent(34,0.7347345);
   h303->SetBinContent(35,0.7893441);
   h303->SetBinContent(36,0.896399);
   h303->SetBinContent(37,0.8761965);
   h303->SetBinError(1,0.3996486);
   h303->SetBinError(2,0.3760076);
   h303->SetBinError(3,0.1777888);
   h303->SetBinError(4,0.3172654);
   h303->SetBinError(5,0.122323);
   h303->SetBinError(6,0.11242);
   h303->SetBinError(7,0.1301042);
   h303->SetBinError(8,0.04043708);
   h303->SetBinError(9,0.05091565);
   h303->SetBinError(10,0.04778928);
   h303->SetBinError(11,0.07984584);
   h303->SetBinError(12,0.03321237);
   h303->SetBinError(13,0.03639593);
   h303->SetBinError(14,0.03511462);
   h303->SetBinError(15,0.02314141);
   h303->SetBinError(16,0.03836323);
   h303->SetBinError(17,0.05791652);
   h303->SetBinError(18,0.03284511);
   h303->SetBinError(19,0.02620492);
   h303->SetBinError(20,0.04390486);
   h303->SetBinError(21,0.04042165);
   h303->SetBinError(22,0.03308767);
   h303->SetBinError(23,0.09099437);
   h303->SetBinError(24,0.04453554);
   h303->SetBinError(25,0.1083873);
   h303->SetBinError(26,0.04704107);
   h303->SetBinError(27,0.02425723);
   h303->SetBinError(28,0.03892647);
   h303->SetBinError(29,0.03044193);
   h303->SetBinError(30,0.0360141);
   h303->SetBinError(31,0.04903365);
   h303->SetBinError(32,0.04353066);
   h303->SetBinError(33,0.07245574);
   h303->SetBinError(34,0.09949553);
   h303->SetBinError(35,0.138695);
   h303->SetBinError(36,0.2426613);
   h303->SetBinError(37,0.3395607);
   h303->SetBinError(38,6.88762e-05);
   h303->SetEntries(37);
   h303->SetMarkerStyle(20);
   h303->SetMarkerSize(0.8);
   h303->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h303->GetXaxis()->SetNdivisions(505);
   h303->GetXaxis()->SetLabelFont(132);
   h303->GetXaxis()->SetLabelOffset(0.02);
   h303->GetXaxis()->SetLabelSize(0.05);
   h303->GetXaxis()->SetTitleSize(0.05);
   h303->GetXaxis()->SetTitleOffset(1.1);
   h303->GetXaxis()->SetTitleFont(132);
   h303->GetYaxis()->SetTitle("Amplitude/(50 MeV)");
   h303->GetYaxis()->SetNdivisions(505);
   h303->GetYaxis()->SetLabelFont(132);
   h303->GetYaxis()->SetLabelSize(0.05);
   h303->GetYaxis()->SetTitleSize(0.05);
   h303->GetYaxis()->SetTitleOffset(1.2);
   h303->GetYaxis()->SetTitleFont(132);
   h303->GetZaxis()->SetLabelFont(42);
   h303->GetZaxis()->SetLabelSize(0.035);
   h303->GetZaxis()->SetTitleSize(0.035);
   h303->GetZaxis()->SetTitleFont(42);
   h303->Draw("PEX0 ");
   
   TH1F *h131 = new TH1F("h131","",37,0.65,2.5);
   h131->SetBinContent(1,0.2117976);
   h131->SetBinContent(2,0.2294741);
   h131->SetBinContent(3,0.2469032);
   h131->SetBinContent(4,0.2652035);
   h131->SetBinContent(5,0.2849617);
   h131->SetBinContent(6,0.3066922);
   h131->SetBinContent(7,0.3309674);
   h131->SetBinContent(8,0.3585006);
   h131->SetBinContent(9,0.3902386);
   h131->SetBinContent(10,0.427491);
   h131->SetBinContent(11,0.4721251);
   h131->SetBinContent(12,0.5268545);
   h131->SetBinContent(13,0.5955885);
   h131->SetBinContent(14,0.6834238);
   h131->SetBinContent(15,0.7938266);
   h131->SetBinContent(16,0.9122791);
   h131->SetBinContent(17,0.958626);
   h131->SetBinContent(18,0.8192394);
   h131->SetBinContent(19,0.5774078);
   h131->SetBinContent(20,0.3798234);
   h131->SetBinContent(21,0.2663196);
   h131->SetBinContent(22,0.2402313);
   h131->SetBinContent(23,0.2826959);
   h131->SetBinContent(24,0.3647998);
   h131->SetBinContent(25,0.4746166);
   h131->SetBinContent(26,0.6019992);
   h131->SetBinContent(27,0.6999333);
   h131->SetBinContent(28,0.7084291);
   h131->SetBinContent(29,0.6682205);
   h131->SetBinContent(30,0.6436691);
   h131->SetBinContent(31,0.648345);
   h131->SetBinContent(32,0.675397);
   h131->SetBinContent(33,0.7171549);
   h131->SetBinContent(34,0.7682924);
   h131->SetBinContent(35,0.8251079);
   h131->SetBinContent(36,0.884601);
   h131->SetBinContent(37,0.9438946);
   h131->SetEntries(37);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h131->SetLineColor(ci);
   h131->SetLineWidth(2);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("CSAME");
   
   TH1F *h303 = new TH1F("h303","amp ",37,0.65,2.5);
   h303->SetBinContent(1,0.5062486);
   h303->SetBinContent(2,0.2966952);
   h303->SetBinContent(3,0.372011);
   h303->SetBinContent(4,0.354428);
   h303->SetBinContent(5,0.378356);
   h303->SetBinContent(6,0.2536205);
   h303->SetBinContent(7,0.2992871);
   h303->SetBinContent(8,0.3216615);
   h303->SetBinContent(9,0.4077795);
   h303->SetBinContent(10,0.4342249);
   h303->SetBinContent(11,0.4878369);
   h303->SetBinContent(12,0.563657);
   h303->SetBinContent(13,0.6670449);
   h303->SetBinContent(14,0.710108);
   h303->SetBinContent(15,0.7795559);
   h303->SetBinContent(16,1);
   h303->SetBinContent(17,1.016106);
   h303->SetBinContent(18,0.7892382);
   h303->SetBinContent(19,0.5753483);
   h303->SetBinContent(20,0.3022674);
   h303->SetBinContent(21,0.2001703);
   h303->SetBinContent(22,0.1893979);
   h303->SetBinContent(23,0.2790811);
   h303->SetBinContent(24,0.3865618);
   h303->SetBinContent(25,0.5116195);
   h303->SetBinContent(26,0.5470145);
   h303->SetBinContent(27,0.686482);
   h303->SetBinContent(28,0.7203566);
   h303->SetBinContent(29,0.7103999);
   h303->SetBinContent(30,0.6422089);
   h303->SetBinContent(31,0.6683125);
   h303->SetBinContent(32,0.7036665);
   h303->SetBinContent(33,0.7598697);
   h303->SetBinContent(34,0.7347345);
   h303->SetBinContent(35,0.7893441);
   h303->SetBinContent(36,0.896399);
   h303->SetBinContent(37,0.8761965);
   h303->SetBinError(1,0.3996486);
   h303->SetBinError(2,0.3760076);
   h303->SetBinError(3,0.1777888);
   h303->SetBinError(4,0.3172654);
   h303->SetBinError(5,0.122323);
   h303->SetBinError(6,0.11242);
   h303->SetBinError(7,0.1301042);
   h303->SetBinError(8,0.04043708);
   h303->SetBinError(9,0.05091565);
   h303->SetBinError(10,0.04778928);
   h303->SetBinError(11,0.07984584);
   h303->SetBinError(12,0.03321237);
   h303->SetBinError(13,0.03639593);
   h303->SetBinError(14,0.03511462);
   h303->SetBinError(15,0.02314141);
   h303->SetBinError(16,0.03836323);
   h303->SetBinError(17,0.05791652);
   h303->SetBinError(18,0.03284511);
   h303->SetBinError(19,0.02620492);
   h303->SetBinError(20,0.04390486);
   h303->SetBinError(21,0.04042165);
   h303->SetBinError(22,0.03308767);
   h303->SetBinError(23,0.09099437);
   h303->SetBinError(24,0.04453554);
   h303->SetBinError(25,0.1083873);
   h303->SetBinError(26,0.04704107);
   h303->SetBinError(27,0.02425723);
   h303->SetBinError(28,0.03892647);
   h303->SetBinError(29,0.03044193);
   h303->SetBinError(30,0.0360141);
   h303->SetBinError(31,0.04903365);
   h303->SetBinError(32,0.04353066);
   h303->SetBinError(33,0.07245574);
   h303->SetBinError(34,0.09949553);
   h303->SetBinError(35,0.138695);
   h303->SetBinError(36,0.2426613);
   h303->SetBinError(37,0.3395607);
   h303->SetBinError(38,6.88762e-05);
   h303->SetEntries(37);
   h303->SetMarkerStyle(20);
   h303->SetMarkerSize(0.8);
   h303->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h303->GetXaxis()->SetNdivisions(505);
   h303->GetXaxis()->SetLabelFont(132);
   h303->GetXaxis()->SetLabelOffset(0.02);
   h303->GetXaxis()->SetLabelSize(0.05);
   h303->GetXaxis()->SetTitleSize(0.05);
   h303->GetXaxis()->SetTitleOffset(1.1);
   h303->GetXaxis()->SetTitleFont(132);
   h303->GetYaxis()->SetTitle("Amplitude/(50 MeV)");
   h303->GetYaxis()->SetNdivisions(505);
   h303->GetYaxis()->SetLabelFont(132);
   h303->GetYaxis()->SetLabelSize(0.05);
   h303->GetYaxis()->SetTitleSize(0.05);
   h303->GetYaxis()->SetTitleOffset(1.2);
   h303->GetYaxis()->SetTitleFont(132);
   h303->GetZaxis()->SetLabelFont(42);
   h303->GetZaxis()->SetLabelSize(0.035);
   h303->GetZaxis()->SetTitleSize(0.035);
   h303->GetZaxis()->SetTitleFont(42);
   h303->Draw("PSAME");
   TLine *line = new TLine(0.65,0,2.5,0);
   line->Draw();
   TText *text = new TText(0.85,1.1,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.85,0.97,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.95,1.1,"(a)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig19b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:59:49 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.28,-0.9483282,2.746667,3.793313);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetLeftMargin(0.15);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   
   TH1F *h313 = new TH1F("h313","amp ",37,0.65,2.5);
   h313->SetBinContent(1,2.827484);
   h313->SetBinContent(2,2.726234);
   h313->SetBinContent(3,2.237921);
   h313->SetBinContent(4,2.640829);
   h313->SetBinContent(5,2.254293);
   h313->SetBinContent(6,0.8225266);
   h313->SetBinContent(7,0.8847781);
   h313->SetBinContent(8,0.8754565);
   h313->SetBinContent(9,0.8517237);
   h313->SetBinContent(10,0.8415744);
   h313->SetBinContent(11,0.9373765);
   h313->SetBinContent(12,0.8175842);
   h313->SetBinContent(13,1.020589);
   h313->SetBinContent(14,1.200722);
   h313->SetBinContent(15,1.315255);
   h313->SetBinContent(16,1.57);
   h313->SetBinContent(17,1.785864);
   h313->SetBinContent(18,1.939351);
   h313->SetBinContent(19,2.247561);
   h313->SetBinContent(20,2.409081);
   h313->SetBinContent(21,1.969869);
   h313->SetBinContent(22,1.934885);
   h313->SetBinContent(23,1.490793);
   h313->SetBinContent(24,1.371481);
   h313->SetBinContent(25,1.552665);
   h313->SetBinContent(26,1.520009);
   h313->SetBinContent(27,1.65395);
   h313->SetBinContent(28,1.711588);
   h313->SetBinContent(29,1.719472);
   h313->SetBinContent(30,1.840593);
   h313->SetBinContent(31,1.897797);
   h313->SetBinContent(32,1.72503);
   h313->SetBinContent(33,1.894123);
   h313->SetBinContent(34,1.781781);
   h313->SetBinContent(35,1.883119);
   h313->SetBinContent(36,2.081499);
   h313->SetBinContent(37,2.087642);
   h313->SetBinError(1,0.233397);
   h313->SetBinError(2,0.5952154);
   h313->SetBinError(3,0.7575774);
   h313->SetBinError(4,0.7460578);
   h313->SetBinError(5,0.5210805);
   h313->SetBinError(6,0.3911211);
   h313->SetBinError(7,0.2626022);
   h313->SetBinError(8,0.1139749);
   h313->SetBinError(9,0.4369304);
   h313->SetBinError(10,0.1635366);
   h313->SetBinError(11,0.3289984);
   h313->SetBinError(12,0.2332702);
   h313->SetBinError(13,0.227309);
   h313->SetBinError(14,0.1296837);
   h313->SetBinError(15,0.106262);
   h313->SetBinError(16,0.0843796);
   h313->SetBinError(17,0.06342511);
   h313->SetBinError(18,0.05607748);
   h313->SetBinError(19,0.1911147);
   h313->SetBinError(20,0.1972376);
   h313->SetBinError(21,0.3233712);
   h313->SetBinError(22,0.5591958);
   h313->SetBinError(23,0.3403593);
   h313->SetBinError(24,0.1563345);
   h313->SetBinError(25,0.1793418);
   h313->SetBinError(26,0.1334113);
   h313->SetBinError(27,0.2091489);
   h313->SetBinError(28,0.1495599);
   h313->SetBinError(29,0.1093654);
   h313->SetBinError(30,0.1897478);
   h313->SetBinError(31,0.2186938);
   h313->SetBinError(32,0.2070025);
   h313->SetBinError(33,0.3569707);
   h313->SetBinError(34,0.3576267);
   h313->SetBinError(35,0.3490931);
   h313->SetBinError(36,0.3379122);
   h313->SetBinError(37,0.494671);
   h313->SetBinError(38,6.88762e-05);
   h313->SetEntries(37);
   h313->SetMarkerStyle(20);
   h313->SetMarkerSize(0.8);
   h313->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h313->GetXaxis()->SetNdivisions(505);
   h313->GetXaxis()->SetLabelFont(132);
   h313->GetXaxis()->SetLabelOffset(0.02);
   h313->GetXaxis()->SetLabelSize(0.05);
   h313->GetXaxis()->SetTitleSize(0.05);
   h313->GetXaxis()->SetTitleOffset(1.1);
   h313->GetXaxis()->SetTitleFont(132);
   h313->GetYaxis()->SetTitle("phase [rad]/(50 MeV)");
   h313->GetYaxis()->SetNdivisions(505);
   h313->GetYaxis()->SetLabelFont(132);
   h313->GetYaxis()->SetLabelSize(0.05);
   h313->GetYaxis()->SetTitleSize(0.05);
   h313->GetYaxis()->SetTitleOffset(1.2);
   h313->GetYaxis()->SetTitleFont(132);
   h313->GetZaxis()->SetLabelFont(42);
   h313->GetZaxis()->SetLabelSize(0.035);
   h313->GetZaxis()->SetTitleSize(0.035);
   h313->GetZaxis()->SetTitleFont(42);
   h313->Draw("PEX0 ");
   
   TH1F *h137 = new TH1F("h137","",37,0.65,2.5);
   h137->SetBinContent(1,0.5812103);
   h137->SetBinContent(2,0.6208198);
   h137->SetBinContent(3,0.6506537);
   h137->SetBinContent(4,0.6763228);
   h137->SetBinContent(5,0.7000471);
   h137->SetBinContent(6,0.7231466);
   h137->SetBinContent(7,0.7466524);
   h137->SetBinContent(8,0.7715738);
   h137->SetBinContent(9,0.7990946);
   h137->SetBinContent(10,0.8308048);
   h137->SetBinContent(11,0.8690629);
   h137->SetBinContent(12,0.9176437);
   h137->SetBinContent(13,0.9829924);
   h137->SetBinContent(14,1.07672);
   h137->SetBinContent(15,1.220208);
   h137->SetBinContent(16,1.448971);
   h137->SetBinContent(17,1.789964);
   h137->SetBinContent(18,2.163544);
   h137->SetBinContent(19,2.395923);
   h137->SetBinContent(20,2.402742);
   h137->SetBinContent(21,2.158707);
   h137->SetBinContent(22,1.747128);
   h137->SetBinContent(23,1.42073);
   h137->SetBinContent(24,1.263166);
   h137->SetBinContent(25,1.234144);
   h137->SetBinContent(26,1.317237);
   h137->SetBinContent(27,1.497483);
   h137->SetBinContent(28,1.6816);
   h137->SetBinContent(29,1.772324);
   h137->SetBinContent(30,1.785117);
   h137->SetBinContent(31,1.772078);
   h137->SetBinContent(32,1.76329);
   h137->SetBinContent(33,1.769142);
   h137->SetBinContent(34,1.791436);
   h137->SetBinContent(35,1.829249);
   h137->SetBinContent(36,1.881027);
   h137->SetBinContent(37,1.945104);
   h137->SetEntries(37);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h137->SetLineColor(ci);
   h137->SetLineWidth(2);
   h137->GetXaxis()->SetRange(6,37);
   h137->GetXaxis()->SetLabelFont(42);
   h137->GetXaxis()->SetLabelSize(0.035);
   h137->GetXaxis()->SetTitleSize(0.035);
   h137->GetXaxis()->SetTitleFont(42);
   h137->GetYaxis()->SetLabelFont(42);
   h137->GetYaxis()->SetLabelSize(0.035);
   h137->GetYaxis()->SetTitleSize(0.035);
   h137->GetYaxis()->SetTitleFont(42);
   h137->GetZaxis()->SetLabelFont(42);
   h137->GetZaxis()->SetLabelSize(0.035);
   h137->GetZaxis()->SetTitleSize(0.035);
   h137->GetZaxis()->SetTitleFont(42);
   h137->Draw("CSAME");
   
   TH1F *h313 = new TH1F("h313","amp ",37,0.65,2.5);
   h313->SetBinContent(1,2.827484);
   h313->SetBinContent(2,2.726234);
   h313->SetBinContent(3,2.237921);
   h313->SetBinContent(4,2.640829);
   h313->SetBinContent(5,2.254293);
   h313->SetBinContent(6,0.8225266);
   h313->SetBinContent(7,0.8847781);
   h313->SetBinContent(8,0.8754565);
   h313->SetBinContent(9,0.8517237);
   h313->SetBinContent(10,0.8415744);
   h313->SetBinContent(11,0.9373765);
   h313->SetBinContent(12,0.8175842);
   h313->SetBinContent(13,1.020589);
   h313->SetBinContent(14,1.200722);
   h313->SetBinContent(15,1.315255);
   h313->SetBinContent(16,1.57);
   h313->SetBinContent(17,1.785864);
   h313->SetBinContent(18,1.939351);
   h313->SetBinContent(19,2.247561);
   h313->SetBinContent(20,2.409081);
   h313->SetBinContent(21,1.969869);
   h313->SetBinContent(22,1.934885);
   h313->SetBinContent(23,1.490793);
   h313->SetBinContent(24,1.371481);
   h313->SetBinContent(25,1.552665);
   h313->SetBinContent(26,1.520009);
   h313->SetBinContent(27,1.65395);
   h313->SetBinContent(28,1.711588);
   h313->SetBinContent(29,1.719472);
   h313->SetBinContent(30,1.840593);
   h313->SetBinContent(31,1.897797);
   h313->SetBinContent(32,1.72503);
   h313->SetBinContent(33,1.894123);
   h313->SetBinContent(34,1.781781);
   h313->SetBinContent(35,1.883119);
   h313->SetBinContent(36,2.081499);
   h313->SetBinContent(37,2.087642);
   h313->SetBinError(1,0.233397);
   h313->SetBinError(2,0.5952154);
   h313->SetBinError(3,0.7575774);
   h313->SetBinError(4,0.7460578);
   h313->SetBinError(5,0.5210805);
   h313->SetBinError(6,0.3911211);
   h313->SetBinError(7,0.2626022);
   h313->SetBinError(8,0.1139749);
   h313->SetBinError(9,0.4369304);
   h313->SetBinError(10,0.1635366);
   h313->SetBinError(11,0.3289984);
   h313->SetBinError(12,0.2332702);
   h313->SetBinError(13,0.227309);
   h313->SetBinError(14,0.1296837);
   h313->SetBinError(15,0.106262);
   h313->SetBinError(16,0.0843796);
   h313->SetBinError(17,0.06342511);
   h313->SetBinError(18,0.05607748);
   h313->SetBinError(19,0.1911147);
   h313->SetBinError(20,0.1972376);
   h313->SetBinError(21,0.3233712);
   h313->SetBinError(22,0.5591958);
   h313->SetBinError(23,0.3403593);
   h313->SetBinError(24,0.1563345);
   h313->SetBinError(25,0.1793418);
   h313->SetBinError(26,0.1334113);
   h313->SetBinError(27,0.2091489);
   h313->SetBinError(28,0.1495599);
   h313->SetBinError(29,0.1093654);
   h313->SetBinError(30,0.1897478);
   h313->SetBinError(31,0.2186938);
   h313->SetBinError(32,0.2070025);
   h313->SetBinError(33,0.3569707);
   h313->SetBinError(34,0.3576267);
   h313->SetBinError(35,0.3490931);
   h313->SetBinError(36,0.3379122);
   h313->SetBinError(37,0.494671);
   h313->SetBinError(38,6.88762e-05);
   h313->SetEntries(37);
   h313->SetMarkerStyle(20);
   h313->SetMarkerSize(0.8);
   h313->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h313->GetXaxis()->SetNdivisions(505);
   h313->GetXaxis()->SetLabelFont(132);
   h313->GetXaxis()->SetLabelOffset(0.02);
   h313->GetXaxis()->SetLabelSize(0.05);
   h313->GetXaxis()->SetTitleSize(0.05);
   h313->GetXaxis()->SetTitleOffset(1.1);
   h313->GetXaxis()->SetTitleFont(132);
   h313->GetYaxis()->SetTitle("phase [rad]/(50 MeV)");
   h313->GetYaxis()->SetNdivisions(505);
   h313->GetYaxis()->SetLabelFont(132);
   h313->GetYaxis()->SetLabelSize(0.05);
   h313->GetYaxis()->SetTitleSize(0.05);
   h313->GetYaxis()->SetTitleOffset(1.2);
   h313->GetYaxis()->SetTitleFont(132);
   h313->GetZaxis()->SetLabelFont(42);
   h313->GetZaxis()->SetLabelSize(0.035);
   h313->GetZaxis()->SetTitleSize(0.035);
   h313->GetZaxis()->SetTitleFont(42);
   h313->Draw("PSAME");
   TLatex *   tex = new TLatex(1,3,"(b)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.65,0,2.5,0);
   line->Draw();
   TText *text = new TText(2,3,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2,2.7,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig19c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:54:37 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,700,700);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0.41875,-0.4321626,2.73125,1.650349);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   
   TH1F *h304 = new TH1F("h304","amp ",37,0.65,2.5);
   h304->SetBinContent(1,0.2562876);
   h304->SetBinContent(2,0.08802803);
   h304->SetBinContent(3,0.1383922);
   h304->SetBinContent(4,0.1256192);
   h304->SetBinContent(5,0.1431533);
   h304->SetBinContent(6,0.06432336);
   h304->SetBinContent(7,0.08957274);
   h304->SetBinContent(8,0.1034661);
   h304->SetBinContent(9,0.1662841);
   h304->SetBinContent(10,0.1885513);
   h304->SetBinContent(11,0.2379848);
   h304->SetBinContent(12,0.3177093);
   h304->SetBinContent(13,0.4449489);
   h304->SetBinContent(14,0.5042534);
   h304->SetBinContent(15,0.6077074);
   h304->SetBinContent(16,1);
   h304->SetBinContent(17,1.032471);
   h304->SetBinContent(18,0.6228969);
   h304->SetBinContent(19,0.3310257);
   h304->SetBinContent(20,0.0913656);
   h304->SetBinContent(21,0.04006814);
   h304->SetBinContent(22,0.03587157);
   h304->SetBinContent(23,0.07788628);
   h304->SetBinContent(24,0.14943);
   h304->SetBinContent(25,0.2617545);
   h304->SetBinContent(26,0.2992248);
   h304->SetBinContent(27,0.4712575);
   h304->SetBinContent(28,0.5189136);
   h304->SetBinContent(29,0.5046681);
   h304->SetBinContent(30,0.4124323);
   h304->SetBinContent(31,0.4466416);
   h304->SetBinContent(32,0.4951465);
   h304->SetBinContent(33,0.5774019);
   h304->SetBinContent(34,0.5398347);
   h304->SetBinContent(35,0.6230642);
   h304->SetBinContent(36,0.8035312);
   h304->SetBinContent(37,0.7677203);
   h304->SetBinError(1,0.4046431);
   h304->SetBinError(2,0.2231193);
   h304->SetBinError(3,0.1322788);
   h304->SetBinError(4,0.2248954);
   h304->SetBinError(5,0.0925633);
   h304->SetBinError(6,0.05702404);
   h304->SetBinError(7,0.07787699);
   h304->SetBinError(8,0.0260141);
   h304->SetBinError(9,0.04152472);
   h304->SetBinError(10,0.04150259);
   h304->SetBinError(11,0.07790349);
   h304->SetBinError(12,0.03744077);
   h304->SetBinError(13,0.04855544);
   h304->SetBinError(14,0.04987035);
   h304->SetBinError(15,0.03608005);
   h304->SetBinError(16,0.07672646);
   h304->SetBinError(17,0.1176986);
   h304->SetBinError(18,0.05184523);
   h304->SetBinError(19,0.03015391);
   h304->SetBinError(20,0.02654202);
   h304->SetBinError(21,0.01618243);
   h304->SetBinError(22,0.01253347);
   h304->SetBinError(23,0.05078962);
   h304->SetBinError(24,0.03443147);
   h304->SetBinError(25,0.1109061);
   h304->SetBinError(26,0.0514643);
   h304->SetBinError(27,0.03330431);
   h304->SetBinError(28,0.05608187);
   h304->SetBinError(29,0.04325188);
   h304->SetBinError(30,0.04625716);
   h304->SetBinError(31,0.06553961);
   h304->SetBinError(32,0.06126214);
   h304->SetBinError(33,0.1101138);
   h304->SetBinError(34,0.1462056);
   h304->SetBinError(35,0.2189562);
   h304->SetBinError(36,0.4350427);
   h304->SetBinError(37,0.5950437);
   h304->SetBinError(38,6.88762e-05);
   h304->SetEntries(37);
   h304->SetMarkerStyle(20);
   h304->SetMarkerSize(0.8);
   h304->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h304->GetXaxis()->SetNdivisions(505);
   h304->GetXaxis()->SetLabelFont(132);
   h304->GetXaxis()->SetLabelSize(0.05);
   h304->GetXaxis()->SetTitleSize(0.05);
   h304->GetXaxis()->SetTitleOffset(1.1);
   h304->GetXaxis()->SetTitleFont(132);
   h304->GetYaxis()->SetTitle("|Amplitude|^{2}/(50 MeV) ");
   h304->GetYaxis()->SetNdivisions(505);
   h304->GetYaxis()->SetLabelFont(132);
   h304->GetYaxis()->SetLabelSize(0.05);
   h304->GetYaxis()->SetTitleSize(0.05);
   h304->GetYaxis()->SetTitleOffset(1.2);
   h304->GetYaxis()->SetTitleFont(132);
   h304->GetZaxis()->SetLabelFont(42);
   h304->GetZaxis()->SetLabelSize(0.035);
   h304->GetZaxis()->SetTitleSize(0.035);
   h304->GetZaxis()->SetTitleFont(42);
   h304->Draw("PEX0 ");
   
   TH1F *h136 = new TH1F("h136","",37,0.65,2.5);
   h136->SetBinContent(1,0.04485821);
   h136->SetBinContent(2,0.05265834);
   h136->SetBinContent(3,0.06096119);
   h136->SetBinContent(4,0.07033288);
   h136->SetBinContent(5,0.08120316);
   h136->SetBinContent(6,0.09406012);
   h136->SetBinContent(7,0.1095394);
   h136->SetBinContent(8,0.1285227);
   h136->SetBinContent(9,0.1522862);
   h136->SetBinContent(10,0.1827485);
   h136->SetBinContent(11,0.2229021);
   h136->SetBinContent(12,0.2775756);
   h136->SetBinContent(13,0.3547257);
   h136->SetBinContent(14,0.4670681);
   h136->SetBinContent(15,0.6301607);
   h136->SetBinContent(16,0.8322532);
   h136->SetBinContent(17,0.9189637);
   h136->SetBinContent(18,0.6711532);
   h136->SetBinContent(19,0.3333997);
   h136->SetBinContent(20,0.1442658);
   h136->SetBinContent(21,0.07092611);
   h136->SetBinContent(22,0.05771106);
   h136->SetBinContent(23,0.079917);
   h136->SetBinContent(24,0.1330789);
   h136->SetBinContent(25,0.2252609);
   h136->SetBinContent(26,0.3624031);
   h136->SetBinContent(27,0.4899066);
   h136->SetBinContent(28,0.5018718);
   h136->SetBinContent(29,0.4465186);
   h136->SetBinContent(30,0.4143099);
   h136->SetBinContent(31,0.4203512);
   h136->SetBinContent(32,0.4561611);
   h136->SetBinContent(33,0.5143112);
   h136->SetBinContent(34,0.5902733);
   h136->SetBinContent(35,0.6808031);
   h136->SetBinContent(36,0.7825189);
   h136->SetBinContent(37,0.8909371);
   h136->SetEntries(37);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h136->SetLineColor(ci);
   h136->SetLineWidth(2);
   h136->GetXaxis()->SetLabelFont(42);
   h136->GetXaxis()->SetLabelSize(0.035);
   h136->GetXaxis()->SetTitleSize(0.035);
   h136->GetXaxis()->SetTitleFont(42);
   h136->GetYaxis()->SetLabelFont(42);
   h136->GetYaxis()->SetLabelSize(0.035);
   h136->GetYaxis()->SetTitleSize(0.035);
   h136->GetYaxis()->SetTitleFont(42);
   h136->GetZaxis()->SetLabelFont(42);
   h136->GetZaxis()->SetLabelSize(0.035);
   h136->GetZaxis()->SetTitleSize(0.035);
   h136->GetZaxis()->SetTitleFont(42);
   h136->Draw("CSAME");
   
   TH1F *h304 = new TH1F("h304","amp ",37,0.65,2.5);
   h304->SetBinContent(1,0.2562876);
   h304->SetBinContent(2,0.08802803);
   h304->SetBinContent(3,0.1383922);
   h304->SetBinContent(4,0.1256192);
   h304->SetBinContent(5,0.1431533);
   h304->SetBinContent(6,0.06432336);
   h304->SetBinContent(7,0.08957274);
   h304->SetBinContent(8,0.1034661);
   h304->SetBinContent(9,0.1662841);
   h304->SetBinContent(10,0.1885513);
   h304->SetBinContent(11,0.2379848);
   h304->SetBinContent(12,0.3177093);
   h304->SetBinContent(13,0.4449489);
   h304->SetBinContent(14,0.5042534);
   h304->SetBinContent(15,0.6077074);
   h304->SetBinContent(16,1);
   h304->SetBinContent(17,1.032471);
   h304->SetBinContent(18,0.6228969);
   h304->SetBinContent(19,0.3310257);
   h304->SetBinContent(20,0.0913656);
   h304->SetBinContent(21,0.04006814);
   h304->SetBinContent(22,0.03587157);
   h304->SetBinContent(23,0.07788628);
   h304->SetBinContent(24,0.14943);
   h304->SetBinContent(25,0.2617545);
   h304->SetBinContent(26,0.2992248);
   h304->SetBinContent(27,0.4712575);
   h304->SetBinContent(28,0.5189136);
   h304->SetBinContent(29,0.5046681);
   h304->SetBinContent(30,0.4124323);
   h304->SetBinContent(31,0.4466416);
   h304->SetBinContent(32,0.4951465);
   h304->SetBinContent(33,0.5774019);
   h304->SetBinContent(34,0.5398347);
   h304->SetBinContent(35,0.6230642);
   h304->SetBinContent(36,0.8035312);
   h304->SetBinContent(37,0.7677203);
   h304->SetBinError(1,0.4046431);
   h304->SetBinError(2,0.2231193);
   h304->SetBinError(3,0.1322788);
   h304->SetBinError(4,0.2248954);
   h304->SetBinError(5,0.0925633);
   h304->SetBinError(6,0.05702404);
   h304->SetBinError(7,0.07787699);
   h304->SetBinError(8,0.0260141);
   h304->SetBinError(9,0.04152472);
   h304->SetBinError(10,0.04150259);
   h304->SetBinError(11,0.07790349);
   h304->SetBinError(12,0.03744077);
   h304->SetBinError(13,0.04855544);
   h304->SetBinError(14,0.04987035);
   h304->SetBinError(15,0.03608005);
   h304->SetBinError(16,0.07672646);
   h304->SetBinError(17,0.1176986);
   h304->SetBinError(18,0.05184523);
   h304->SetBinError(19,0.03015391);
   h304->SetBinError(20,0.02654202);
   h304->SetBinError(21,0.01618243);
   h304->SetBinError(22,0.01253347);
   h304->SetBinError(23,0.05078962);
   h304->SetBinError(24,0.03443147);
   h304->SetBinError(25,0.1109061);
   h304->SetBinError(26,0.0514643);
   h304->SetBinError(27,0.03330431);
   h304->SetBinError(28,0.05608187);
   h304->SetBinError(29,0.04325188);
   h304->SetBinError(30,0.04625716);
   h304->SetBinError(31,0.06553961);
   h304->SetBinError(32,0.06126214);
   h304->SetBinError(33,0.1101138);
   h304->SetBinError(34,0.1462056);
   h304->SetBinError(35,0.2189562);
   h304->SetBinError(36,0.4350427);
   h304->SetBinError(37,0.5950437);
   h304->SetBinError(38,6.88762e-05);
   h304->SetEntries(37);
   h304->SetMarkerStyle(20);
   h304->SetMarkerSize(0.8);
   h304->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h304->GetXaxis()->SetNdivisions(505);
   h304->GetXaxis()->SetLabelFont(132);
   h304->GetXaxis()->SetLabelSize(0.05);
   h304->GetXaxis()->SetTitleSize(0.05);
   h304->GetXaxis()->SetTitleOffset(1.1);
   h304->GetXaxis()->SetTitleFont(132);
   h304->GetYaxis()->SetTitle("|Amplitude|^{2}/(50 MeV) ");
   h304->GetYaxis()->SetNdivisions(505);
   h304->GetYaxis()->SetLabelFont(132);
   h304->GetYaxis()->SetLabelSize(0.05);
   h304->GetYaxis()->SetTitleSize(0.05);
   h304->GetYaxis()->SetTitleOffset(1.2);
   h304->GetYaxis()->SetTitleFont(132);
   h304->GetZaxis()->SetLabelFont(42);
   h304->GetZaxis()->SetLabelSize(0.035);
   h304->GetZaxis()->SetTitleSize(0.035);
   h304->GetZaxis()->SetTitleFont(42);
   h304->Draw("PSAME ");
   TLine *line = new TLine(0.65,0,2.5,0);
   line->Draw();
   
   TH1F *h132 = new TH1F("h132","",37,0.65,2.5);
   h132->SetBinContent(1,0.0003812798);
   h132->SetBinContent(2,0.0009589065);
   h132->SetBinContent(3,0.001676576);
   h132->SetBinContent(4,0.002546368);
   h132->SetBinContent(5,0.003583802);
   h132->SetBinContent(6,0.004807878);
   h132->SetBinContent(7,0.006241317);
   h132->SetBinContent(8,0.007910956);
   h132->SetBinContent(9,0.009848293);
   h132->SetBinContent(10,0.01209021);
   h132->SetBinContent(11,0.01467982);
   h132->SetBinContent(12,0.0176676);
   h132->SetBinContent(13,0.02111266);
   h132->SetBinContent(14,0.0250844);
   h132->SetBinContent(15,0.02966443);
   h132->SetBinContent(16,0.03494895);
   h132->SetBinContent(17,0.04105161);
   h132->SetBinContent(18,0.04810699);
   h132->SetBinContent(19,0.05627477);
   h132->SetBinContent(20,0.06574482);
   h132->SetBinContent(21,0.07674316);
   h132->SetBinContent(22,0.08953912);
   h132->SetBinContent(23,0.1044536);
   h132->SetBinContent(24,0.1218685);
   h132->SetBinContent(25,0.142237);
   h132->SetBinContent(26,0.1660939);
   h132->SetBinContent(27,0.1940647);
   h132->SetBinContent(28,0.2268707);
   h132->SetBinContent(29,0.265326);
   h132->SetBinContent(30,0.3103177);
   h132->SetBinContent(31,0.362759);
   h132->SetBinContent(32,0.4234984);
   h132->SetBinContent(33,0.4931644);
   h132->SetBinContent(34,0.5719261);
   h132->SetBinContent(35,0.6591642);
   h132->SetBinContent(36,0.7530808);
   h132->SetBinContent(37,0.850345);
   h132->SetEntries(37);

   ci = TColor::GetColor("#0000ff");
   h132->SetLineColor(ci);
   h132->SetLineStyle(4);
   h132->SetLineWidth(2);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("CSAME");
   
   TH1F *h133 = new TH1F("h133","",37,0.65,2.5);
   h133->SetBinContent(1,0.1562055);
   h133->SetBinContent(2,0.1622528);
   h133->SetBinContent(3,0.1693131);
   h133->SetBinContent(4,0.1775875);
   h133->SetBinContent(5,0.1873379);
   h133->SetBinContent(6,0.1989119);
   h133->SetBinContent(7,0.2127797);
   h133->SetBinContent(8,0.2295911);
   h133->SetBinContent(9,0.2502647);
   h133->SetBinContent(10,0.2761334);
   h133->SetBinContent(11,0.3091846);
   h133->SetBinContent(12,0.3524591);
   h133->SetBinContent(13,0.4106792);
   h133->SetBinContent(14,0.490976);
   h133->SetBinContent(15,0.6020886);
   h133->SetBinContent(16,0.7427474);
   h133->SetBinContent(17,0.8557071);
   h133->SetBinContent(18,0.8235551);
   h133->SetBinContent(19,0.67458);
   h133->SetBinContent(20,0.5273635);
   h133->SetBinContent(21,0.4177058);
   h133->SetBinContent(22,0.3396356);
   h133->SetBinContent(23,0.2831238);
   h133->SetBinContent(24,0.2409955);
   h133->SetBinContent(25,0.208661);
   h133->SetBinContent(26,0.1831966);
   h133->SetBinContent(27,0.1626963);
   h133->SetBinContent(28,0.145881);
   h133->SetBinContent(29,0.1318668);
   h133->SetBinContent(30,0.1200266);
   h133->SetBinContent(31,0.1099046);
   h133->SetBinContent(32,0.1011622);
   h133->SetBinContent(33,0.09354327);
   h133->SetBinContent(34,0.08685046);
   h133->SetBinContent(35,0.08092963);
   h133->SetBinContent(36,0.07565861);
   h133->SetBinContent(37,0.07093944);
   h133->SetEntries(37);

   ci = TColor::GetColor("#ff00ff");
   h133->SetLineColor(ci);
   h133->SetLineStyle(3);
   h133->SetLineWidth(2);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("CSAME");
   
   TH1F *h134 = new TH1F("h134","",37,0.65,2.5);
   h134->SetBinContent(1,0.002219988);
   h134->SetBinContent(2,0.00230789);
   h134->SetBinContent(3,0.002408694);
   h134->SetBinContent(4,0.002524328);
   h134->SetBinContent(5,0.002657144);
   h134->SetBinContent(6,0.002810052);
   h134->SetBinContent(7,0.00298668);
   h134->SetBinContent(8,0.003191592);
   h134->SetBinContent(9,0.003430592);
   h134->SetBinContent(10,0.003711138);
   h134->SetBinContent(11,0.00404294);
   h134->SetBinContent(12,0.004438813);
   h134->SetBinContent(13,0.004915938);
   h134->SetBinContent(14,0.005497771);
   h134->SetBinContent(15,0.00621697);
   h134->SetBinContent(16,0.00712005);
   h134->SetBinContent(17,0.008274968);
   h134->SetBinContent(18,0.009783922);
   h134->SetBinContent(19,0.0118057);
   h134->SetBinContent(20,0.01459624);
   h134->SetBinContent(21,0.01858483);
   h134->SetBinContent(22,0.02452137);
   h134->SetBinContent(23,0.03375761);
   h134->SetBinContent(24,0.04870612);
   h134->SetBinContent(25,0.07294631);
   h134->SetBinContent(26,0.106796);
   h134->SetBinContent(27,0.1297);
   h134->SetBinContent(28,0.1115119);
   h134->SetBinContent(29,0.07484227);
   h134->SetBinContent(30,0.04734363);
   h134->SetBinContent(31,0.03078236);
   h134->SetBinContent(32,0.02096645);
   h134->SetBinContent(33,0.01492605);
   h134->SetBinContent(34,0.01103213);
   h134->SetBinContent(35,0.008410708);
   h134->SetBinContent(36,0.006578239);
   h134->SetBinContent(37,0.005255547);
   h134->SetEntries(37);

   ci = TColor::GetColor("#006633");
   h134->SetLineColor(ci);
   h134->SetLineStyle(2);
   h134->SetLineWidth(2);
   h134->GetXaxis()->SetLabelFont(42);
   h134->GetXaxis()->SetLabelSize(0.035);
   h134->GetXaxis()->SetTitleSize(0.035);
   h134->GetXaxis()->SetTitleFont(42);
   h134->GetYaxis()->SetLabelFont(42);
   h134->GetYaxis()->SetLabelSize(0.035);
   h134->GetYaxis()->SetTitleSize(0.035);
   h134->GetYaxis()->SetTitleFont(42);
   h134->GetZaxis()->SetLabelFont(42);
   h134->GetZaxis()->SetLabelSize(0.035);
   h134->GetZaxis()->SetTitleSize(0.035);
   h134->GetZaxis()->SetTitleFont(42);
   h134->Draw("CSAME");
   
   TH1F *h304 = new TH1F("h304","amp ",37,0.65,2.5);
   h304->SetBinContent(1,0.2562876);
   h304->SetBinContent(2,0.08802803);
   h304->SetBinContent(3,0.1383922);
   h304->SetBinContent(4,0.1256192);
   h304->SetBinContent(5,0.1431533);
   h304->SetBinContent(6,0.06432336);
   h304->SetBinContent(7,0.08957274);
   h304->SetBinContent(8,0.1034661);
   h304->SetBinContent(9,0.1662841);
   h304->SetBinContent(10,0.1885513);
   h304->SetBinContent(11,0.2379848);
   h304->SetBinContent(12,0.3177093);
   h304->SetBinContent(13,0.4449489);
   h304->SetBinContent(14,0.5042534);
   h304->SetBinContent(15,0.6077074);
   h304->SetBinContent(16,1);
   h304->SetBinContent(17,1.032471);
   h304->SetBinContent(18,0.6228969);
   h304->SetBinContent(19,0.3310257);
   h304->SetBinContent(20,0.0913656);
   h304->SetBinContent(21,0.04006814);
   h304->SetBinContent(22,0.03587157);
   h304->SetBinContent(23,0.07788628);
   h304->SetBinContent(24,0.14943);
   h304->SetBinContent(25,0.2617545);
   h304->SetBinContent(26,0.2992248);
   h304->SetBinContent(27,0.4712575);
   h304->SetBinContent(28,0.5189136);
   h304->SetBinContent(29,0.5046681);
   h304->SetBinContent(30,0.4124323);
   h304->SetBinContent(31,0.4466416);
   h304->SetBinContent(32,0.4951465);
   h304->SetBinContent(33,0.5774019);
   h304->SetBinContent(34,0.5398347);
   h304->SetBinContent(35,0.6230642);
   h304->SetBinContent(36,0.8035312);
   h304->SetBinContent(37,0.7677203);
   h304->SetBinError(1,0.4046431);
   h304->SetBinError(2,0.2231193);
   h304->SetBinError(3,0.1322788);
   h304->SetBinError(4,0.2248954);
   h304->SetBinError(5,0.0925633);
   h304->SetBinError(6,0.05702404);
   h304->SetBinError(7,0.07787699);
   h304->SetBinError(8,0.0260141);
   h304->SetBinError(9,0.04152472);
   h304->SetBinError(10,0.04150259);
   h304->SetBinError(11,0.07790349);
   h304->SetBinError(12,0.03744077);
   h304->SetBinError(13,0.04855544);
   h304->SetBinError(14,0.04987035);
   h304->SetBinError(15,0.03608005);
   h304->SetBinError(16,0.07672646);
   h304->SetBinError(17,0.1176986);
   h304->SetBinError(18,0.05184523);
   h304->SetBinError(19,0.03015391);
   h304->SetBinError(20,0.02654202);
   h304->SetBinError(21,0.01618243);
   h304->SetBinError(22,0.01253347);
   h304->SetBinError(23,0.05078962);
   h304->SetBinError(24,0.03443147);
   h304->SetBinError(25,0.1109061);
   h304->SetBinError(26,0.0514643);
   h304->SetBinError(27,0.03330431);
   h304->SetBinError(28,0.05608187);
   h304->SetBinError(29,0.04325188);
   h304->SetBinError(30,0.04625716);
   h304->SetBinError(31,0.06553961);
   h304->SetBinError(32,0.06126214);
   h304->SetBinError(33,0.1101138);
   h304->SetBinError(34,0.1462056);
   h304->SetBinError(35,0.2189562);
   h304->SetBinError(36,0.4350427);
   h304->SetBinError(37,0.5950437);
   h304->SetBinError(38,6.88762e-05);
   h304->SetEntries(37);
   h304->SetMarkerStyle(20);
   h304->SetMarkerSize(0.8);
   h304->GetXaxis()->SetTitle("#it{m(K#pi)} [GeV]");
   h304->GetXaxis()->SetNdivisions(505);
   h304->GetXaxis()->SetLabelFont(132);
   h304->GetXaxis()->SetLabelSize(0.05);
   h304->GetXaxis()->SetTitleSize(0.05);
   h304->GetXaxis()->SetTitleOffset(1.1);
   h304->GetXaxis()->SetTitleFont(132);
   h304->GetYaxis()->SetTitle("|Amplitude|^{2}/(50 MeV) ");
   h304->GetYaxis()->SetNdivisions(505);
   h304->GetYaxis()->SetLabelFont(132);
   h304->GetYaxis()->SetLabelSize(0.05);
   h304->GetYaxis()->SetTitleSize(0.05);
   h304->GetYaxis()->SetTitleOffset(1.2);
   h304->GetYaxis()->SetTitleFont(132);
   h304->GetZaxis()->SetLabelFont(42);
   h304->GetZaxis()->SetLabelSize(0.035);
   h304->GetZaxis()->SetTitleSize(0.035);
   h304->GetZaxis()->SetTitleFont(42);
   h304->Draw("PSAME ");
   line = new TLine(1.6,1.25,1.7,1.25);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(1.75,1.22,"Total");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.6,1.1,1.7,1.1);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.75,1.07,"#it{K}^{*}_{0}(1430)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.6,0.95,1.7,0.95);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.75,0.92,"#it{K}^{*}_{0}(1950)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.6,0.8,1.7,0.8);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.75,0.77,"#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.85,1.2,"(c)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(0.85,1.05,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.85,0.9,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig1a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sat Apr  8 07:17:03 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(448.75,-3601.315,534.2763,17582.89);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h501 = new TH1F("h501","k0s ",130,465,530);
   h501->SetBinContent(0,1529);
   h501->SetBinContent(1,340);
   h501->SetBinContent(2,339);
   h501->SetBinContent(3,354);
   h501->SetBinContent(4,354);
   h501->SetBinContent(5,359);
   h501->SetBinContent(6,338);
   h501->SetBinContent(7,381);
   h501->SetBinContent(8,327);
   h501->SetBinContent(9,354);
   h501->SetBinContent(10,360);
   h501->SetBinContent(11,364);
   h501->SetBinContent(12,390);
   h501->SetBinContent(13,342);
   h501->SetBinContent(14,341);
   h501->SetBinContent(15,402);
   h501->SetBinContent(16,384);
   h501->SetBinContent(17,399);
   h501->SetBinContent(18,414);
   h501->SetBinContent(19,413);
   h501->SetBinContent(20,406);
   h501->SetBinContent(21,394);
   h501->SetBinContent(22,445);
   h501->SetBinContent(23,425);
   h501->SetBinContent(24,424);
   h501->SetBinContent(25,414);
   h501->SetBinContent(26,469);
   h501->SetBinContent(27,444);
   h501->SetBinContent(28,478);
   h501->SetBinContent(29,472);
   h501->SetBinContent(30,534);
   h501->SetBinContent(31,467);
   h501->SetBinContent(32,535);
   h501->SetBinContent(33,531);
   h501->SetBinContent(34,572);
   h501->SetBinContent(35,607);
   h501->SetBinContent(36,627);
   h501->SetBinContent(37,630);
   h501->SetBinContent(38,738);
   h501->SetBinContent(39,729);
   h501->SetBinContent(40,744);
   h501->SetBinContent(41,851);
   h501->SetBinContent(42,879);
   h501->SetBinContent(43,971);
   h501->SetBinContent(44,1013);
   h501->SetBinContent(45,1144);
   h501->SetBinContent(46,1346);
   h501->SetBinContent(47,1366);
   h501->SetBinContent(48,1615);
   h501->SetBinContent(49,1747);
   h501->SetBinContent(50,2002);
   h501->SetBinContent(51,2292);
   h501->SetBinContent(52,2632);
   h501->SetBinContent(53,3157);
   h501->SetBinContent(54,3648);
   h501->SetBinContent(55,4231);
   h501->SetBinContent(56,4863);
   h501->SetBinContent(57,5676);
   h501->SetBinContent(58,6687);
   h501->SetBinContent(59,7750);
   h501->SetBinContent(60,9176);
   h501->SetBinContent(61,10397);
   h501->SetBinContent(62,11683);
   h501->SetBinContent(63,12769);
   h501->SetBinContent(64,13923);
   h501->SetBinContent(65,14585);
   h501->SetBinContent(66,15210);
   h501->SetBinContent(67,14906);
   h501->SetBinContent(68,13937);
   h501->SetBinContent(69,13310);
   h501->SetBinContent(70,12172);
   h501->SetBinContent(71,10886);
   h501->SetBinContent(72,9453);
   h501->SetBinContent(73,8277);
   h501->SetBinContent(74,7152);
   h501->SetBinContent(75,6158);
   h501->SetBinContent(76,5243);
   h501->SetBinContent(77,4445);
   h501->SetBinContent(78,3900);
   h501->SetBinContent(79,3466);
   h501->SetBinContent(80,2859);
   h501->SetBinContent(81,2429);
   h501->SetBinContent(82,2213);
   h501->SetBinContent(83,1955);
   h501->SetBinContent(84,1685);
   h501->SetBinContent(85,1450);
   h501->SetBinContent(86,1256);
   h501->SetBinContent(87,1179);
   h501->SetBinContent(88,1106);
   h501->SetBinContent(89,922);
   h501->SetBinContent(90,904);
   h501->SetBinContent(91,828);
   h501->SetBinContent(92,790);
   h501->SetBinContent(93,792);
   h501->SetBinContent(94,661);
   h501->SetBinContent(95,652);
   h501->SetBinContent(96,645);
   h501->SetBinContent(97,589);
   h501->SetBinContent(98,603);
   h501->SetBinContent(99,487);
   h501->SetBinContent(100,539);
   h501->SetBinContent(101,509);
   h501->SetBinContent(102,460);
   h501->SetBinContent(103,504);
   h501->SetBinContent(104,474);
   h501->SetBinContent(105,510);
   h501->SetBinContent(106,470);
   h501->SetBinContent(107,442);
   h501->SetBinContent(108,458);
   h501->SetBinContent(109,448);
   h501->SetBinContent(110,468);
   h501->SetBinContent(111,461);
   h501->SetBinContent(112,407);
   h501->SetBinContent(113,423);
   h501->SetBinContent(114,441);
   h501->SetBinContent(115,406);
   h501->SetBinContent(116,404);
   h501->SetBinContent(117,368);
   h501->SetBinContent(118,441);
   h501->SetBinContent(119,421);
   h501->SetBinContent(120,383);
   h501->SetBinContent(121,363);
   h501->SetBinContent(122,412);
   h501->SetBinContent(123,364);
   h501->SetBinContent(124,375);
   h501->SetBinContent(125,370);
   h501->SetBinContent(126,369);
   h501->SetBinContent(127,393);
   h501->SetBinContent(128,403);
   h501->SetBinContent(129,377);
   h501->SetBinContent(130,381);
   h501->SetBinContent(131,2045);
   h501->SetEntries(313781);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h501->SetLineColor(ci);
   h501->SetMarkerStyle(20);
   h501->SetMarkerSize(0.6);
   h501->GetXaxis()->SetTitle("#it{m(#pi^{+}#pi^{#minus})} [MeV]");
   h501->GetXaxis()->SetNdivisions(505);
   h501->GetXaxis()->SetLabelFont(132);
   h501->GetXaxis()->SetLabelOffset(0.02);
   h501->GetXaxis()->SetLabelSize(0.06);
   h501->GetXaxis()->SetTitleSize(0.06);
   h501->GetXaxis()->SetTitleOffset(1.1);
   h501->GetXaxis()->SetTitleFont(132);
   h501->GetYaxis()->SetTitle("Candidates/(0.5 MeV)");
   h501->GetYaxis()->SetNdivisions(505);
   h501->GetYaxis()->SetLabelFont(132);
   h501->GetYaxis()->SetLabelSize(0.06);
   h501->GetYaxis()->SetTitleSize(0.06);
   h501->GetYaxis()->SetTitleOffset(1.4);
   h501->GetYaxis()->SetTitleFont(132);
   h501->GetZaxis()->SetLabelFont(42);
   h501->GetZaxis()->SetLabelSize(0.035);
   h501->GetZaxis()->SetTitleSize(0.035);
   h501->GetZaxis()->SetTitleFont(42);
   h501->Draw("PEX0");
   
   TH1F *h121 = new TH1F("h121","",130,465,530);
   h121->SetBinContent(1,382.0791);
   h121->SetBinContent(2,382.3095);
   h121->SetBinContent(3,382.5414);
   h121->SetBinContent(4,382.7755);
   h121->SetBinContent(5,383.0128);
   h121->SetBinContent(6,383.2545);
   h121->SetBinContent(7,383.5024);
   h121->SetBinContent(8,383.759);
   h121->SetBinContent(9,384.0276);
   h121->SetBinContent(10,384.3126);
   h121->SetBinContent(11,384.6201);
   h121->SetBinContent(12,384.9579);
   h121->SetBinContent(13,385.3366);
   h121->SetBinContent(14,385.77);
   h121->SetBinContent(15,386.2758);
   h121->SetBinContent(16,386.877);
   h121->SetBinContent(17,387.6032);
   h121->SetBinContent(18,388.4917);
   h121->SetBinContent(19,389.5894);
   h121->SetBinContent(20,390.9551);
   h121->SetBinContent(21,392.6615);
   h121->SetBinContent(22,394.7978);
   h121->SetBinContent(23,397.4726);
   h121->SetBinContent(24,400.817);
   h121->SetBinContent(25,404.9878);
   h121->SetBinContent(26,410.1706);
   h121->SetBinContent(27,416.5833);
   h121->SetBinContent(28,424.4791);
   h121->SetBinContent(29,434.1492);
   h121->SetBinContent(30,445.9247);
   h121->SetBinContent(31,460.1784);
   h121->SetBinContent(32,477.3246);
   h121->SetBinContent(33,497.8182);
   h121->SetBinContent(34,522.1519);
   h121->SetBinContent(35,550.8519);
   h121->SetBinContent(36,584.4714);
   h121->SetBinContent(37,623.5826);
   h121->SetBinContent(38,668.7674);
   h121->SetBinContent(39,720.6088);
   h121->SetBinContent(40,779.6855);
   h121->SetBinContent(41,846.5739);
   h121->SetBinContent(42,921.867);
   h121->SetBinContent(43,1006.222);
   h121->SetBinContent(44,1100.452);
   h121->SetBinContent(45,1205.693);
   h121->SetBinContent(46,1323.658);
   h121->SetBinContent(47,1457.012);
   h121->SetBinContent(48,1609.873);
   h121->SetBinContent(49,1788.416);
   h121->SetBinContent(50,2001.514);
   h121->SetBinContent(51,2261.275);
   h121->SetBinContent(52,2583.274);
   h121->SetBinContent(53,2986.209);
   h121->SetBinContent(54,3490.708);
   h121->SetBinContent(55,4117.071);
   h121->SetBinContent(56,4881.894);
   h121->SetBinContent(57,5793.803);
   h121->SetBinContent(58,6848.853);
   h121->SetBinContent(59,8026.435);
   h121->SetBinContent(60,9286.776);
   h121->SetBinContent(61,10571.03);
   h121->SetBinContent(62,11804.63);
   h121->SetBinContent(63,12904.05);
   h121->SetBinContent(64,13786.19);
   h121->SetBinContent(65,14379.04);
   h121->SetBinContent(66,14631.77);
   h121->SetBinContent(67,14522.14);
   h121->SetBinContent(68,14059.85);
   h121->SetBinContent(69,13285.13);
   h121->SetBinContent(70,12262.67);
   h121->SetBinContent(71,11072.48);
   h121->SetBinContent(72,9799.144);
   h121->SetBinContent(73,8521.759);
   h121->SetBinContent(74,7305.993);
   h121->SetBinContent(75,6199.359);
   h121->SetBinContent(76,5229.881);
   h121->SetBinContent(77,4407.68);
   h121->SetBinContent(78,3728.567);
   h121->SetBinContent(79,3178.555);
   h121->SetBinContent(80,2738.353);
   h121->SetBinContent(81,2387.128);
   h121->SetBinContent(82,2105.219);
   h121->SetBinContent(83,1875.73);
   h121->SetBinContent(84,1685.184);
   h121->SetBinContent(85,1523.478);
   h121->SetBinContent(86,1383.444);
   h121->SetBinContent(87,1260.224);
   h121->SetBinContent(88,1150.645);
   h121->SetBinContent(89,1052.668);
   h121->SetBinContent(90,964.9659);
   h121->SetBinContent(91,886.6219);
   h121->SetBinContent(92,816.9312);
   h121->SetBinContent(93,755.2833);
   h121->SetBinContent(94,701.0987);
   h121->SetBinContent(95,653.8006);
   h121->SetBinContent(96,612.8074);
   h121->SetBinContent(97,577.5357);
   h121->SetBinContent(98,547.4083);
   h121->SetBinContent(99,521.8636);
   h121->SetBinContent(100,500.3638);
   h121->SetBinContent(101,482.4023);
   h121->SetBinContent(102,467.5087);
   h121->SetBinContent(103,455.2524);
   h121->SetBinContent(104,445.2443);
   h121->SetBinContent(105,437.1367);
   h121->SetBinContent(106,430.6228);
   h121->SetBinContent(107,425.4348);
   h121->SetBinContent(108,421.3411);
   h121->SetBinContent(109,418.1437);
   h121->SetBinContent(110,415.6747);
   h121->SetBinContent(111,413.7934);
   h121->SetBinContent(112,412.3825);
   h121->SetBinContent(113,411.3454);
   h121->SetBinContent(114,410.6034);
   h121->SetBinContent(115,410.0923);
   h121->SetBinContent(116,409.7608);
   h121->SetBinContent(117,409.568);
   h121->SetBinContent(118,409.4815);
   h121->SetBinContent(119,409.4759);
   h121->SetBinContent(120,409.5315);
   h121->SetBinContent(121,409.6329);
   h121->SetBinContent(122,409.7686);
   h121->SetBinContent(123,409.9296);
   h121->SetBinContent(124,410.1091);
   h121->SetBinContent(125,410.3023);
   h121->SetBinContent(126,410.5053);
   h121->SetBinContent(127,410.7155);
   h121->SetBinContent(128,410.9307);
   h121->SetBinContent(129,411.1495);
   h121->SetBinContent(130,411.3708);
   h121->SetEntries(130);

   ci = TColor::GetColor("#ff0000");
   h121->SetLineColor(ci);
   h121->SetLineWidth(2);
   h121->GetXaxis()->SetLabelFont(42);
   h121->GetXaxis()->SetLabelSize(0.035);
   h121->GetXaxis()->SetTitleSize(0.035);
   h121->GetXaxis()->SetTitleFont(42);
   h121->GetYaxis()->SetLabelFont(42);
   h121->GetYaxis()->SetLabelSize(0.035);
   h121->GetYaxis()->SetTitleSize(0.035);
   h121->GetYaxis()->SetTitleFont(42);
   h121->GetZaxis()->SetLabelFont(42);
   h121->GetZaxis()->SetLabelSize(0.035);
   h121->GetZaxis()->SetTitleSize(0.035);
   h121->GetZaxis()->SetTitleFont(42);
   h121->Draw("CSAME");
   
   TH1F *h122 = new TH1F("h122","",130,465,530);
   h122->SetBinContent(1,382.0722);
   h122->SetBinContent(2,382.2992);
   h122->SetBinContent(3,382.5262);
   h122->SetBinContent(4,382.7532);
   h122->SetBinContent(5,382.9802);
   h122->SetBinContent(6,383.2072);
   h122->SetBinContent(7,383.4342);
   h122->SetBinContent(8,383.6612);
   h122->SetBinContent(9,383.8882);
   h122->SetBinContent(10,384.1152);
   h122->SetBinContent(11,384.3422);
   h122->SetBinContent(12,384.5692);
   h122->SetBinContent(13,384.7962);
   h122->SetBinContent(14,385.0232);
   h122->SetBinContent(15,385.2502);
   h122->SetBinContent(16,385.4772);
   h122->SetBinContent(17,385.7042);
   h122->SetBinContent(18,385.9312);
   h122->SetBinContent(19,386.1582);
   h122->SetBinContent(20,386.3853);
   h122->SetBinContent(21,386.6122);
   h122->SetBinContent(22,386.8393);
   h122->SetBinContent(23,387.0663);
   h122->SetBinContent(24,387.2933);
   h122->SetBinContent(25,387.5203);
   h122->SetBinContent(26,387.7473);
   h122->SetBinContent(27,387.9743);
   h122->SetBinContent(28,388.2013);
   h122->SetBinContent(29,388.4283);
   h122->SetBinContent(30,388.6553);
   h122->SetBinContent(31,388.8824);
   h122->SetBinContent(32,389.1093);
   h122->SetBinContent(33,389.3364);
   h122->SetBinContent(34,389.5634);
   h122->SetBinContent(35,389.7904);
   h122->SetBinContent(36,390.0174);
   h122->SetBinContent(37,390.2444);
   h122->SetBinContent(38,390.4714);
   h122->SetBinContent(39,390.6985);
   h122->SetBinContent(40,390.9255);
   h122->SetBinContent(41,391.1525);
   h122->SetBinContent(42,391.3795);
   h122->SetBinContent(43,391.6065);
   h122->SetBinContent(44,391.8335);
   h122->SetBinContent(45,392.0605);
   h122->SetBinContent(46,392.2876);
   h122->SetBinContent(47,392.5146);
   h122->SetBinContent(48,392.7416);
   h122->SetBinContent(49,392.9686);
   h122->SetBinContent(50,393.1956);
   h122->SetBinContent(51,393.4227);
   h122->SetBinContent(52,393.6497);
   h122->SetBinContent(53,393.8767);
   h122->SetBinContent(54,394.1037);
   h122->SetBinContent(55,394.3307);
   h122->SetBinContent(56,394.5578);
   h122->SetBinContent(57,394.7848);
   h122->SetBinContent(58,395.0118);
   h122->SetBinContent(59,395.2389);
   h122->SetBinContent(60,395.4659);
   h122->SetBinContent(61,395.6929);
   h122->SetBinContent(62,395.9199);
   h122->SetBinContent(63,396.147);
   h122->SetBinContent(64,396.374);
   h122->SetBinContent(65,396.601);
   h122->SetBinContent(66,396.828);
   h122->SetBinContent(67,397.0551);
   h122->SetBinContent(68,397.2821);
   h122->SetBinContent(69,397.5091);
   h122->SetBinContent(70,397.7362);
   h122->SetBinContent(71,397.9632);
   h122->SetBinContent(72,398.1902);
   h122->SetBinContent(73,398.4173);
   h122->SetBinContent(74,398.6443);
   h122->SetBinContent(75,398.8713);
   h122->SetBinContent(76,399.0984);
   h122->SetBinContent(77,399.3254);
   h122->SetBinContent(78,399.5524);
   h122->SetBinContent(79,399.7794);
   h122->SetBinContent(80,400.0065);
   h122->SetBinContent(81,400.2335);
   h122->SetBinContent(82,400.4606);
   h122->SetBinContent(83,400.6876);
   h122->SetBinContent(84,400.9146);
   h122->SetBinContent(85,401.1417);
   h122->SetBinContent(86,401.3687);
   h122->SetBinContent(87,401.5957);
   h122->SetBinContent(88,401.8228);
   h122->SetBinContent(89,402.0498);
   h122->SetBinContent(90,402.2769);
   h122->SetBinContent(91,402.5039);
   h122->SetBinContent(92,402.731);
   h122->SetBinContent(93,402.958);
   h122->SetBinContent(94,403.185);
   h122->SetBinContent(95,403.4121);
   h122->SetBinContent(96,403.6391);
   h122->SetBinContent(97,403.8661);
   h122->SetBinContent(98,404.0932);
   h122->SetBinContent(99,404.3203);
   h122->SetBinContent(100,404.5473);
   h122->SetBinContent(101,404.7743);
   h122->SetBinContent(102,405.0014);
   h122->SetBinContent(103,405.2284);
   h122->SetBinContent(104,405.4555);
   h122->SetBinContent(105,405.6825);
   h122->SetBinContent(106,405.9096);
   h122->SetBinContent(107,406.1366);
   h122->SetBinContent(108,406.3636);
   h122->SetBinContent(109,406.5907);
   h122->SetBinContent(110,406.8177);
   h122->SetBinContent(111,407.0448);
   h122->SetBinContent(112,407.2719);
   h122->SetBinContent(113,407.4989);
   h122->SetBinContent(114,407.726);
   h122->SetBinContent(115,407.953);
   h122->SetBinContent(116,408.1801);
   h122->SetBinContent(117,408.4071);
   h122->SetBinContent(118,408.6342);
   h122->SetBinContent(119,408.8612);
   h122->SetBinContent(120,409.0883);
   h122->SetBinContent(121,409.3153);
   h122->SetBinContent(122,409.5424);
   h122->SetBinContent(123,409.7694);
   h122->SetBinContent(124,409.9965);
   h122->SetBinContent(125,410.2235);
   h122->SetBinContent(126,410.4506);
   h122->SetBinContent(127,410.6777);
   h122->SetBinContent(128,410.9047);
   h122->SetBinContent(129,411.1318);
   h122->SetBinContent(130,411.3588);
   h122->SetEntries(130);

   ci = TColor::GetColor("#0000ff");
   h122->SetLineColor(ci);
   h122->SetLineStyle(2);
   h122->SetLineWidth(2);
   h122->GetXaxis()->SetLabelFont(42);
   h122->GetXaxis()->SetLabelSize(0.035);
   h122->GetXaxis()->SetTitleSize(0.035);
   h122->GetXaxis()->SetTitleFont(42);
   h122->GetYaxis()->SetLabelFont(42);
   h122->GetYaxis()->SetLabelSize(0.035);
   h122->GetYaxis()->SetTitleSize(0.035);
   h122->GetYaxis()->SetTitleFont(42);
   h122->GetZaxis()->SetLabelFont(42);
   h122->GetZaxis()->SetLabelSize(0.035);
   h122->GetZaxis()->SetTitleSize(0.035);
   h122->GetZaxis()->SetTitleFont(42);
   h122->Draw("CSAME");
   TLine *line = new TLine(487.45,0,487.45,5300);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(508.15,0,508.15,5300);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0,0,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TText *text = new TText(520,14000,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(470,14000,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(470,12500,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig1b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sat Apr  8 07:17:54 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(448.75,-7223.584,534.2763,35268.08);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h501 = new TH1F("h501","k0s ",130,465,530);
   h501->SetBinContent(0,46592);
   h501->SetBinContent(1,1480);
   h501->SetBinContent(2,1487);
   h501->SetBinContent(3,1386);
   h501->SetBinContent(4,1458);
   h501->SetBinContent(5,1486);
   h501->SetBinContent(6,1524);
   h501->SetBinContent(7,1479);
   h501->SetBinContent(8,1495);
   h501->SetBinContent(9,1625);
   h501->SetBinContent(10,1605);
   h501->SetBinContent(11,1622);
   h501->SetBinContent(12,1593);
   h501->SetBinContent(13,1599);
   h501->SetBinContent(14,1653);
   h501->SetBinContent(15,1653);
   h501->SetBinContent(16,1754);
   h501->SetBinContent(17,1736);
   h501->SetBinContent(18,1690);
   h501->SetBinContent(19,1821);
   h501->SetBinContent(20,1832);
   h501->SetBinContent(21,1965);
   h501->SetBinContent(22,2020);
   h501->SetBinContent(23,2047);
   h501->SetBinContent(24,2008);
   h501->SetBinContent(25,2272);
   h501->SetBinContent(26,2322);
   h501->SetBinContent(27,2469);
   h501->SetBinContent(28,2598);
   h501->SetBinContent(29,2667);
   h501->SetBinContent(30,2928);
   h501->SetBinContent(31,3017);
   h501->SetBinContent(32,3210);
   h501->SetBinContent(33,3533);
   h501->SetBinContent(34,3699);
   h501->SetBinContent(35,3970);
   h501->SetBinContent(36,4209);
   h501->SetBinContent(37,4634);
   h501->SetBinContent(38,5034);
   h501->SetBinContent(39,5289);
   h501->SetBinContent(40,5855);
   h501->SetBinContent(41,6571);
   h501->SetBinContent(42,6974);
   h501->SetBinContent(43,7495);
   h501->SetBinContent(44,8371);
   h501->SetBinContent(45,8994);
   h501->SetBinContent(46,9811);
   h501->SetBinContent(47,10605);
   h501->SetBinContent(48,11718);
   h501->SetBinContent(49,12759);
   h501->SetBinContent(50,13932);
   h501->SetBinContent(51,14985);
   h501->SetBinContent(52,16308);
   h501->SetBinContent(53,17725);
   h501->SetBinContent(54,18986);
   h501->SetBinContent(55,20404);
   h501->SetBinContent(56,21910);
   h501->SetBinContent(57,23070);
   h501->SetBinContent(58,24649);
   h501->SetBinContent(59,25501);
   h501->SetBinContent(60,26960);
   h501->SetBinContent(61,28229);
   h501->SetBinContent(62,29217);
   h501->SetBinContent(63,29732);
   h501->SetBinContent(64,30263);
   h501->SetBinContent(65,30516);
   h501->SetBinContent(66,30581);
   h501->SetBinContent(67,30317);
   h501->SetBinContent(68,30283);
   h501->SetBinContent(69,29728);
   h501->SetBinContent(70,28984);
   h501->SetBinContent(71,27843);
   h501->SetBinContent(72,26815);
   h501->SetBinContent(73,25205);
   h501->SetBinContent(74,24473);
   h501->SetBinContent(75,22849);
   h501->SetBinContent(76,21601);
   h501->SetBinContent(77,20320);
   h501->SetBinContent(78,18828);
   h501->SetBinContent(79,17451);
   h501->SetBinContent(80,16076);
   h501->SetBinContent(81,15086);
   h501->SetBinContent(82,13948);
   h501->SetBinContent(83,12769);
   h501->SetBinContent(84,11419);
   h501->SetBinContent(85,10641);
   h501->SetBinContent(86,9942);
   h501->SetBinContent(87,9011);
   h501->SetBinContent(88,8251);
   h501->SetBinContent(89,7663);
   h501->SetBinContent(90,6943);
   h501->SetBinContent(91,6422);
   h501->SetBinContent(92,5837);
   h501->SetBinContent(93,5340);
   h501->SetBinContent(94,5082);
   h501->SetBinContent(95,4464);
   h501->SetBinContent(96,4169);
   h501->SetBinContent(97,3908);
   h501->SetBinContent(98,3529);
   h501->SetBinContent(99,3411);
   h501->SetBinContent(100,3193);
   h501->SetBinContent(101,2904);
   h501->SetBinContent(102,2734);
   h501->SetBinContent(103,2657);
   h501->SetBinContent(104,2504);
   h501->SetBinContent(105,2309);
   h501->SetBinContent(106,2177);
   h501->SetBinContent(107,2083);
   h501->SetBinContent(108,1990);
   h501->SetBinContent(109,1906);
   h501->SetBinContent(110,1811);
   h501->SetBinContent(111,1702);
   h501->SetBinContent(112,1732);
   h501->SetBinContent(113,1504);
   h501->SetBinContent(114,1597);
   h501->SetBinContent(115,1529);
   h501->SetBinContent(116,1451);
   h501->SetBinContent(117,1355);
   h501->SetBinContent(118,1450);
   h501->SetBinContent(119,1318);
   h501->SetBinContent(120,1286);
   h501->SetBinContent(121,1246);
   h501->SetBinContent(122,1284);
   h501->SetBinContent(123,1147);
   h501->SetBinContent(124,1193);
   h501->SetBinContent(125,1164);
   h501->SetBinContent(126,1130);
   h501->SetBinContent(127,1121);
   h501->SetBinContent(128,1035);
   h501->SetBinContent(129,1124);
   h501->SetBinContent(130,1109);
   h501->SetBinContent(131,31520);
   h501->SetEntries(1203455);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h501->SetLineColor(ci);
   h501->SetMarkerStyle(20);
   h501->SetMarkerSize(0.6);
   h501->GetXaxis()->SetTitle("#it{m(#pi^{+}#pi^{#minus})} [MeV]");
   h501->GetXaxis()->SetNdivisions(505);
   h501->GetXaxis()->SetLabelFont(132);
   h501->GetXaxis()->SetLabelOffset(0.02);
   h501->GetXaxis()->SetLabelSize(0.06);
   h501->GetXaxis()->SetTitleSize(0.06);
   h501->GetXaxis()->SetTitleOffset(1.1);
   h501->GetXaxis()->SetTitleFont(132);
   h501->GetYaxis()->SetTitle("Candidates/(0.5 MeV)");
   h501->GetYaxis()->SetNdivisions(505);
   h501->GetYaxis()->SetLabelFont(132);
   h501->GetYaxis()->SetLabelSize(0.06);
   h501->GetYaxis()->SetTitleSize(0.06);
   h501->GetYaxis()->SetTitleOffset(1.4);
   h501->GetYaxis()->SetTitleFont(132);
   h501->GetZaxis()->SetLabelFont(42);
   h501->GetZaxis()->SetLabelSize(0.035);
   h501->GetZaxis()->SetTitleSize(0.035);
   h501->GetZaxis()->SetTitleFont(42);
   h501->Draw("PEX0");
   
   TH1F *h121 = new TH1F("h121","",130,465,530);
   h121->SetBinContent(1,1292.221);
   h121->SetBinContent(2,1296.55);
   h121->SetBinContent(3,1301.7);
   h121->SetBinContent(4,1307.807);
   h121->SetBinContent(5,1315.025);
   h121->SetBinContent(6,1323.53);
   h121->SetBinContent(7,1333.518);
   h121->SetBinContent(8,1345.21);
   h121->SetBinContent(9,1358.853);
   h121->SetBinContent(10,1374.72);
   h121->SetBinContent(11,1393.113);
   h121->SetBinContent(12,1414.365);
   h121->SetBinContent(13,1438.841);
   h121->SetBinContent(14,1466.938);
   h121->SetBinContent(15,1499.087);
   h121->SetBinContent(16,1535.751);
   h121->SetBinContent(17,1577.43);
   h121->SetBinContent(18,1624.657);
   h121->SetBinContent(19,1678.002);
   h121->SetBinContent(20,1738.067);
   h121->SetBinContent(21,1805.491);
   h121->SetBinContent(22,1880.952);
   h121->SetBinContent(23,1965.162);
   h121->SetBinContent(24,2058.881);
   h121->SetBinContent(25,2162.915);
   h121->SetBinContent(26,2278.127);
   h121->SetBinContent(27,2405.453);
   h121->SetBinContent(28,2545.911);
   h121->SetBinContent(29,2700.632);
   h121->SetBinContent(30,2870.881);
   h121->SetBinContent(31,3058.093);
   h121->SetBinContent(32,3263.913);
   h121->SetBinContent(33,3490.239);
   h121->SetBinContent(34,3739.271);
   h121->SetBinContent(35,4013.56);
   h121->SetBinContent(36,4316.052);
   h121->SetBinContent(37,4650.131);
   h121->SetBinContent(38,5019.639);
   h121->SetBinContent(39,5428.882);
   h121->SetBinContent(40,5882.609);
   h121->SetBinContent(41,6385.942);
   h121->SetBinContent(42,6944.277);
   h121->SetBinContent(43,7563.122);
   h121->SetBinContent(44,8247.882);
   h121->SetBinContent(45,9003.59);
   h121->SetBinContent(46,9834.577);
   h121->SetBinContent(47,10744.1);
   h121->SetBinContent(48,11733.92);
   h121->SetBinContent(49,12803.92);
   h121->SetBinContent(50,13951.62);
   h121->SetBinContent(51,15171.88);
   h121->SetBinContent(52,16456.52);
   h121->SetBinContent(53,17794.15);
   h121->SetBinContent(54,19170.11);
   h121->SetBinContent(55,20566.51);
   h121->SetBinContent(56,21962.49);
   h121->SetBinContent(57,23334.71);
   h121->SetBinContent(58,24657.9);
   h121->SetBinContent(59,25905.67);
   h121->SetBinContent(60,27051.43);
   h121->SetBinContent(61,28069.35);
   h121->SetBinContent(62,28935.42);
   h121->SetBinContent(63,29628.46);
   h121->SetBinContent(64,30131.02);
   h121->SetBinContent(65,30430.18);
   h121->SetBinContent(66,30518.16);
   h121->SetBinContent(67,30392.65);
   h121->SetBinContent(68,30056.95);
   h121->SetBinContent(69,29519.76);
   h121->SetBinContent(70,28794.86);
   h121->SetBinContent(71,27900.41);
   h121->SetBinContent(72,26858.16);
   h121->SetBinContent(73,25692.53);
   h121->SetBinContent(74,24429.53);
   h121->SetBinContent(75,23095.81);
   h121->SetBinContent(76,21717.62);
   h121->SetBinContent(77,20319.93);
   h121->SetBinContent(78,18925.71);
   h121->SetBinContent(79,17555.29);
   h121->SetBinContent(80,16226.02);
   h121->SetBinContent(81,14951.99);
   h121->SetBinContent(82,13744.01);
   h121->SetBinContent(83,12609.7);
   h121->SetBinContent(84,11553.72);
   h121->SetBinContent(85,10578.09);
   h121->SetBinContent(86,9682.576);
   h121->SetBinContent(87,8865.122);
   h121->SetBinContent(88,8122.25);
   h121->SetBinContent(89,7449.48);
   h121->SetBinContent(90,6841.693);
   h121->SetBinContent(91,6293.445);
   h121->SetBinContent(92,5799.236);
   h121->SetBinContent(93,5353.707);
   h121->SetBinContent(94,4951.795);
   h121->SetBinContent(95,4588.828);
   h121->SetBinContent(96,4260.579);
   h121->SetBinContent(97,3963.287);
   h121->SetBinContent(98,3693.649);
   h121->SetBinContent(99,3448.791);
   h121->SetBinContent(100,3226.228);
   h121->SetBinContent(101,3023.815);
   h121->SetBinContent(102,2839.704);
   h121->SetBinContent(103,2672.289);
   h121->SetBinContent(104,2520.168);
   h121->SetBinContent(105,2382.102);
   h121->SetBinContent(106,2256.982);
   h121->SetBinContent(107,2143.804);
   h121->SetBinContent(108,2041.648);
   h121->SetBinContent(109,1949.661);
   h121->SetBinContent(110,1867.046);
   h121->SetBinContent(111,1793.052);
   h121->SetBinContent(112,1726.971);
   h121->SetBinContent(113,1668.135);
   h121->SetBinContent(114,1615.911);
   h121->SetBinContent(115,1569.701);
   h121->SetBinContent(116,1528.943);
   h121->SetBinContent(117,1493.11);
   h121->SetBinContent(118,1461.708);
   h121->SetBinContent(119,1434.279);
   h121->SetBinContent(120,1410.399);
   h121->SetBinContent(121,1389.676);
   h121->SetBinContent(122,1371.751);
   h121->SetBinContent(123,1356.297);
   h121->SetBinContent(124,1343.017);
   h121->SetBinContent(125,1331.642);
   h121->SetBinContent(126,1321.931);
   h121->SetBinContent(127,1313.666);
   h121->SetBinContent(128,1306.656);
   h121->SetBinContent(129,1300.728);
   h121->SetBinContent(130,1295.732);
   h121->SetEntries(130);

   ci = TColor::GetColor("#ff0000");
   h121->SetLineColor(ci);
   h121->SetLineWidth(2);
   h121->GetXaxis()->SetLabelFont(42);
   h121->GetXaxis()->SetLabelSize(0.035);
   h121->GetXaxis()->SetTitleSize(0.035);
   h121->GetXaxis()->SetTitleFont(42);
   h121->GetYaxis()->SetLabelFont(42);
   h121->GetYaxis()->SetLabelSize(0.035);
   h121->GetYaxis()->SetTitleSize(0.035);
   h121->GetYaxis()->SetTitleFont(42);
   h121->GetZaxis()->SetLabelFont(42);
   h121->GetZaxis()->SetLabelSize(0.035);
   h121->GetZaxis()->SetTitleSize(0.035);
   h121->GetZaxis()->SetTitleFont(42);
   h121->Draw("CSAME");
   
   TH1F *h122 = new TH1F("h122","",130,465,530);
   h122->SetBinContent(1,1271.63);
   h122->SetBinContent(2,1271.63);
   h122->SetBinContent(3,1271.63);
   h122->SetBinContent(4,1271.63);
   h122->SetBinContent(5,1271.63);
   h122->SetBinContent(6,1271.63);
   h122->SetBinContent(7,1271.63);
   h122->SetBinContent(8,1271.63);
   h122->SetBinContent(9,1271.63);
   h122->SetBinContent(10,1271.63);
   h122->SetBinContent(11,1271.63);
   h122->SetBinContent(12,1271.63);
   h122->SetBinContent(13,1271.63);
   h122->SetBinContent(14,1271.63);
   h122->SetBinContent(15,1271.63);
   h122->SetBinContent(16,1271.63);
   h122->SetBinContent(17,1271.63);
   h122->SetBinContent(18,1271.63);
   h122->SetBinContent(19,1271.63);
   h122->SetBinContent(20,1271.63);
   h122->SetBinContent(21,1271.63);
   h122->SetBinContent(22,1271.63);
   h122->SetBinContent(23,1271.63);
   h122->SetBinContent(24,1271.63);
   h122->SetBinContent(25,1271.63);
   h122->SetBinContent(26,1271.63);
   h122->SetBinContent(27,1271.63);
   h122->SetBinContent(28,1271.63);
   h122->SetBinContent(29,1271.63);
   h122->SetBinContent(30,1271.63);
   h122->SetBinContent(31,1271.63);
   h122->SetBinContent(32,1271.63);
   h122->SetBinContent(33,1271.63);
   h122->SetBinContent(34,1271.63);
   h122->SetBinContent(35,1271.63);
   h122->SetBinContent(36,1271.63);
   h122->SetBinContent(37,1271.63);
   h122->SetBinContent(38,1271.63);
   h122->SetBinContent(39,1271.63);
   h122->SetBinContent(40,1271.63);
   h122->SetBinContent(41,1271.63);
   h122->SetBinContent(42,1271.63);
   h122->SetBinContent(43,1271.63);
   h122->SetBinContent(44,1271.63);
   h122->SetBinContent(45,1271.63);
   h122->SetBinContent(46,1271.63);
   h122->SetBinContent(47,1271.63);
   h122->SetBinContent(48,1271.63);
   h122->SetBinContent(49,1271.63);
   h122->SetBinContent(50,1271.63);
   h122->SetBinContent(51,1271.63);
   h122->SetBinContent(52,1271.63);
   h122->SetBinContent(53,1271.63);
   h122->SetBinContent(54,1271.63);
   h122->SetBinContent(55,1271.63);
   h122->SetBinContent(56,1271.63);
   h122->SetBinContent(57,1271.63);
   h122->SetBinContent(58,1271.63);
   h122->SetBinContent(59,1271.63);
   h122->SetBinContent(60,1271.63);
   h122->SetBinContent(61,1271.63);
   h122->SetBinContent(62,1271.63);
   h122->SetBinContent(63,1271.63);
   h122->SetBinContent(64,1271.63);
   h122->SetBinContent(65,1271.63);
   h122->SetBinContent(66,1271.63);
   h122->SetBinContent(67,1271.63);
   h122->SetBinContent(68,1271.63);
   h122->SetBinContent(69,1271.63);
   h122->SetBinContent(70,1271.63);
   h122->SetBinContent(71,1271.63);
   h122->SetBinContent(72,1271.63);
   h122->SetBinContent(73,1271.63);
   h122->SetBinContent(74,1271.63);
   h122->SetBinContent(75,1271.63);
   h122->SetBinContent(76,1271.63);
   h122->SetBinContent(77,1271.63);
   h122->SetBinContent(78,1271.63);
   h122->SetBinContent(79,1271.63);
   h122->SetBinContent(80,1271.63);
   h122->SetBinContent(81,1271.63);
   h122->SetBinContent(82,1271.63);
   h122->SetBinContent(83,1271.63);
   h122->SetBinContent(84,1271.63);
   h122->SetBinContent(85,1271.63);
   h122->SetBinContent(86,1271.63);
   h122->SetBinContent(87,1271.63);
   h122->SetBinContent(88,1271.63);
   h122->SetBinContent(89,1271.63);
   h122->SetBinContent(90,1271.63);
   h122->SetBinContent(91,1271.63);
   h122->SetBinContent(92,1271.63);
   h122->SetBinContent(93,1271.63);
   h122->SetBinContent(94,1271.63);
   h122->SetBinContent(95,1271.63);
   h122->SetBinContent(96,1271.63);
   h122->SetBinContent(97,1271.63);
   h122->SetBinContent(98,1271.63);
   h122->SetBinContent(99,1271.63);
   h122->SetBinContent(100,1271.63);
   h122->SetBinContent(101,1271.63);
   h122->SetBinContent(102,1271.63);
   h122->SetBinContent(103,1271.63);
   h122->SetBinContent(104,1271.63);
   h122->SetBinContent(105,1271.63);
   h122->SetBinContent(106,1271.63);
   h122->SetBinContent(107,1271.63);
   h122->SetBinContent(108,1271.63);
   h122->SetBinContent(109,1271.63);
   h122->SetBinContent(110,1271.63);
   h122->SetBinContent(111,1271.63);
   h122->SetBinContent(112,1271.63);
   h122->SetBinContent(113,1271.63);
   h122->SetBinContent(114,1271.63);
   h122->SetBinContent(115,1271.63);
   h122->SetBinContent(116,1271.63);
   h122->SetBinContent(117,1271.63);
   h122->SetBinContent(118,1271.63);
   h122->SetBinContent(119,1271.63);
   h122->SetBinContent(120,1271.63);
   h122->SetBinContent(121,1271.63);
   h122->SetBinContent(122,1271.63);
   h122->SetBinContent(123,1271.63);
   h122->SetBinContent(124,1271.63);
   h122->SetBinContent(125,1271.63);
   h122->SetBinContent(126,1271.63);
   h122->SetBinContent(127,1271.63);
   h122->SetBinContent(128,1271.63);
   h122->SetBinContent(129,1271.63);
   h122->SetBinContent(130,1271.63);
   h122->SetEntries(130);

   ci = TColor::GetColor("#0000ff");
   h122->SetLineColor(ci);
   h122->SetLineStyle(2);
   h122->SetLineWidth(2);
   h122->GetXaxis()->SetLabelFont(42);
   h122->GetXaxis()->SetLabelSize(0.035);
   h122->GetXaxis()->SetTitleSize(0.035);
   h122->GetXaxis()->SetTitleFont(42);
   h122->GetYaxis()->SetLabelFont(42);
   h122->GetYaxis()->SetLabelSize(0.035);
   h122->GetYaxis()->SetTitleSize(0.035);
   h122->GetYaxis()->SetTitleFont(42);
   h122->GetZaxis()->SetLabelFont(42);
   h122->GetZaxis()->SetLabelSize(0.035);
   h122->GetZaxis()->SetTitleSize(0.035);
   h122->GetZaxis()->SetTitleFont(42);
   h122->Draw("CSAME");
   TLine *line = new TLine(478.39,0,478.39,10000);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(517.21,0,517.21,10000);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0,0,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TText *text = new TText(520,28000,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(470,28000,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(470,25000,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig20.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 16:11:33 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(3.161594,-92.30579,3.886232,369.2231);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.26);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.2);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetRange(53,65);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);

   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetRange(9,21);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);

   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetRange(71,83);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h102 = new TH1F("h102","metac   ",100,3.35,3.85);
   h102->SetBinContent(0,8924);
   h102->SetBinContent(1,28);
   h102->SetBinContent(2,31);
   h102->SetBinContent(3,26);
   h102->SetBinContent(4,52);
   h102->SetBinContent(5,31);
   h102->SetBinContent(6,32);
   h102->SetBinContent(7,50);
   h102->SetBinContent(8,30);
   h102->SetBinContent(9,41);
   h102->SetBinContent(10,52);
   h102->SetBinContent(11,47);
   h102->SetBinContent(12,46);
   h102->SetBinContent(13,39);
   h102->SetBinContent(14,41);
   h102->SetBinContent(15,41);
   h102->SetBinContent(16,46);
   h102->SetBinContent(17,48);
   h102->SetBinContent(18,48);
   h102->SetBinContent(19,48);
   h102->SetBinContent(20,50);
   h102->SetBinContent(21,34);
   h102->SetBinContent(22,43);
   h102->SetBinContent(23,42);
   h102->SetBinContent(24,45);
   h102->SetBinContent(25,34);
   h102->SetBinContent(26,39);
   h102->SetBinContent(27,51);
   h102->SetBinContent(28,40);
   h102->SetBinContent(29,48);
   h102->SetBinContent(30,36);
   h102->SetBinContent(31,41);
   h102->SetBinContent(32,40);
   h102->SetBinContent(33,39);
   h102->SetBinContent(34,59);
   h102->SetBinContent(35,55);
   h102->SetBinContent(36,42);
   h102->SetBinContent(37,45);
   h102->SetBinContent(38,28);
   h102->SetBinContent(39,48);
   h102->SetBinContent(40,32);
   h102->SetBinContent(41,40);
   h102->SetBinContent(42,47);
   h102->SetBinContent(43,43);
   h102->SetBinContent(44,32);
   h102->SetBinContent(45,50);
   h102->SetBinContent(46,50);
   h102->SetBinContent(47,45);
   h102->SetBinContent(48,41);
   h102->SetBinContent(49,33);
   h102->SetBinContent(50,47);
   h102->SetBinContent(51,47);
   h102->SetBinContent(52,37);
   h102->SetBinContent(53,46);
   h102->SetBinContent(54,47);
   h102->SetBinContent(55,49);
   h102->SetBinContent(56,50);
   h102->SetBinContent(57,38);
   h102->SetBinContent(58,49);
   h102->SetBinContent(59,36);
   h102->SetBinContent(60,41);
   h102->SetBinContent(61,57);
   h102->SetBinContent(62,56);
   h102->SetBinContent(63,54);
   h102->SetBinContent(64,31);
   h102->SetBinContent(65,46);
   h102->SetBinContent(66,30);
   h102->SetBinContent(67,43);
   h102->SetBinContent(68,45);
   h102->SetBinContent(69,51);
   h102->SetBinContent(70,38);
   h102->SetBinContent(71,52);
   h102->SetBinContent(72,47);
   h102->SetBinContent(73,49);
   h102->SetBinContent(74,50);
   h102->SetBinContent(75,57);
   h102->SetBinContent(76,50);
   h102->SetBinContent(77,49);
   h102->SetBinContent(78,40);
   h102->SetBinContent(79,49);
   h102->SetBinContent(80,50);
   h102->SetBinContent(81,47);
   h102->SetBinContent(82,42);
   h102->SetBinContent(83,57);
   h102->SetBinContent(84,72);
   h102->SetBinContent(85,46);
   h102->SetBinContent(86,60);
   h102->SetBinContent(87,40);
   h102->SetBinContent(88,57);
   h102->SetBinContent(89,50);
   h102->SetBinContent(90,49);
   h102->SetBinContent(91,52);
   h102->SetBinContent(92,42);
   h102->SetBinContent(93,64);
   h102->SetBinContent(94,49);
   h102->SetBinContent(95,52);
   h102->SetBinContent(96,59);
   h102->SetBinContent(97,45);
   h102->SetBinContent(98,49);
   h102->SetBinContent(99,60);
   h102->SetBinContent(100,54);
   h102->SetBinContent(101,11697);
   h102->SetEntries(25147);
   h102->SetFillColor(13);
   h102->SetLineColor(13);
   h102->GetXaxis()->SetLabelFont(42);
   h102->GetXaxis()->SetLabelSize(0.035);
   h102->GetXaxis()->SetTitleSize(0.035);
   h102->GetXaxis()->SetTitleFont(42);
   h102->GetYaxis()->SetLabelFont(42);
   h102->GetYaxis()->SetLabelSize(0.035);
   h102->GetYaxis()->SetTitleSize(0.035);
   h102->GetYaxis()->SetTitleFont(42);
   h102->GetZaxis()->SetLabelFont(42);
   h102->GetZaxis()->SetLabelSize(0.035);
   h102->GetZaxis()->SetTitleSize(0.035);
   h102->GetZaxis()->SetTitleFont(42);
   h102->Draw("SAME");
   
   TH1F *h101__1 = new TH1F("h101__1","metac   ",100,3.35,3.85);
   h101__1->SetBinContent(0,56827);
   h101__1->SetBinContent(1,105);
   h101__1->SetBinContent(2,100);
   h101__1->SetBinContent(3,94);
   h101__1->SetBinContent(4,104);
   h101__1->SetBinContent(5,97);
   h101__1->SetBinContent(6,102);
   h101__1->SetBinContent(7,106);
   h101__1->SetBinContent(8,97);
   h101__1->SetBinContent(9,87);
   h101__1->SetBinContent(10,99);
   h101__1->SetBinContent(11,97);
   h101__1->SetBinContent(12,97);
   h101__1->SetBinContent(13,110);
   h101__1->SetBinContent(14,99);
   h101__1->SetBinContent(15,107);
   h101__1->SetBinContent(16,108);
   h101__1->SetBinContent(17,94);
   h101__1->SetBinContent(18,101);
   h101__1->SetBinContent(19,91);
   h101__1->SetBinContent(20,99);
   h101__1->SetBinContent(21,99);
   h101__1->SetBinContent(22,88);
   h101__1->SetBinContent(23,92);
   h101__1->SetBinContent(24,100);
   h101__1->SetBinContent(25,82);
   h101__1->SetBinContent(26,86);
   h101__1->SetBinContent(27,134);
   h101__1->SetBinContent(28,138);
   h101__1->SetBinContent(29,166);
   h101__1->SetBinContent(30,194);
   h101__1->SetBinContent(31,254);
   h101__1->SetBinContent(32,312);
   h101__1->SetBinContent(33,275);
   h101__1->SetBinContent(34,282);
   h101__1->SetBinContent(35,217);
   h101__1->SetBinContent(36,171);
   h101__1->SetBinContent(37,160);
   h101__1->SetBinContent(38,118);
   h101__1->SetBinContent(39,105);
   h101__1->SetBinContent(40,103);
   h101__1->SetBinContent(41,93);
   h101__1->SetBinContent(42,88);
   h101__1->SetBinContent(43,98);
   h101__1->SetBinContent(44,88);
   h101__1->SetBinContent(45,110);
   h101__1->SetBinContent(46,98);
   h101__1->SetBinContent(47,110);
   h101__1->SetBinContent(48,126);
   h101__1->SetBinContent(49,120);
   h101__1->SetBinContent(50,122);
   h101__1->SetBinContent(51,122);
   h101__1->SetBinContent(52,119);
   h101__1->SetBinContent(53,160);
   h101__1->SetBinContent(54,197);
   h101__1->SetBinContent(55,197);
   h101__1->SetBinContent(56,268);
   h101__1->SetBinContent(57,305);
   h101__1->SetBinContent(58,309);
   h101__1->SetBinContent(59,292);
   h101__1->SetBinContent(60,271);
   h101__1->SetBinContent(61,258);
   h101__1->SetBinContent(62,209);
   h101__1->SetBinContent(63,177);
   h101__1->SetBinContent(64,146);
   h101__1->SetBinContent(65,122);
   h101__1->SetBinContent(66,109);
   h101__1->SetBinContent(67,128);
   h101__1->SetBinContent(68,119);
   h101__1->SetBinContent(69,107);
   h101__1->SetBinContent(70,118);
   h101__1->SetBinContent(71,119);
   h101__1->SetBinContent(72,111);
   h101__1->SetBinContent(73,120);
   h101__1->SetBinContent(74,125);
   h101__1->SetBinContent(75,84);
   h101__1->SetBinContent(76,95);
   h101__1->SetBinContent(77,114);
   h101__1->SetBinContent(78,104);
   h101__1->SetBinContent(79,110);
   h101__1->SetBinContent(80,105);
   h101__1->SetBinContent(81,89);
   h101__1->SetBinContent(82,121);
   h101__1->SetBinContent(83,101);
   h101__1->SetBinContent(84,95);
   h101__1->SetBinContent(85,93);
   h101__1->SetBinContent(86,103);
   h101__1->SetBinContent(87,112);
   h101__1->SetBinContent(88,111);
   h101__1->SetBinContent(89,114);
   h101__1->SetBinContent(90,98);
   h101__1->SetBinContent(91,108);
   h101__1->SetBinContent(92,109);
   h101__1->SetBinContent(93,88);
   h101__1->SetBinContent(94,111);
   h101__1->SetBinContent(95,117);
   h101__1->SetBinContent(96,102);
   h101__1->SetBinContent(97,117);
   h101__1->SetBinContent(98,88);
   h101__1->SetBinContent(99,110);
   h101__1->SetBinContent(100,89);
   h101__1->SetBinContent(101,20881);
   h101__1->SetEntries(90827);
   h101__1->SetDirectory(0);
   h101__1->SetMarkerStyle(20);
   h101__1->SetMarkerSize(0.7);
   h101__1->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101__1->GetXaxis()->SetNdivisions(505);
   h101__1->GetXaxis()->SetLabelFont(132);
   h101__1->GetXaxis()->SetLabelSize(0.06);
   h101__1->GetXaxis()->SetTitleSize(0.06);
   h101__1->GetXaxis()->SetTitleOffset(1.3);
   h101__1->GetXaxis()->SetTitleFont(132);
   h101__1->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101__1->GetYaxis()->SetNdivisions(505);
   h101__1->GetYaxis()->SetLabelFont(132);
   h101__1->GetYaxis()->SetLabelSize(0.06);
   h101__1->GetYaxis()->SetTitleSize(0.06);
   h101__1->GetYaxis()->SetTitleOffset(1.5);
   h101__1->GetYaxis()->SetTitleFont(132);
   h101__1->GetZaxis()->SetLabelFont(42);
   h101__1->GetZaxis()->SetLabelSize(0.035);
   h101__1->GetZaxis()->SetTitleSize(0.035);
   h101__1->GetZaxis()->SetTitleFont(42);
   h101__1->Draw("SAMEAXIS");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   TText *text = new TText(3.375,300,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.375,270,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(3.66,295,3.7,315);
   box->SetFillColor(13);
   box->SetLineColor(13);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.71,295,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(3.66,265,3.7,285);

   ci = TColor::GetColor("#cccccc");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   box->SetLineColor(ci);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.71,265,"#it{#eta_{c}(}2#it{S)} regions");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig21.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Mon Apr 10 16:38:19 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,700,650);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-2.742857,-2.103947,11.97143,11.44868);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.2);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH2F *h110 = new TH2F("h110","dalitz  ",50,0.2,10.5,50,0.2,10.5);
   h110->SetBinContent(111,1);
   h110->SetBinContent(112,2);
   h110->SetBinContent(113,1);
   h110->SetBinContent(114,3);
   h110->SetBinContent(115,1);
   h110->SetBinContent(116,3);
   h110->SetBinContent(117,1);
   h110->SetBinContent(118,3);
   h110->SetBinContent(120,3);
   h110->SetBinContent(122,1);
   h110->SetBinContent(123,1);
   h110->SetBinContent(124,1);
   h110->SetBinContent(125,1);
   h110->SetBinContent(127,1);
   h110->SetBinContent(128,1);
   h110->SetBinContent(129,5);
   h110->SetBinContent(130,2);
   h110->SetBinContent(131,2);
   h110->SetBinContent(132,3);
   h110->SetBinContent(133,1);
   h110->SetBinContent(134,1);
   h110->SetBinContent(135,1);
   h110->SetBinContent(136,1);
   h110->SetBinContent(138,1);
   h110->SetBinContent(160,1);
   h110->SetBinContent(161,1);
   h110->SetBinContent(162,3);
   h110->SetBinContent(163,1);
   h110->SetBinContent(165,3);
   h110->SetBinContent(166,1);
   h110->SetBinContent(167,4);
   h110->SetBinContent(168,2);
   h110->SetBinContent(169,3);
   h110->SetBinContent(171,1);
   h110->SetBinContent(173,4);
   h110->SetBinContent(174,1);
   h110->SetBinContent(175,3);
   h110->SetBinContent(176,5);
   h110->SetBinContent(177,1);
   h110->SetBinContent(178,2);
   h110->SetBinContent(179,1);
   h110->SetBinContent(180,4);
   h110->SetBinContent(181,5);
   h110->SetBinContent(182,3);
   h110->SetBinContent(183,4);
   h110->SetBinContent(184,2);
   h110->SetBinContent(185,3);
   h110->SetBinContent(186,6);
   h110->SetBinContent(187,2);
   h110->SetBinContent(188,3);
   h110->SetBinContent(189,8);
   h110->SetBinContent(190,4);
   h110->SetBinContent(191,8);
   h110->SetBinContent(192,7);
   h110->SetBinContent(193,2);
   h110->SetBinContent(194,5);
   h110->SetBinContent(195,5);
   h110->SetBinContent(196,3);
   h110->SetBinContent(197,2);
   h110->SetBinContent(211,1);
   h110->SetBinContent(212,1);
   h110->SetBinContent(215,2);
   h110->SetBinContent(216,4);
   h110->SetBinContent(217,3);
   h110->SetBinContent(218,3);
   h110->SetBinContent(219,2);
   h110->SetBinContent(220,1);
   h110->SetBinContent(221,2);
   h110->SetBinContent(222,1);
   h110->SetBinContent(223,2);
   h110->SetBinContent(224,2);
   h110->SetBinContent(225,1);
   h110->SetBinContent(226,4);
   h110->SetBinContent(228,1);
   h110->SetBinContent(229,1);
   h110->SetBinContent(230,1);
   h110->SetBinContent(231,4);
   h110->SetBinContent(233,4);
   h110->SetBinContent(234,2);
   h110->SetBinContent(235,2);
   h110->SetBinContent(236,2);
   h110->SetBinContent(238,2);
   h110->SetBinContent(239,2);
   h110->SetBinContent(240,1);
   h110->SetBinContent(241,2);
   h110->SetBinContent(242,1);
   h110->SetBinContent(243,3);
   h110->SetBinContent(244,1);
   h110->SetBinContent(245,4);
   h110->SetBinContent(246,2);
   h110->SetBinContent(247,5);
   h110->SetBinContent(248,3);
   h110->SetBinContent(249,7);
   h110->SetBinContent(251,1);
   h110->SetBinContent(263,2);
   h110->SetBinContent(264,1);
   h110->SetBinContent(266,1);
   h110->SetBinContent(268,3);
   h110->SetBinContent(269,1);
   h110->SetBinContent(270,2);
   h110->SetBinContent(271,3);
   h110->SetBinContent(272,1);
   h110->SetBinContent(275,1);
   h110->SetBinContent(277,3);
   h110->SetBinContent(278,1);
   h110->SetBinContent(279,2);
   h110->SetBinContent(281,2);
   h110->SetBinContent(282,2);
   h110->SetBinContent(283,2);
   h110->SetBinContent(284,2);
   h110->SetBinContent(285,4);
   h110->SetBinContent(286,2);
   h110->SetBinContent(287,4);
   h110->SetBinContent(288,1);
   h110->SetBinContent(289,2);
   h110->SetBinContent(290,2);
   h110->SetBinContent(291,2);
   h110->SetBinContent(293,4);
   h110->SetBinContent(294,1);
   h110->SetBinContent(295,1);
   h110->SetBinContent(296,1);
   h110->SetBinContent(297,1);
   h110->SetBinContent(298,2);
   h110->SetBinContent(300,1);
   h110->SetBinContent(303,1);
   h110->SetBinContent(304,1);
   h110->SetBinContent(315,3);
   h110->SetBinContent(316,1);
   h110->SetBinContent(317,2);
   h110->SetBinContent(318,1);
   h110->SetBinContent(319,3);
   h110->SetBinContent(320,1);
   h110->SetBinContent(321,3);
   h110->SetBinContent(322,6);
   h110->SetBinContent(323,2);
   h110->SetBinContent(324,1);
   h110->SetBinContent(326,2);
   h110->SetBinContent(328,1);
   h110->SetBinContent(329,5);
   h110->SetBinContent(331,1);
   h110->SetBinContent(332,3);
   h110->SetBinContent(334,2);
   h110->SetBinContent(335,2);
   h110->SetBinContent(337,2);
   h110->SetBinContent(339,4);
   h110->SetBinContent(340,4);
   h110->SetBinContent(341,3);
   h110->SetBinContent(342,3);
   h110->SetBinContent(343,2);
   h110->SetBinContent(344,3);
   h110->SetBinContent(345,4);
   h110->SetBinContent(347,3);
   h110->SetBinContent(348,3);
   h110->SetBinContent(349,1);
   h110->SetBinContent(350,3);
   h110->SetBinContent(351,1);
   h110->SetBinContent(353,3);
   h110->SetBinContent(356,1);
   h110->SetBinContent(358,1);
   h110->SetBinContent(359,1);
   h110->SetBinContent(367,2);
   h110->SetBinContent(368,2);
   h110->SetBinContent(373,1);
   h110->SetBinContent(375,1);
   h110->SetBinContent(377,1);
   h110->SetBinContent(378,1);
   h110->SetBinContent(379,2);
   h110->SetBinContent(380,5);
   h110->SetBinContent(381,1);
   h110->SetBinContent(382,2);
   h110->SetBinContent(383,3);
   h110->SetBinContent(384,1);
   h110->SetBinContent(385,3);
   h110->SetBinContent(386,3);
   h110->SetBinContent(387,4);
   h110->SetBinContent(388,5);
   h110->SetBinContent(389,1);
   h110->SetBinContent(391,1);
   h110->SetBinContent(392,5);
   h110->SetBinContent(393,1);
   h110->SetBinContent(394,2);
   h110->SetBinContent(395,1);
   h110->SetBinContent(396,2);
   h110->SetBinContent(397,4);
   h110->SetBinContent(398,1);
   h110->SetBinContent(399,2);
   h110->SetBinContent(401,2);
   h110->SetBinContent(402,1);
   h110->SetBinContent(403,1);
   h110->SetBinContent(405,1);
   h110->SetBinContent(406,2);
   h110->SetBinContent(407,1);
   h110->SetBinContent(408,2);
   h110->SetBinContent(409,2);
   h110->SetBinContent(419,2);
   h110->SetBinContent(420,1);
   h110->SetBinContent(423,1);
   h110->SetBinContent(424,1);
   h110->SetBinContent(425,2);
   h110->SetBinContent(426,1);
   h110->SetBinContent(427,1);
   h110->SetBinContent(428,1);
   h110->SetBinContent(429,3);
   h110->SetBinContent(430,1);
   h110->SetBinContent(431,2);
   h110->SetBinContent(432,1);
   h110->SetBinContent(433,2);
   h110->SetBinContent(434,4);
   h110->SetBinContent(435,2);
   h110->SetBinContent(436,2);
   h110->SetBinContent(437,1);
   h110->SetBinContent(438,6);
   h110->SetBinContent(439,5);
   h110->SetBinContent(440,2);
   h110->SetBinContent(441,1);
   h110->SetBinContent(442,1);
   h110->SetBinContent(443,2);
   h110->SetBinContent(444,2);
   h110->SetBinContent(445,4);
   h110->SetBinContent(446,2);
   h110->SetBinContent(447,3);
   h110->SetBinContent(448,2);
   h110->SetBinContent(449,2);
   h110->SetBinContent(450,3);
   h110->SetBinContent(452,3);
   h110->SetBinContent(453,3);
   h110->SetBinContent(454,1);
   h110->SetBinContent(455,1);
   h110->SetBinContent(458,3);
   h110->SetBinContent(459,2);
   h110->SetBinContent(460,1);
   h110->SetBinContent(461,2);
   h110->SetBinContent(463,1);
   h110->SetBinContent(470,4);
   h110->SetBinContent(471,1);
   h110->SetBinContent(472,2);
   h110->SetBinContent(473,2);
   h110->SetBinContent(475,1);
   h110->SetBinContent(476,2);
   h110->SetBinContent(478,4);
   h110->SetBinContent(479,2);
   h110->SetBinContent(480,2);
   h110->SetBinContent(481,3);
   h110->SetBinContent(482,10);
   h110->SetBinContent(484,1);
   h110->SetBinContent(485,3);
   h110->SetBinContent(486,2);
   h110->SetBinContent(487,6);
   h110->SetBinContent(488,1);
   h110->SetBinContent(489,8);
   h110->SetBinContent(490,7);
   h110->SetBinContent(491,4);
   h110->SetBinContent(492,7);
   h110->SetBinContent(493,3);
   h110->SetBinContent(494,9);
   h110->SetBinContent(495,4);
   h110->SetBinContent(496,7);
   h110->SetBinContent(497,6);
   h110->SetBinContent(498,5);
   h110->SetBinContent(500,6);
   h110->SetBinContent(501,4);
   h110->SetBinContent(502,5);
   h110->SetBinContent(503,4);
   h110->SetBinContent(504,2);
   h110->SetBinContent(505,5);
   h110->SetBinContent(507,2);
   h110->SetBinContent(508,1);
   h110->SetBinContent(509,1);
   h110->SetBinContent(510,1);
   h110->SetBinContent(511,1);
   h110->SetBinContent(513,2);
   h110->SetBinContent(514,1);
   h110->SetBinContent(515,3);
   h110->SetBinContent(522,4);
   h110->SetBinContent(523,3);
   h110->SetBinContent(524,3);
   h110->SetBinContent(525,3);
   h110->SetBinContent(526,2);
   h110->SetBinContent(527,3);
   h110->SetBinContent(528,2);
   h110->SetBinContent(529,1);
   h110->SetBinContent(531,2);
   h110->SetBinContent(532,1);
   h110->SetBinContent(534,3);
   h110->SetBinContent(535,2);
   h110->SetBinContent(536,5);
   h110->SetBinContent(537,4);
   h110->SetBinContent(538,2);
   h110->SetBinContent(539,1);
   h110->SetBinContent(540,1);
   h110->SetBinContent(541,1);
   h110->SetBinContent(543,4);
   h110->SetBinContent(544,3);
   h110->SetBinContent(545,4);
   h110->SetBinContent(546,2);
   h110->SetBinContent(547,4);
   h110->SetBinContent(548,5);
   h110->SetBinContent(549,4);
   h110->SetBinContent(550,4);
   h110->SetBinContent(551,3);
   h110->SetBinContent(552,3);
   h110->SetBinContent(553,2);
   h110->SetBinContent(554,5);
   h110->SetBinContent(555,2);
   h110->SetBinContent(556,2);
   h110->SetBinContent(557,2);
   h110->SetBinContent(558,1);
   h110->SetBinContent(559,2);
   h110->SetBinContent(560,2);
   h110->SetBinContent(561,4);
   h110->SetBinContent(562,1);
   h110->SetBinContent(563,3);
   h110->SetBinContent(564,1);
   h110->SetBinContent(565,4);
   h110->SetBinContent(566,1);
   h110->SetBinContent(567,5);
   h110->SetBinContent(574,1);
   h110->SetBinContent(575,3);
   h110->SetBinContent(577,2);
   h110->SetBinContent(578,1);
   h110->SetBinContent(579,1);
   h110->SetBinContent(580,3);
   h110->SetBinContent(581,2);
   h110->SetBinContent(582,3);
   h110->SetBinContent(583,1);
   h110->SetBinContent(584,1);
   h110->SetBinContent(586,1);
   h110->SetBinContent(587,2);
   h110->SetBinContent(589,1);
   h110->SetBinContent(590,3);
   h110->SetBinContent(591,2);
   h110->SetBinContent(593,1);
   h110->SetBinContent(595,1);
   h110->SetBinContent(596,2);
   h110->SetBinContent(597,3);
   h110->SetBinContent(598,1);
   h110->SetBinContent(599,6);
   h110->SetBinContent(600,1);
   h110->SetBinContent(602,1);
   h110->SetBinContent(603,4);
   h110->SetBinContent(604,1);
   h110->SetBinContent(605,1);
   h110->SetBinContent(606,1);
   h110->SetBinContent(607,2);
   h110->SetBinContent(608,1);
   h110->SetBinContent(609,3);
   h110->SetBinContent(610,1);
   h110->SetBinContent(611,3);
   h110->SetBinContent(612,2);
   h110->SetBinContent(613,1);
   h110->SetBinContent(615,1);
   h110->SetBinContent(616,1);
   h110->SetBinContent(626,1);
   h110->SetBinContent(628,2);
   h110->SetBinContent(629,1);
   h110->SetBinContent(630,1);
   h110->SetBinContent(632,1);
   h110->SetBinContent(633,2);
   h110->SetBinContent(634,3);
   h110->SetBinContent(635,1);
   h110->SetBinContent(638,1);
   h110->SetBinContent(641,1);
   h110->SetBinContent(642,2);
   h110->SetBinContent(645,3);
   h110->SetBinContent(646,2);
   h110->SetBinContent(648,1);
   h110->SetBinContent(653,1);
   h110->SetBinContent(654,1);
   h110->SetBinContent(655,1);
   h110->SetBinContent(657,2);
   h110->SetBinContent(659,1);
   h110->SetBinContent(661,1);
   h110->SetBinContent(662,1);
   h110->SetBinContent(663,3);
   h110->SetBinContent(664,2);
   h110->SetBinContent(668,2);
   h110->SetBinContent(678,2);
   h110->SetBinContent(679,3);
   h110->SetBinContent(680,2);
   h110->SetBinContent(681,1);
   h110->SetBinContent(682,2);
   h110->SetBinContent(683,1);
   h110->SetBinContent(684,3);
   h110->SetBinContent(685,1);
   h110->SetBinContent(686,1);
   h110->SetBinContent(691,2);
   h110->SetBinContent(693,1);
   h110->SetBinContent(695,3);
   h110->SetBinContent(698,1);
   h110->SetBinContent(700,1);
   h110->SetBinContent(701,1);
   h110->SetBinContent(702,1);
   h110->SetBinContent(705,1);
   h110->SetBinContent(708,2);
   h110->SetBinContent(709,1);
   h110->SetBinContent(710,1);
   h110->SetBinContent(711,1);
   h110->SetBinContent(712,1);
   h110->SetBinContent(714,1);
   h110->SetBinContent(715,2);
   h110->SetBinContent(717,1);
   h110->SetBinContent(719,2);
   h110->SetBinContent(722,1);
   h110->SetBinContent(730,1);
   h110->SetBinContent(731,1);
   h110->SetBinContent(732,1);
   h110->SetBinContent(734,1);
   h110->SetBinContent(735,2);
   h110->SetBinContent(736,5);
   h110->SetBinContent(737,4);
   h110->SetBinContent(738,3);
   h110->SetBinContent(744,2);
   h110->SetBinContent(747,1);
   h110->SetBinContent(748,1);
   h110->SetBinContent(751,1);
   h110->SetBinContent(754,1);
   h110->SetBinContent(761,2);
   h110->SetBinContent(768,1);
   h110->SetBinContent(769,1);
   h110->SetBinContent(770,2);
   h110->SetBinContent(771,1);
   h110->SetBinContent(772,1);
   h110->SetBinContent(773,2);
   h110->SetBinContent(782,3);
   h110->SetBinContent(783,1);
   h110->SetBinContent(784,3);
   h110->SetBinContent(786,1);
   h110->SetBinContent(787,1);
   h110->SetBinContent(788,1);
   h110->SetBinContent(789,4);
   h110->SetBinContent(790,1);
   h110->SetBinContent(791,1);
   h110->SetBinContent(793,1);
   h110->SetBinContent(795,1);
   h110->SetBinContent(801,1);
   h110->SetBinContent(802,1);
   h110->SetBinContent(805,1);
   h110->SetBinContent(807,1);
   h110->SetBinContent(808,1);
   h110->SetBinContent(813,1);
   h110->SetBinContent(814,1);
   h110->SetBinContent(819,2);
   h110->SetBinContent(820,1);
   h110->SetBinContent(821,2);
   h110->SetBinContent(822,1);
   h110->SetBinContent(823,4);
   h110->SetBinContent(824,2);
   h110->SetBinContent(835,3);
   h110->SetBinContent(836,1);
   h110->SetBinContent(838,2);
   h110->SetBinContent(839,4);
   h110->SetBinContent(840,4);
   h110->SetBinContent(841,5);
   h110->SetBinContent(842,5);
   h110->SetBinContent(844,1);
   h110->SetBinContent(845,1);
   h110->SetBinContent(846,2);
   h110->SetBinContent(848,1);
   h110->SetBinContent(851,2);
   h110->SetBinContent(853,3);
   h110->SetBinContent(859,1);
   h110->SetBinContent(861,2);
   h110->SetBinContent(864,1);
   h110->SetBinContent(865,2);
   h110->SetBinContent(867,1);
   h110->SetBinContent(868,1);
   h110->SetBinContent(869,1);
   h110->SetBinContent(870,1);
   h110->SetBinContent(871,2);
   h110->SetBinContent(872,1);
   h110->SetBinContent(873,3);
   h110->SetBinContent(874,1);
   h110->SetBinContent(875,2);
   h110->SetBinContent(876,2);
   h110->SetBinContent(886,1);
   h110->SetBinContent(888,4);
   h110->SetBinContent(889,3);
   h110->SetBinContent(891,6);
   h110->SetBinContent(892,3);
   h110->SetBinContent(893,5);
   h110->SetBinContent(894,3);
   h110->SetBinContent(896,1);
   h110->SetBinContent(900,2);
   h110->SetBinContent(901,1);
   h110->SetBinContent(903,2);
   h110->SetBinContent(909,1);
   h110->SetBinContent(910,1);
   h110->SetBinContent(911,1);
   h110->SetBinContent(912,3);
   h110->SetBinContent(913,1);
   h110->SetBinContent(915,1);
   h110->SetBinContent(916,1);
   h110->SetBinContent(917,1);
   h110->SetBinContent(920,3);
   h110->SetBinContent(922,1);
   h110->SetBinContent(923,3);
   h110->SetBinContent(924,2);
   h110->SetBinContent(925,1);
   h110->SetBinContent(926,3);
   h110->SetBinContent(927,3);
   h110->SetBinContent(938,5);
   h110->SetBinContent(939,2);
   h110->SetBinContent(940,3);
   h110->SetBinContent(941,1);
   h110->SetBinContent(942,2);
   h110->SetBinContent(943,4);
   h110->SetBinContent(944,5);
   h110->SetBinContent(945,4);
   h110->SetBinContent(946,4);
   h110->SetBinContent(947,3);
   h110->SetBinContent(950,1);
   h110->SetBinContent(953,2);
   h110->SetBinContent(954,1);
   h110->SetBinContent(955,1);
   h110->SetBinContent(956,1);
   h110->SetBinContent(958,2);
   h110->SetBinContent(959,2);
   h110->SetBinContent(960,1);
   h110->SetBinContent(961,4);
   h110->SetBinContent(964,2);
   h110->SetBinContent(969,1);
   h110->SetBinContent(970,1);
   h110->SetBinContent(971,1);
   h110->SetBinContent(972,2);
   h110->SetBinContent(973,2);
   h110->SetBinContent(974,1);
   h110->SetBinContent(975,3);
   h110->SetBinContent(977,3);
   h110->SetBinContent(978,1);
   h110->SetBinContent(979,1);
   h110->SetBinContent(990,2);
   h110->SetBinContent(992,3);
   h110->SetBinContent(993,5);
   h110->SetBinContent(994,2);
   h110->SetBinContent(995,3);
   h110->SetBinContent(996,4);
   h110->SetBinContent(997,8);
   h110->SetBinContent(998,4);
   h110->SetBinContent(999,1);
   h110->SetBinContent(1000,2);
   h110->SetBinContent(1003,2);
   h110->SetBinContent(1005,1);
   h110->SetBinContent(1006,1);
   h110->SetBinContent(1007,2);
   h110->SetBinContent(1008,4);
   h110->SetBinContent(1009,1);
   h110->SetBinContent(1011,1);
   h110->SetBinContent(1012,1);
   h110->SetBinContent(1013,1);
   h110->SetBinContent(1014,1);
   h110->SetBinContent(1017,1);
   h110->SetBinContent(1018,1);
   h110->SetBinContent(1019,1);
   h110->SetBinContent(1020,1);
   h110->SetBinContent(1021,2);
   h110->SetBinContent(1022,4);
   h110->SetBinContent(1023,2);
   h110->SetBinContent(1025,1);
   h110->SetBinContent(1026,3);
   h110->SetBinContent(1028,1);
   h110->SetBinContent(1030,3);
   h110->SetBinContent(1042,3);
   h110->SetBinContent(1043,2);
   h110->SetBinContent(1044,2);
   h110->SetBinContent(1045,2);
   h110->SetBinContent(1046,4);
   h110->SetBinContent(1047,5);
   h110->SetBinContent(1048,7);
   h110->SetBinContent(1049,7);
   h110->SetBinContent(1050,5);
   h110->SetBinContent(1051,2);
   h110->SetBinContent(1052,1);
   h110->SetBinContent(1056,2);
   h110->SetBinContent(1058,1);
   h110->SetBinContent(1060,1);
   h110->SetBinContent(1061,1);
   h110->SetBinContent(1063,1);
   h110->SetBinContent(1064,1);
   h110->SetBinContent(1066,1);
   h110->SetBinContent(1069,1);
   h110->SetBinContent(1071,2);
   h110->SetBinContent(1072,2);
   h110->SetBinContent(1074,2);
   h110->SetBinContent(1075,1);
   h110->SetBinContent(1076,2);
   h110->SetBinContent(1077,3);
   h110->SetBinContent(1078,2);
   h110->SetBinContent(1079,3);
   h110->SetBinContent(1080,1);
   h110->SetBinContent(1081,2);
   h110->SetBinContent(1094,4);
   h110->SetBinContent(1096,3);
   h110->SetBinContent(1098,1);
   h110->SetBinContent(1099,5);
   h110->SetBinContent(1100,4);
   h110->SetBinContent(1101,6);
   h110->SetBinContent(1102,3);
   h110->SetBinContent(1103,3);
   h110->SetBinContent(1104,2);
   h110->SetBinContent(1105,1);
   h110->SetBinContent(1108,1);
   h110->SetBinContent(1111,3);
   h110->SetBinContent(1112,1);
   h110->SetBinContent(1113,2);
   h110->SetBinContent(1115,1);
   h110->SetBinContent(1116,1);
   h110->SetBinContent(1117,1);
   h110->SetBinContent(1120,3);
   h110->SetBinContent(1123,2);
   h110->SetBinContent(1124,1);
   h110->SetBinContent(1125,3);
   h110->SetBinContent(1126,1);
   h110->SetBinContent(1127,1);
   h110->SetBinContent(1128,3);
   h110->SetBinContent(1129,1);
   h110->SetBinContent(1130,5);
   h110->SetBinContent(1131,1);
   h110->SetBinContent(1146,1);
   h110->SetBinContent(1147,4);
   h110->SetBinContent(1149,1);
   h110->SetBinContent(1150,3);
   h110->SetBinContent(1151,6);
   h110->SetBinContent(1152,3);
   h110->SetBinContent(1153,10);
   h110->SetBinContent(1154,7);
   h110->SetBinContent(1155,2);
   h110->SetBinContent(1156,1);
   h110->SetBinContent(1157,1);
   h110->SetBinContent(1159,2);
   h110->SetBinContent(1161,1);
   h110->SetBinContent(1165,1);
   h110->SetBinContent(1167,1);
   h110->SetBinContent(1169,1);
   h110->SetBinContent(1172,2);
   h110->SetBinContent(1173,2);
   h110->SetBinContent(1175,1);
   h110->SetBinContent(1177,2);
   h110->SetBinContent(1179,1);
   h110->SetBinContent(1180,2);
   h110->SetBinContent(1181,1);
   h110->SetBinContent(1182,2);
   h110->SetBinContent(1198,2);
   h110->SetBinContent(1199,3);
   h110->SetBinContent(1200,3);
   h110->SetBinContent(1201,4);
   h110->SetBinContent(1202,2);
   h110->SetBinContent(1203,4);
   h110->SetBinContent(1204,5);
   h110->SetBinContent(1205,8);
   h110->SetBinContent(1206,10);
   h110->SetBinContent(1207,3);
   h110->SetBinContent(1210,1);
   h110->SetBinContent(1211,1);
   h110->SetBinContent(1213,1);
   h110->SetBinContent(1215,2);
   h110->SetBinContent(1216,1);
   h110->SetBinContent(1217,2);
   h110->SetBinContent(1218,2);
   h110->SetBinContent(1222,2);
   h110->SetBinContent(1223,1);
   h110->SetBinContent(1225,1);
   h110->SetBinContent(1226,2);
   h110->SetBinContent(1228,1);
   h110->SetBinContent(1229,1);
   h110->SetBinContent(1230,2);
   h110->SetBinContent(1231,2);
   h110->SetBinContent(1232,2);
   h110->SetBinContent(1233,5);
   h110->SetBinContent(1234,3);
   h110->SetBinContent(1250,1);
   h110->SetBinContent(1251,3);
   h110->SetBinContent(1252,2);
   h110->SetBinContent(1253,2);
   h110->SetBinContent(1254,3);
   h110->SetBinContent(1255,5);
   h110->SetBinContent(1256,3);
   h110->SetBinContent(1257,10);
   h110->SetBinContent(1258,6);
   h110->SetBinContent(1259,2);
   h110->SetBinContent(1263,2);
   h110->SetBinContent(1264,1);
   h110->SetBinContent(1266,2);
   h110->SetBinContent(1267,1);
   h110->SetBinContent(1268,1);
   h110->SetBinContent(1272,3);
   h110->SetBinContent(1273,1);
   h110->SetBinContent(1276,3);
   h110->SetBinContent(1277,1);
   h110->SetBinContent(1278,1);
   h110->SetBinContent(1279,1);
   h110->SetBinContent(1280,3);
   h110->SetBinContent(1281,3);
   h110->SetBinContent(1282,4);
   h110->SetBinContent(1283,3);
   h110->SetBinContent(1284,3);
   h110->SetBinContent(1285,2);
   h110->SetBinContent(1286,1);
   h110->SetBinContent(1303,5);
   h110->SetBinContent(1304,4);
   h110->SetBinContent(1305,1);
   h110->SetBinContent(1306,4);
   h110->SetBinContent(1307,2);
   h110->SetBinContent(1308,9);
   h110->SetBinContent(1309,13);
   h110->SetBinContent(1310,1);
   h110->SetBinContent(1311,1);
   h110->SetBinContent(1312,3);
   h110->SetBinContent(1314,1);
   h110->SetBinContent(1315,1);
   h110->SetBinContent(1317,2);
   h110->SetBinContent(1318,1);
   h110->SetBinContent(1319,2);
   h110->SetBinContent(1320,1);
   h110->SetBinContent(1324,1);
   h110->SetBinContent(1327,1);
   h110->SetBinContent(1328,2);
   h110->SetBinContent(1329,1);
   h110->SetBinContent(1330,1);
   h110->SetBinContent(1331,4);
   h110->SetBinContent(1332,3);
   h110->SetBinContent(1333,5);
   h110->SetBinContent(1334,2);
   h110->SetBinContent(1335,6);
   h110->SetBinContent(1336,4);
   h110->SetBinContent(1354,2);
   h110->SetBinContent(1355,3);
   h110->SetBinContent(1356,5);
   h110->SetBinContent(1357,3);
   h110->SetBinContent(1358,3);
   h110->SetBinContent(1359,5);
   h110->SetBinContent(1360,6);
   h110->SetBinContent(1361,4);
   h110->SetBinContent(1362,3);
   h110->SetBinContent(1363,3);
   h110->SetBinContent(1367,1);
   h110->SetBinContent(1369,2);
   h110->SetBinContent(1373,1);
   h110->SetBinContent(1374,1);
   h110->SetBinContent(1375,2);
   h110->SetBinContent(1379,1);
   h110->SetBinContent(1380,2);
   h110->SetBinContent(1381,2);
   h110->SetBinContent(1382,1);
   h110->SetBinContent(1383,3);
   h110->SetBinContent(1384,1);
   h110->SetBinContent(1385,5);
   h110->SetBinContent(1386,4);
   h110->SetBinContent(1387,1);
   h110->SetBinContent(1388,1);
   h110->SetBinContent(1406,3);
   h110->SetBinContent(1407,6);
   h110->SetBinContent(1408,2);
   h110->SetBinContent(1409,3);
   h110->SetBinContent(1410,4);
   h110->SetBinContent(1411,5);
   h110->SetBinContent(1412,5);
   h110->SetBinContent(1413,10);
   h110->SetBinContent(1414,6);
   h110->SetBinContent(1415,3);
   h110->SetBinContent(1416,1);
   h110->SetBinContent(1417,2);
   h110->SetBinContent(1418,1);
   h110->SetBinContent(1422,1);
   h110->SetBinContent(1423,2);
   h110->SetBinContent(1425,2);
   h110->SetBinContent(1427,1);
   h110->SetBinContent(1428,1);
   h110->SetBinContent(1430,1);
   h110->SetBinContent(1431,2);
   h110->SetBinContent(1432,1);
   h110->SetBinContent(1433,2);
   h110->SetBinContent(1434,5);
   h110->SetBinContent(1435,3);
   h110->SetBinContent(1436,4);
   h110->SetBinContent(1437,1);
   h110->SetBinContent(1438,2);
   h110->SetBinContent(1439,3);
   h110->SetBinContent(1458,3);
   h110->SetBinContent(1459,5);
   h110->SetBinContent(1460,6);
   h110->SetBinContent(1461,4);
   h110->SetBinContent(1462,2);
   h110->SetBinContent(1463,3);
   h110->SetBinContent(1464,7);
   h110->SetBinContent(1465,5);
   h110->SetBinContent(1466,3);
   h110->SetBinContent(1467,2);
   h110->SetBinContent(1468,2);
   h110->SetBinContent(1470,1);
   h110->SetBinContent(1471,3);
   h110->SetBinContent(1472,1);
   h110->SetBinContent(1474,1);
   h110->SetBinContent(1475,1);
   h110->SetBinContent(1479,2);
   h110->SetBinContent(1481,1);
   h110->SetBinContent(1483,3);
   h110->SetBinContent(1484,4);
   h110->SetBinContent(1485,4);
   h110->SetBinContent(1486,4);
   h110->SetBinContent(1487,3);
   h110->SetBinContent(1488,3);
   h110->SetBinContent(1489,2);
   h110->SetBinContent(1490,2);
   h110->SetBinContent(1510,1);
   h110->SetBinContent(1511,4);
   h110->SetBinContent(1512,4);
   h110->SetBinContent(1513,6);
   h110->SetBinContent(1514,4);
   h110->SetBinContent(1515,1);
   h110->SetBinContent(1516,7);
   h110->SetBinContent(1517,6);
   h110->SetBinContent(1518,4);
   h110->SetBinContent(1519,2);
   h110->SetBinContent(1520,1);
   h110->SetBinContent(1525,1);
   h110->SetBinContent(1526,1);
   h110->SetBinContent(1527,1);
   h110->SetBinContent(1528,1);
   h110->SetBinContent(1529,1);
   h110->SetBinContent(1530,2);
   h110->SetBinContent(1532,2);
   h110->SetBinContent(1534,1);
   h110->SetBinContent(1535,2);
   h110->SetBinContent(1536,2);
   h110->SetBinContent(1538,7);
   h110->SetBinContent(1539,5);
   h110->SetBinContent(1540,6);
   h110->SetBinContent(1541,1);
   h110->SetBinContent(1563,11);
   h110->SetBinContent(1564,6);
   h110->SetBinContent(1565,2);
   h110->SetBinContent(1566,4);
   h110->SetBinContent(1567,5);
   h110->SetBinContent(1568,9);
   h110->SetBinContent(1569,12);
   h110->SetBinContent(1570,5);
   h110->SetBinContent(1571,5);
   h110->SetBinContent(1572,1);
   h110->SetBinContent(1573,3);
   h110->SetBinContent(1574,2);
   h110->SetBinContent(1575,1);
   h110->SetBinContent(1576,2);
   h110->SetBinContent(1578,2);
   h110->SetBinContent(1579,1);
   h110->SetBinContent(1580,1);
   h110->SetBinContent(1581,3);
   h110->SetBinContent(1582,1);
   h110->SetBinContent(1583,4);
   h110->SetBinContent(1586,1);
   h110->SetBinContent(1587,1);
   h110->SetBinContent(1588,4);
   h110->SetBinContent(1589,4);
   h110->SetBinContent(1590,2);
   h110->SetBinContent(1591,1);
   h110->SetBinContent(1592,2);
   h110->SetBinContent(1614,2);
   h110->SetBinContent(1615,8);
   h110->SetBinContent(1616,6);
   h110->SetBinContent(1617,1);
   h110->SetBinContent(1618,3);
   h110->SetBinContent(1619,4);
   h110->SetBinContent(1620,2);
   h110->SetBinContent(1621,15);
   h110->SetBinContent(1622,3);
   h110->SetBinContent(1623,2);
   h110->SetBinContent(1626,1);
   h110->SetBinContent(1627,1);
   h110->SetBinContent(1628,1);
   h110->SetBinContent(1630,3);
   h110->SetBinContent(1632,1);
   h110->SetBinContent(1633,2);
   h110->SetBinContent(1634,2);
   h110->SetBinContent(1638,1);
   h110->SetBinContent(1639,1);
   h110->SetBinContent(1640,6);
   h110->SetBinContent(1641,4);
   h110->SetBinContent(1642,4);
   h110->SetBinContent(1643,1);
   h110->SetBinContent(1667,5);
   h110->SetBinContent(1668,5);
   h110->SetBinContent(1669,2);
   h110->SetBinContent(1670,4);
   h110->SetBinContent(1671,4);
   h110->SetBinContent(1672,4);
   h110->SetBinContent(1673,5);
   h110->SetBinContent(1674,8);
   h110->SetBinContent(1675,2);
   h110->SetBinContent(1676,1);
   h110->SetBinContent(1679,1);
   h110->SetBinContent(1680,1);
   h110->SetBinContent(1681,2);
   h110->SetBinContent(1683,2);
   h110->SetBinContent(1687,1);
   h110->SetBinContent(1688,2);
   h110->SetBinContent(1689,6);
   h110->SetBinContent(1690,2);
   h110->SetBinContent(1691,5);
   h110->SetBinContent(1692,5);
   h110->SetBinContent(1693,4);
   h110->SetBinContent(1694,2);
   h110->SetBinContent(1718,1);
   h110->SetBinContent(1719,10);
   h110->SetBinContent(1720,5);
   h110->SetBinContent(1721,3);
   h110->SetBinContent(1722,3);
   h110->SetBinContent(1723,3);
   h110->SetBinContent(1724,3);
   h110->SetBinContent(1725,7);
   h110->SetBinContent(1726,2);
   h110->SetBinContent(1727,3);
   h110->SetBinContent(1728,2);
   h110->SetBinContent(1730,1);
   h110->SetBinContent(1732,1);
   h110->SetBinContent(1735,1);
   h110->SetBinContent(1736,1);
   h110->SetBinContent(1737,1);
   h110->SetBinContent(1738,2);
   h110->SetBinContent(1739,2);
   h110->SetBinContent(1742,6);
   h110->SetBinContent(1743,4);
   h110->SetBinContent(1744,4);
   h110->SetBinContent(1770,1);
   h110->SetBinContent(1771,8);
   h110->SetBinContent(1772,3);
   h110->SetBinContent(1773,1);
   h110->SetBinContent(1774,1);
   h110->SetBinContent(1775,4);
   h110->SetBinContent(1776,2);
   h110->SetBinContent(1777,6);
   h110->SetBinContent(1778,8);
   h110->SetBinContent(1779,1);
   h110->SetBinContent(1781,1);
   h110->SetBinContent(1782,2);
   h110->SetBinContent(1784,2);
   h110->SetBinContent(1785,2);
   h110->SetBinContent(1787,1);
   h110->SetBinContent(1788,2);
   h110->SetBinContent(1790,2);
   h110->SetBinContent(1791,3);
   h110->SetBinContent(1792,5);
   h110->SetBinContent(1793,4);
   h110->SetBinContent(1794,3);
   h110->SetBinContent(1795,4);
   h110->SetBinContent(1823,7);
   h110->SetBinContent(1824,3);
   h110->SetBinContent(1825,2);
   h110->SetBinContent(1826,7);
   h110->SetBinContent(1828,5);
   h110->SetBinContent(1829,4);
   h110->SetBinContent(1830,3);
   h110->SetBinContent(1831,1);
   h110->SetBinContent(1832,1);
   h110->SetBinContent(1833,1);
   h110->SetBinContent(1837,1);
   h110->SetBinContent(1838,3);
   h110->SetBinContent(1839,2);
   h110->SetBinContent(1840,2);
   h110->SetBinContent(1842,3);
   h110->SetBinContent(1843,1);
   h110->SetBinContent(1844,2);
   h110->SetBinContent(1845,8);
   h110->SetBinContent(1846,3);
   h110->SetBinContent(1875,8);
   h110->SetBinContent(1876,3);
   h110->SetBinContent(1879,5);
   h110->SetBinContent(1880,2);
   h110->SetBinContent(1881,7);
   h110->SetBinContent(1882,3);
   h110->SetBinContent(1883,2);
   h110->SetBinContent(1884,1);
   h110->SetBinContent(1886,1);
   h110->SetBinContent(1888,1);
   h110->SetBinContent(1889,4);
   h110->SetBinContent(1891,3);
   h110->SetBinContent(1892,2);
   h110->SetBinContent(1893,1);
   h110->SetBinContent(1894,1);
   h110->SetBinContent(1895,4);
   h110->SetBinContent(1896,7);
   h110->SetBinContent(1897,6);
   h110->SetBinContent(1927,5);
   h110->SetBinContent(1928,9);
   h110->SetBinContent(1929,3);
   h110->SetBinContent(1930,3);
   h110->SetBinContent(1931,5);
   h110->SetBinContent(1932,8);
   h110->SetBinContent(1933,3);
   h110->SetBinContent(1934,2);
   h110->SetBinContent(1935,3);
   h110->SetBinContent(1936,1);
   h110->SetBinContent(1937,2);
   h110->SetBinContent(1940,1);
   h110->SetBinContent(1942,2);
   h110->SetBinContent(1943,2);
   h110->SetBinContent(1944,3);
   h110->SetBinContent(1945,4);
   h110->SetBinContent(1946,4);
   h110->SetBinContent(1947,1);
   h110->SetBinContent(1948,3);
   h110->SetBinContent(1949,2);
   h110->SetBinContent(1979,4);
   h110->SetBinContent(1980,3);
   h110->SetBinContent(1981,2);
   h110->SetBinContent(1982,2);
   h110->SetBinContent(1983,2);
   h110->SetBinContent(1984,3);
   h110->SetBinContent(1985,3);
   h110->SetBinContent(1986,1);
   h110->SetBinContent(1987,1);
   h110->SetBinContent(1988,1);
   h110->SetBinContent(1989,1);
   h110->SetBinContent(1991,1);
   h110->SetBinContent(1992,2);
   h110->SetBinContent(1993,1);
   h110->SetBinContent(1994,2);
   h110->SetBinContent(1995,2);
   h110->SetBinContent(1996,1);
   h110->SetBinContent(1997,1);
   h110->SetBinContent(1998,4);
   h110->SetBinContent(1999,1);
   h110->SetBinContent(2031,9);
   h110->SetBinContent(2032,3);
   h110->SetBinContent(2033,2);
   h110->SetBinContent(2034,2);
   h110->SetBinContent(2036,4);
   h110->SetBinContent(2037,2);
   h110->SetBinContent(2038,2);
   h110->SetBinContent(2039,4);
   h110->SetBinContent(2040,1);
   h110->SetBinContent(2045,1);
   h110->SetBinContent(2046,1);
   h110->SetBinContent(2048,3);
   h110->SetBinContent(2049,3);
   h110->SetBinContent(2050,1);
   h110->SetBinContent(2083,8);
   h110->SetBinContent(2084,6);
   h110->SetBinContent(2085,4);
   h110->SetBinContent(2086,2);
   h110->SetBinContent(2087,1);
   h110->SetBinContent(2088,3);
   h110->SetBinContent(2089,3);
   h110->SetBinContent(2090,3);
   h110->SetBinContent(2091,2);
   h110->SetBinContent(2092,2);
   h110->SetBinContent(2093,1);
   h110->SetBinContent(2096,2);
   h110->SetBinContent(2098,3);
   h110->SetBinContent(2099,3);
   h110->SetBinContent(2100,1);
   h110->SetBinContent(2135,1);
   h110->SetBinContent(2136,8);
   h110->SetBinContent(2137,2);
   h110->SetBinContent(2138,1);
   h110->SetBinContent(2139,2);
   h110->SetBinContent(2141,3);
   h110->SetBinContent(2142,3);
   h110->SetBinContent(2146,1);
   h110->SetBinContent(2148,2);
   h110->SetBinContent(2149,2);
   h110->SetBinContent(2150,3);
   h110->SetBinContent(2151,3);
   h110->SetBinContent(2152,1);
   h110->SetBinContent(2188,3);
   h110->SetBinContent(2189,3);
   h110->SetBinContent(2190,2);
   h110->SetBinContent(2191,1);
   h110->SetBinContent(2192,1);
   h110->SetBinContent(2193,2);
   h110->SetBinContent(2194,1);
   h110->SetBinContent(2195,1);
   h110->SetBinContent(2198,3);
   h110->SetBinContent(2199,3);
   h110->SetBinContent(2200,3);
   h110->SetBinContent(2201,1);
   h110->SetBinContent(2202,2);
   h110->SetBinContent(2203,1);
   h110->SetBinContent(2241,4);
   h110->SetBinContent(2242,4);
   h110->SetBinContent(2245,2);
   h110->SetBinContent(2246,4);
   h110->SetBinContent(2247,4);
   h110->SetBinContent(2248,1);
   h110->SetBinContent(2250,1);
   h110->SetBinContent(2252,5);
   h110->SetBinContent(2293,3);
   h110->SetBinContent(2294,2);
   h110->SetBinContent(2295,3);
   h110->SetBinContent(2296,3);
   h110->SetBinContent(2297,6);
   h110->SetBinContent(2298,3);
   h110->SetBinContent(2300,5);
   h110->SetBinContent(2302,3);
   h110->SetBinContent(2303,2);
   h110->SetBinContent(2304,1);
   h110->SetBinContent(2346,1);
   h110->SetBinContent(2348,1);
   h110->SetBinContent(2349,1);
   h110->SetBinContent(2350,2);
   h110->SetBinContent(2351,2);
   h110->SetBinContent(2352,2);
   h110->SetBinContent(2353,2);
   h110->SetBinContent(2398,1);
   h110->SetBinContent(2399,4);
   h110->SetBinContent(2400,1);
   h110->SetBinContent(2401,2);
   h110->SetBinContent(2402,5);
   h110->SetBinContent(2403,1);
   h110->SetBinContent(2405,2);
   h110->SetBinContent(2452,1);
   h110->SetBinContent(2453,1);
   h110->SetBinContent(2454,3);
   h110->SetBinContent(2455,1);
   h110->SetBinContent(2505,1);
   h110->SetBinContent(2507,1);
   h110->SetEntries(2789);
   h110->SetMarkerStyle(20);
   h110->SetMarkerSize(0.6);
   h110->GetXaxis()->SetTitle("#it{m^{2}(K}^{0}_{S}#it{#pi^{+})} [GeV^{2}]");
   h110->GetXaxis()->SetNdivisions(505);
   h110->GetXaxis()->SetLabelFont(42);
   h110->GetXaxis()->SetLabelSize(0.06);
   h110->GetXaxis()->SetTitleSize(0.06);
   h110->GetXaxis()->SetTitleOffset(1.3);
   h110->GetXaxis()->SetTitleFont(132);
   h110->GetYaxis()->SetTitle("#it{m^{2}(K^{#minus}#pi^{+})} [GeV^{2}]");
   h110->GetYaxis()->SetNdivisions(505);
   h110->GetYaxis()->SetLabelFont(42);
   h110->GetYaxis()->SetLabelSize(0.06);
   h110->GetYaxis()->SetTitleSize(0.06);
   h110->GetYaxis()->SetTitleOffset(1.3);
   h110->GetYaxis()->SetTitleFont(132);
   h110->GetZaxis()->SetLabelFont(42);
   h110->GetZaxis()->SetLabelSize(0.035);
   h110->GetZaxis()->SetTitleSize(0.035);
   h110->GetZaxis()->SetTitleFont(42);
   h110->Draw("P");
   TText *text = new TText(8,9,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(8,8,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig22a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Mon Apr 10 16:39:40 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.4,-19.64915,3.810526,95.93409);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.4,3.6);
   h104->SetBinContent(8,7);
   h104->SetBinContent(9,6);
   h104->SetBinContent(10,11);
   h104->SetBinContent(11,10);
   h104->SetBinContent(12,8);
   h104->SetBinContent(13,17);
   h104->SetBinContent(14,18);
   h104->SetBinContent(15,38);
   h104->SetBinContent(16,49);
   h104->SetBinContent(17,29);
   h104->SetBinContent(18,23);
   h104->SetBinContent(19,18);
   h104->SetBinContent(20,17);
   h104->SetBinContent(21,15);
   h104->SetBinContent(22,26);
   h104->SetBinContent(23,24);
   h104->SetBinContent(24,34);
   h104->SetBinContent(25,28);
   h104->SetBinContent(26,30);
   h104->SetBinContent(27,23);
   h104->SetBinContent(28,25);
   h104->SetBinContent(29,29);
   h104->SetBinContent(30,43);
   h104->SetBinContent(31,64);
   h104->SetBinContent(32,60);
   h104->SetBinContent(33,68);
   h104->SetBinContent(34,49);
   h104->SetBinContent(35,36);
   h104->SetBinContent(36,30);
   h104->SetBinContent(37,21);
   h104->SetBinContent(38,24);
   h104->SetBinContent(39,16);
   h104->SetBinContent(40,23);
   h104->SetBinContent(41,14);
   h104->SetBinContent(42,24);
   h104->SetBinContent(43,18);
   h104->SetBinContent(44,19);
   h104->SetBinContent(45,23);
   h104->SetBinContent(46,38);
   h104->SetBinContent(47,37);
   h104->SetBinContent(48,32);
   h104->SetBinContent(49,39);
   h104->SetBinContent(50,49);
   h104->SetBinContent(51,40);
   h104->SetBinContent(52,43);
   h104->SetBinContent(53,46);
   h104->SetBinContent(54,35);
   h104->SetBinContent(55,32);
   h104->SetBinContent(56,48);
   h104->SetBinContent(57,58);
   h104->SetBinContent(58,50);
   h104->SetBinContent(59,58);
   h104->SetBinContent(60,47);
   h104->SetBinContent(61,53);
   h104->SetBinContent(62,54);
   h104->SetBinContent(63,63);
   h104->SetBinContent(64,59);
   h104->SetBinContent(65,53);
   h104->SetBinContent(66,72);
   h104->SetBinContent(67,75);
   h104->SetBinContent(68,46);
   h104->SetBinContent(69,61);
   h104->SetBinContent(70,47);
   h104->SetBinContent(71,62);
   h104->SetBinContent(72,49);
   h104->SetBinContent(73,48);
   h104->SetBinContent(74,60);
   h104->SetBinContent(75,54);
   h104->SetBinContent(76,32);
   h104->SetBinContent(77,34);
   h104->SetBinContent(78,38);
   h104->SetBinContent(79,32);
   h104->SetBinContent(80,30);
   h104->SetBinContent(81,20);
   h104->SetBinContent(82,24);
   h104->SetBinContent(83,22);
   h104->SetBinContent(84,13);
   h104->SetBinContent(85,15);
   h104->SetBinContent(86,3);
   h104->SetBinContent(87,1);
   h104->SetEntries(2789);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.2);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("PEX0 ");
   
   TH1F *h204 = new TH1F("h204","m(kpi)  ",100,0.4,3.6);
   h204->SetBinContent(8,1.549733);
   h204->SetBinContent(9,4.892299);
   h204->SetBinContent(10,6.325954);
   h204->SetBinContent(11,8.351004);
   h204->SetBinContent(12,10.53108);
   h204->SetBinContent(13,12.72333);
   h204->SetBinContent(14,15.68714);
   h204->SetBinContent(15,25.1903);
   h204->SetBinContent(16,39.22366);
   h204->SetBinContent(17,24.8049);
   h204->SetBinContent(18,18.51276);
   h204->SetBinContent(19,17.07237);
   h204->SetBinContent(20,18.65723);
   h204->SetBinContent(21,18.79381);
   h204->SetBinContent(22,21.69371);
   h204->SetBinContent(23,22.92699);
   h204->SetBinContent(24,24.13376);
   h204->SetBinContent(25,25.26499);
   h204->SetBinContent(26,28.60402);
   h204->SetBinContent(27,31.29263);
   h204->SetBinContent(28,36.93361);
   h204->SetBinContent(29,41.34282);
   h204->SetBinContent(30,50.52815);
   h204->SetBinContent(31,65.06116);
   h204->SetBinContent(32,84.33987);
   h204->SetBinContent(33,75.47786);
   h204->SetBinContent(34,58.62131);
   h204->SetBinContent(35,45.69128);
   h204->SetBinContent(36,33.72021);
   h204->SetBinContent(37,25.9401);
   h204->SetBinContent(38,22.72562);
   h204->SetBinContent(39,19.75071);
   h204->SetBinContent(40,19.73838);
   h204->SetBinContent(41,20.5606);
   h204->SetBinContent(42,20.76906);
   h204->SetBinContent(43,21.89929);
   h204->SetBinContent(44,24.69884);
   h204->SetBinContent(45,26.57743);
   h204->SetBinContent(46,29.5347);
   h204->SetBinContent(47,32.45536);
   h204->SetBinContent(48,34.86072);
   h204->SetBinContent(49,37.5284);
   h204->SetBinContent(50,39.37975);
   h204->SetBinContent(51,39.92035);
   h204->SetBinContent(52,39.52888);
   h204->SetBinContent(53,37.63533);
   h204->SetBinContent(54,40.31723);
   h204->SetBinContent(55,41.37454);
   h204->SetBinContent(56,43.53168);
   h204->SetBinContent(57,43.65002);
   h204->SetBinContent(58,44.2827);
   h204->SetBinContent(59,44.9649);
   h204->SetBinContent(60,50.64215);
   h204->SetBinContent(61,50.09076);
   h204->SetBinContent(62,52.86555);
   h204->SetBinContent(63,53.10502);
   h204->SetBinContent(64,55.51571);
   h204->SetBinContent(65,56.19571);
   h204->SetBinContent(66,60.69905);
   h204->SetBinContent(67,58.70312);
   h204->SetBinContent(68,59.02434);
   h204->SetBinContent(69,58.15545);
   h204->SetBinContent(70,57.68518);
   h204->SetBinContent(71,56.55865);
   h204->SetBinContent(72,58.23585);
   h204->SetBinContent(73,51.5867);
   h204->SetBinContent(74,50.3525);
   h204->SetBinContent(75,48.37804);
   h204->SetBinContent(76,45.15854);
   h204->SetBinContent(77,44.01379);
   h204->SetBinContent(78,41.19508);
   h204->SetBinContent(79,33.3224);
   h204->SetBinContent(80,26.61378);
   h204->SetBinContent(81,21.77307);
   h204->SetBinContent(82,19.81516);
   h204->SetBinContent(83,17.84921);
   h204->SetBinContent(84,16.81937);
   h204->SetBinContent(85,14.5572);
   h204->SetBinContent(86,6.254265);
   h204->SetBinContent(87,0.657068);
   h204->SetEntries(196367);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h204->SetLineColor(ci);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h604 = new TH1F("h604","m(kpi)  ",100,0.4,3.6);
   h604->SetBinContent(8,0.8835931);
   h604->SetBinContent(9,2.39081);
   h604->SetBinContent(10,2.995713);
   h604->SetBinContent(11,3.820797);
   h604->SetBinContent(12,4.859316);
   h604->SetBinContent(13,6.068747);
   h604->SetBinContent(14,8.521494);
   h604->SetBinContent(15,17.40179);
   h604->SetBinContent(16,30.57222);
   h604->SetBinContent(17,15.15711);
   h604->SetBinContent(18,8.567003);
   h604->SetBinContent(19,7.027552);
   h604->SetBinContent(20,7.037088);
   h604->SetBinContent(21,6.894586);
   h604->SetBinContent(22,7.754069);
   h604->SetBinContent(23,7.853539);
   h604->SetBinContent(24,8.085127);
   h604->SetBinContent(25,8.186354);
   h604->SetBinContent(26,9.064647);
   h604->SetBinContent(27,9.337671);
   h604->SetBinContent(28,10.73805);
   h604->SetBinContent(29,11.53216);
   h604->SetBinContent(30,12.99898);
   h604->SetBinContent(31,14.87222);
   h604->SetBinContent(32,17.85028);
   h604->SetBinContent(33,18.87599);
   h604->SetBinContent(34,18.32544);
   h604->SetBinContent(35,17.76661);
   h604->SetBinContent(36,16.13252);
   h604->SetBinContent(37,14.96639);
   h604->SetBinContent(38,15.25673);
   h604->SetBinContent(39,14.09431);
   h604->SetBinContent(40,14.2084);
   h604->SetBinContent(41,14.25242);
   h604->SetBinContent(42,13.76481);
   h604->SetBinContent(43,13.637);
   h604->SetBinContent(44,14.30461);
   h604->SetBinContent(45,13.97841);
   h604->SetBinContent(46,14.69554);
   h604->SetBinContent(47,14.80045);
   h604->SetBinContent(48,14.5488);
   h604->SetBinContent(49,14.83587);
   h604->SetBinContent(50,14.95656);
   h604->SetBinContent(51,15.73253);
   h604->SetBinContent(52,15.93479);
   h604->SetBinContent(53,15.53803);
   h604->SetBinContent(54,16.92505);
   h604->SetBinContent(55,17.21993);
   h604->SetBinContent(56,17.78122);
   h604->SetBinContent(57,18.18923);
   h604->SetBinContent(58,17.97815);
   h604->SetBinContent(59,18.18614);
   h604->SetBinContent(60,19.06721);
   h604->SetBinContent(61,19.08072);
   h604->SetBinContent(62,20.37413);
   h604->SetBinContent(63,19.54327);
   h604->SetBinContent(64,20.56647);
   h604->SetBinContent(65,21.19856);
   h604->SetBinContent(66,22.72995);
   h604->SetBinContent(67,21.88773);
   h604->SetBinContent(68,22.58506);
   h604->SetBinContent(69,22.39935);
   h604->SetBinContent(70,22.95157);
   h604->SetBinContent(71,23.06294);
   h604->SetBinContent(72,26.18828);
   h604->SetBinContent(73,22.01742);
   h604->SetBinContent(74,23.66132);
   h604->SetBinContent(75,24.12651);
   h604->SetBinContent(76,23.34489);
   h604->SetBinContent(77,24.77722);
   h604->SetBinContent(78,24.90789);
   h604->SetBinContent(79,19.86651);
   h604->SetBinContent(80,15.51436);
   h604->SetBinContent(81,12.98074);
   h604->SetBinContent(82,11.87745);
   h604->SetBinContent(83,10.75194);
   h604->SetBinContent(84,9.592263);
   h604->SetBinContent(85,6.999927);
   h604->SetBinContent(86,2.223562);
   h604->SetBinContent(87,0.1102084);
   h604->SetEntries(196367);
   h604->SetFillColor(15);
   h604->SetLineColor(15);
   h604->GetXaxis()->SetLabelFont(42);
   h604->GetXaxis()->SetLabelSize(0.035);
   h604->GetXaxis()->SetTitleSize(0.035);
   h604->GetXaxis()->SetTitleFont(42);
   h604->GetYaxis()->SetLabelFont(42);
   h604->GetYaxis()->SetLabelSize(0.035);
   h604->GetYaxis()->SetTitleSize(0.035);
   h604->GetYaxis()->SetTitleFont(42);
   h604->GetZaxis()->SetLabelFont(42);
   h604->GetZaxis()->SetLabelSize(0.035);
   h604->GetZaxis()->SetTitleSize(0.035);
   h604->GetZaxis()->SetTitleFont(42);
   h604->Draw("SAME");
   
   TH1F *h131 = new TH1F("h131","m(K-pi+)",100,0.4,3.6);
   h131->SetBinContent(8,2);
   h131->SetBinContent(9,3);
   h131->SetBinContent(10,6);
   h131->SetBinContent(11,8);
   h131->SetBinContent(12,6);
   h131->SetBinContent(13,4);
   h131->SetBinContent(14,4);
   h131->SetBinContent(15,11);
   h131->SetBinContent(16,12);
   h131->SetBinContent(17,10);
   h131->SetBinContent(18,11);
   h131->SetBinContent(19,4);
   h131->SetBinContent(20,2);
   h131->SetBinContent(21,6);
   h131->SetBinContent(22,3);
   h131->SetBinContent(23,2);
   h131->SetBinContent(24,3);
   h131->SetBinContent(25,8);
   h131->SetBinContent(26,15);
   h131->SetBinContent(27,5);
   h131->SetBinContent(28,11);
   h131->SetBinContent(29,8);
   h131->SetBinContent(30,7);
   h131->SetBinContent(31,13);
   h131->SetBinContent(32,8);
   h131->SetBinContent(33,2);
   h131->SetBinContent(34,10);
   h131->SetBinContent(35,4);
   h131->SetBinContent(36,3);
   h131->SetBinContent(37,13);
   h131->SetBinContent(38,6);
   h131->SetBinContent(39,5);
   h131->SetBinContent(40,4);
   h131->SetBinContent(41,7);
   h131->SetBinContent(42,7);
   h131->SetBinContent(43,3);
   h131->SetBinContent(44,7);
   h131->SetBinContent(45,2);
   h131->SetBinContent(46,12);
   h131->SetBinContent(47,8);
   h131->SetBinContent(48,8);
   h131->SetBinContent(49,4);
   h131->SetBinContent(50,4);
   h131->SetBinContent(51,8);
   h131->SetBinContent(52,5);
   h131->SetBinContent(53,6);
   h131->SetBinContent(54,5);
   h131->SetBinContent(55,5);
   h131->SetBinContent(56,7);
   h131->SetBinContent(57,3);
   h131->SetBinContent(58,7);
   h131->SetBinContent(59,7);
   h131->SetBinContent(60,13);
   h131->SetBinContent(61,5);
   h131->SetBinContent(62,12);
   h131->SetBinContent(63,7);
   h131->SetBinContent(64,11);
   h131->SetBinContent(65,7);
   h131->SetBinContent(66,9);
   h131->SetBinContent(67,7);
   h131->SetBinContent(68,10);
   h131->SetBinContent(69,13);
   h131->SetBinContent(70,11);
   h131->SetBinContent(71,10);
   h131->SetBinContent(72,5);
   h131->SetBinContent(73,7);
   h131->SetBinContent(74,8);
   h131->SetBinContent(75,6);
   h131->SetBinContent(76,11);
   h131->SetBinContent(77,7);
   h131->SetBinContent(78,9);
   h131->SetBinContent(79,8);
   h131->SetBinContent(80,11);
   h131->SetBinContent(81,6);
   h131->SetBinContent(82,5);
   h131->SetBinContent(83,10);
   h131->SetBinContent(84,4);
   h131->SetBinContent(85,6);
   h131->SetBinContent(86,1);
   h131->SetBinContent(87,1);
   h131->SetEntries(554);
   h131->SetFillColor(12);
   h131->SetLineColor(12);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("SAME");
   
   TH1F *h104__1 = new TH1F("h104__1","m(kpi)  ",100,0.4,3.6);
   h104__1->SetBinContent(8,7);
   h104__1->SetBinContent(9,6);
   h104__1->SetBinContent(10,11);
   h104__1->SetBinContent(11,10);
   h104__1->SetBinContent(12,8);
   h104__1->SetBinContent(13,17);
   h104__1->SetBinContent(14,18);
   h104__1->SetBinContent(15,38);
   h104__1->SetBinContent(16,49);
   h104__1->SetBinContent(17,29);
   h104__1->SetBinContent(18,23);
   h104__1->SetBinContent(19,18);
   h104__1->SetBinContent(20,17);
   h104__1->SetBinContent(21,15);
   h104__1->SetBinContent(22,26);
   h104__1->SetBinContent(23,24);
   h104__1->SetBinContent(24,34);
   h104__1->SetBinContent(25,28);
   h104__1->SetBinContent(26,30);
   h104__1->SetBinContent(27,23);
   h104__1->SetBinContent(28,25);
   h104__1->SetBinContent(29,29);
   h104__1->SetBinContent(30,43);
   h104__1->SetBinContent(31,64);
   h104__1->SetBinContent(32,60);
   h104__1->SetBinContent(33,68);
   h104__1->SetBinContent(34,49);
   h104__1->SetBinContent(35,36);
   h104__1->SetBinContent(36,30);
   h104__1->SetBinContent(37,21);
   h104__1->SetBinContent(38,24);
   h104__1->SetBinContent(39,16);
   h104__1->SetBinContent(40,23);
   h104__1->SetBinContent(41,14);
   h104__1->SetBinContent(42,24);
   h104__1->SetBinContent(43,18);
   h104__1->SetBinContent(44,19);
   h104__1->SetBinContent(45,23);
   h104__1->SetBinContent(46,38);
   h104__1->SetBinContent(47,37);
   h104__1->SetBinContent(48,32);
   h104__1->SetBinContent(49,39);
   h104__1->SetBinContent(50,49);
   h104__1->SetBinContent(51,40);
   h104__1->SetBinContent(52,43);
   h104__1->SetBinContent(53,46);
   h104__1->SetBinContent(54,35);
   h104__1->SetBinContent(55,32);
   h104__1->SetBinContent(56,48);
   h104__1->SetBinContent(57,58);
   h104__1->SetBinContent(58,50);
   h104__1->SetBinContent(59,58);
   h104__1->SetBinContent(60,47);
   h104__1->SetBinContent(61,53);
   h104__1->SetBinContent(62,54);
   h104__1->SetBinContent(63,63);
   h104__1->SetBinContent(64,59);
   h104__1->SetBinContent(65,53);
   h104__1->SetBinContent(66,72);
   h104__1->SetBinContent(67,75);
   h104__1->SetBinContent(68,46);
   h104__1->SetBinContent(69,61);
   h104__1->SetBinContent(70,47);
   h104__1->SetBinContent(71,62);
   h104__1->SetBinContent(72,49);
   h104__1->SetBinContent(73,48);
   h104__1->SetBinContent(74,60);
   h104__1->SetBinContent(75,54);
   h104__1->SetBinContent(76,32);
   h104__1->SetBinContent(77,34);
   h104__1->SetBinContent(78,38);
   h104__1->SetBinContent(79,32);
   h104__1->SetBinContent(80,30);
   h104__1->SetBinContent(81,20);
   h104__1->SetBinContent(82,24);
   h104__1->SetBinContent(83,22);
   h104__1->SetBinContent(84,13);
   h104__1->SetBinContent(85,15);
   h104__1->SetBinContent(86,3);
   h104__1->SetBinContent(87,1);
   h104__1->SetEntries(2789);
   h104__1->SetDirectory(0);
   h104__1->SetMarkerStyle(20);
   h104__1->SetMarkerSize(0.6);
   h104__1->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104__1->GetXaxis()->SetNdivisions(505);
   h104__1->GetXaxis()->SetLabelFont(132);
   h104__1->GetXaxis()->SetLabelOffset(0.02);
   h104__1->GetXaxis()->SetLabelSize(0.06);
   h104__1->GetXaxis()->SetTitleSize(0.06);
   h104__1->GetXaxis()->SetTitleOffset(1.1);
   h104__1->GetXaxis()->SetTitleFont(132);
   h104__1->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h104__1->GetYaxis()->SetNdivisions(505);
   h104__1->GetYaxis()->SetLabelFont(132);
   h104__1->GetYaxis()->SetLabelSize(0.06);
   h104__1->GetYaxis()->SetTitleSize(0.06);
   h104__1->GetYaxis()->SetTitleOffset(1.2);
   h104__1->GetYaxis()->SetTitleFont(132);
   h104__1->GetZaxis()->SetLabelFont(42);
   h104__1->GetZaxis()->SetLabelSize(0.035);
   h104__1->GetZaxis()->SetTitleSize(0.035);
   h104__1->GetZaxis()->SetTitleFont(42);
   h104__1->Draw("SAMEAXIS");
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.4,3.6);
   h104->SetBinContent(8,7);
   h104->SetBinContent(9,6);
   h104->SetBinContent(10,11);
   h104->SetBinContent(11,10);
   h104->SetBinContent(12,8);
   h104->SetBinContent(13,17);
   h104->SetBinContent(14,18);
   h104->SetBinContent(15,38);
   h104->SetBinContent(16,49);
   h104->SetBinContent(17,29);
   h104->SetBinContent(18,23);
   h104->SetBinContent(19,18);
   h104->SetBinContent(20,17);
   h104->SetBinContent(21,15);
   h104->SetBinContent(22,26);
   h104->SetBinContent(23,24);
   h104->SetBinContent(24,34);
   h104->SetBinContent(25,28);
   h104->SetBinContent(26,30);
   h104->SetBinContent(27,23);
   h104->SetBinContent(28,25);
   h104->SetBinContent(29,29);
   h104->SetBinContent(30,43);
   h104->SetBinContent(31,64);
   h104->SetBinContent(32,60);
   h104->SetBinContent(33,68);
   h104->SetBinContent(34,49);
   h104->SetBinContent(35,36);
   h104->SetBinContent(36,30);
   h104->SetBinContent(37,21);
   h104->SetBinContent(38,24);
   h104->SetBinContent(39,16);
   h104->SetBinContent(40,23);
   h104->SetBinContent(41,14);
   h104->SetBinContent(42,24);
   h104->SetBinContent(43,18);
   h104->SetBinContent(44,19);
   h104->SetBinContent(45,23);
   h104->SetBinContent(46,38);
   h104->SetBinContent(47,37);
   h104->SetBinContent(48,32);
   h104->SetBinContent(49,39);
   h104->SetBinContent(50,49);
   h104->SetBinContent(51,40);
   h104->SetBinContent(52,43);
   h104->SetBinContent(53,46);
   h104->SetBinContent(54,35);
   h104->SetBinContent(55,32);
   h104->SetBinContent(56,48);
   h104->SetBinContent(57,58);
   h104->SetBinContent(58,50);
   h104->SetBinContent(59,58);
   h104->SetBinContent(60,47);
   h104->SetBinContent(61,53);
   h104->SetBinContent(62,54);
   h104->SetBinContent(63,63);
   h104->SetBinContent(64,59);
   h104->SetBinContent(65,53);
   h104->SetBinContent(66,72);
   h104->SetBinContent(67,75);
   h104->SetBinContent(68,46);
   h104->SetBinContent(69,61);
   h104->SetBinContent(70,47);
   h104->SetBinContent(71,62);
   h104->SetBinContent(72,49);
   h104->SetBinContent(73,48);
   h104->SetBinContent(74,60);
   h104->SetBinContent(75,54);
   h104->SetBinContent(76,32);
   h104->SetBinContent(77,34);
   h104->SetBinContent(78,38);
   h104->SetBinContent(79,32);
   h104->SetBinContent(80,30);
   h104->SetBinContent(81,20);
   h104->SetBinContent(82,24);
   h104->SetBinContent(83,22);
   h104->SetBinContent(84,13);
   h104->SetBinContent(85,15);
   h104->SetBinContent(86,3);
   h104->SetBinContent(87,1);
   h104->SetEntries(2789);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.2);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("ESAME");
   TText *text = new TText(3,80,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(3,72,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3,64,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig22b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:39:51 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.4,-24.10775,3.810526,117.7026);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.4,3.6);
   h105->SetBinContent(8,3);
   h105->SetBinContent(9,7);
   h105->SetBinContent(10,6);
   h105->SetBinContent(11,16);
   h105->SetBinContent(12,19);
   h105->SetBinContent(13,11);
   h105->SetBinContent(14,22);
   h105->SetBinContent(15,54);
   h105->SetBinContent(16,67);
   h105->SetBinContent(17,54);
   h105->SetBinContent(18,27);
   h105->SetBinContent(19,31);
   h105->SetBinContent(20,34);
   h105->SetBinContent(21,23);
   h105->SetBinContent(22,23);
   h105->SetBinContent(23,32);
   h105->SetBinContent(24,31);
   h105->SetBinContent(25,34);
   h105->SetBinContent(26,47);
   h105->SetBinContent(27,46);
   h105->SetBinContent(28,44);
   h105->SetBinContent(29,59);
   h105->SetBinContent(30,73);
   h105->SetBinContent(31,91);
   h105->SetBinContent(32,92);
   h105->SetBinContent(33,93);
   h105->SetBinContent(34,63);
   h105->SetBinContent(35,60);
   h105->SetBinContent(36,36);
   h105->SetBinContent(37,25);
   h105->SetBinContent(38,26);
   h105->SetBinContent(39,23);
   h105->SetBinContent(40,13);
   h105->SetBinContent(41,25);
   h105->SetBinContent(42,21);
   h105->SetBinContent(43,20);
   h105->SetBinContent(44,21);
   h105->SetBinContent(45,25);
   h105->SetBinContent(46,33);
   h105->SetBinContent(47,21);
   h105->SetBinContent(48,38);
   h105->SetBinContent(49,36);
   h105->SetBinContent(50,41);
   h105->SetBinContent(51,35);
   h105->SetBinContent(52,26);
   h105->SetBinContent(53,29);
   h105->SetBinContent(54,36);
   h105->SetBinContent(55,35);
   h105->SetBinContent(56,40);
   h105->SetBinContent(57,40);
   h105->SetBinContent(58,40);
   h105->SetBinContent(59,49);
   h105->SetBinContent(60,42);
   h105->SetBinContent(61,37);
   h105->SetBinContent(62,41);
   h105->SetBinContent(63,47);
   h105->SetBinContent(64,60);
   h105->SetBinContent(65,43);
   h105->SetBinContent(66,50);
   h105->SetBinContent(67,44);
   h105->SetBinContent(68,37);
   h105->SetBinContent(69,38);
   h105->SetBinContent(70,55);
   h105->SetBinContent(71,44);
   h105->SetBinContent(72,45);
   h105->SetBinContent(73,35);
   h105->SetBinContent(74,36);
   h105->SetBinContent(75,30);
   h105->SetBinContent(76,36);
   h105->SetBinContent(77,28);
   h105->SetBinContent(78,25);
   h105->SetBinContent(79,32);
   h105->SetBinContent(80,15);
   h105->SetBinContent(81,22);
   h105->SetBinContent(82,18);
   h105->SetBinContent(83,11);
   h105->SetBinContent(84,11);
   h105->SetBinContent(85,5);
   h105->SetBinContent(86,6);
   h105->SetEntries(2789);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.2);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("PEX0 ");
   
   TH1F *h205 = new TH1F("h205","m(k0pi) ",100,0.4,3.6);
   h205->SetBinContent(8,0.8132915);
   h205->SetBinContent(9,3.982686);
   h205->SetBinContent(10,5.73763);
   h205->SetBinContent(11,7.693874);
   h205->SetBinContent(12,9.349719);
   h205->SetBinContent(13,13.13541);
   h205->SetBinContent(14,21.27966);
   h205->SetBinContent(15,51.96602);
   h205->SetBinContent(16,87.84564);
   h205->SetBinContent(17,49.10272);
   h205->SetBinContent(18,29.67852);
   h205->SetBinContent(19,23.90391);
   h205->SetBinContent(20,22.62208);
   h205->SetBinContent(21,24.31444);
   h205->SetBinContent(22,23.5379);
   h205->SetBinContent(23,24.7291);
   h205->SetBinContent(24,26.47257);
   h205->SetBinContent(25,29.62534);
   h205->SetBinContent(26,30.7795);
   h205->SetBinContent(27,34.05524);
   h205->SetBinContent(28,39.19345);
   h205->SetBinContent(29,44.44279);
   h205->SetBinContent(30,54.61962);
   h205->SetBinContent(31,74.38071);
   h205->SetBinContent(32,94.29502);
   h205->SetBinContent(33,89.56403);
   h205->SetBinContent(34,64.95517);
   h205->SetBinContent(35,52.9881);
   h205->SetBinContent(36,40.67222);
   h205->SetBinContent(37,31.33523);
   h205->SetBinContent(38,26.6503);
   h205->SetBinContent(39,23.59855);
   h205->SetBinContent(40,21.96642);
   h205->SetBinContent(41,22.94612);
   h205->SetBinContent(42,22.64968);
   h205->SetBinContent(43,24.25626);
   h205->SetBinContent(44,24.6538);
   h205->SetBinContent(45,27.52461);
   h205->SetBinContent(46,29.13652);
   h205->SetBinContent(47,33.01933);
   h205->SetBinContent(48,38.57882);
   h205->SetBinContent(49,42.30653);
   h205->SetBinContent(50,44.69548);
   h205->SetBinContent(51,40.63046);
   h205->SetBinContent(52,38.07876);
   h205->SetBinContent(53,37.25335);
   h205->SetBinContent(54,36.58051);
   h205->SetBinContent(55,36.01851);
   h205->SetBinContent(56,39.29226);
   h205->SetBinContent(57,39.35834);
   h205->SetBinContent(58,41.10814);
   h205->SetBinContent(59,42.7033);
   h205->SetBinContent(60,42.37695);
   h205->SetBinContent(61,43.87139);
   h205->SetBinContent(62,47.67154);
   h205->SetBinContent(63,46.60542);
   h205->SetBinContent(64,48.63594);
   h205->SetBinContent(65,48.26004);
   h205->SetBinContent(66,48.29476);
   h205->SetBinContent(67,51.05676);
   h205->SetBinContent(68,50.36313);
   h205->SetBinContent(69,49.10429);
   h205->SetBinContent(70,46.4982);
   h205->SetBinContent(71,47.33757);
   h205->SetBinContent(72,43.95662);
   h205->SetBinContent(73,40.97657);
   h205->SetBinContent(74,38.92889);
   h205->SetBinContent(75,35.14172);
   h205->SetBinContent(76,33.53764);
   h205->SetBinContent(77,30.03941);
   h205->SetBinContent(78,25.94179);
   h205->SetBinContent(79,23.40675);
   h205->SetBinContent(80,20.08092);
   h205->SetBinContent(81,16.71881);
   h205->SetBinContent(82,14.31188);
   h205->SetBinContent(83,14.68199);
   h205->SetBinContent(84,14.4326);
   h205->SetBinContent(85,14.38536);
   h205->SetBinContent(86,7.480348);
   h205->SetBinContent(87,1.22032);
   h205->SetEntries(196367);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h205->SetLineColor(ci);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.035);
   h205->GetXaxis()->SetTitleSize(0.035);
   h205->GetXaxis()->SetTitleFont(42);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelSize(0.035);
   h205->GetYaxis()->SetTitleSize(0.035);
   h205->GetYaxis()->SetTitleFont(42);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h605 = new TH1F("h605","m(k0pi) ",100,0.4,3.6);
   h605->SetBinContent(8,0.3925065);
   h605->SetBinContent(9,1.647448);
   h605->SetBinContent(10,2.483228);
   h605->SetBinContent(11,3.239331);
   h605->SetBinContent(12,4.290148);
   h605->SetBinContent(13,6.77258);
   h605->SetBinContent(14,13.91718);
   h605->SetBinContent(15,43.78665);
   h605->SetBinContent(16,79.44595);
   h605->SetBinContent(17,39.43867);
   h605->SetBinContent(18,19.47207);
   h605->SetBinContent(19,13.5573);
   h605->SetBinContent(20,11.53132);
   h605->SetBinContent(21,11.42506);
   h605->SetBinContent(22,10.44825);
   h605->SetBinContent(23,10.52451);
   h605->SetBinContent(24,10.66779);
   h605->SetBinContent(25,11.51443);
   h605->SetBinContent(26,11.68581);
   h605->SetBinContent(27,12.54413);
   h605->SetBinContent(28,14.09479);
   h605->SetBinContent(29,15.6492);
   h605->SetBinContent(30,18.45847);
   h605->SetBinContent(31,22.94476);
   h605->SetBinContent(32,28.88806);
   h605->SetBinContent(33,31.47384);
   h605->SetBinContent(34,27.08221);
   h605->SetBinContent(35,25.19622);
   h605->SetBinContent(36,22.7738);
   h605->SetBinContent(37,20.44186);
   h605->SetBinContent(38,19.2724);
   h605->SetBinContent(39,17.80249);
   h605->SetBinContent(40,16.34329);
   h605->SetBinContent(41,16.49125);
   h605->SetBinContent(42,15.41749);
   h605->SetBinContent(43,15.35779);
   h605->SetBinContent(44,14.74208);
   h605->SetBinContent(45,15.11353);
   h605->SetBinContent(46,15.08576);
   h605->SetBinContent(47,16.21215);
   h605->SetBinContent(48,18.38063);
   h605->SetBinContent(49,20.01346);
   h605->SetBinContent(50,20.36154);
   h605->SetBinContent(51,17.29694);
   h605->SetBinContent(52,14.87506);
   h605->SetBinContent(53,14.176);
   h605->SetBinContent(54,13.4979);
   h605->SetBinContent(55,12.69335);
   h605->SetBinContent(56,13.26524);
   h605->SetBinContent(57,12.82864);
   h605->SetBinContent(58,12.99487);
   h605->SetBinContent(59,13.15863);
   h605->SetBinContent(60,12.77085);
   h605->SetBinContent(61,12.6058);
   h605->SetBinContent(62,13.38813);
   h605->SetBinContent(63,12.8491);
   h605->SetBinContent(64,13.06901);
   h605->SetBinContent(65,12.93188);
   h605->SetBinContent(66,12.6514);
   h605->SetBinContent(67,13.06786);
   h605->SetBinContent(68,13.2118);
   h605->SetBinContent(69,12.90384);
   h605->SetBinContent(70,12.31473);
   h605->SetBinContent(71,12.32587);
   h605->SetBinContent(72,12.55688);
   h605->SetBinContent(73,11.79265);
   h605->SetBinContent(74,11.78848);
   h605->SetBinContent(75,11.29656);
   h605->SetBinContent(76,11.543);
   h605->SetBinContent(77,10.68949);
   h605->SetBinContent(78,9.867311);
   h605->SetBinContent(79,9.844707);
   h605->SetBinContent(80,8.765637);
   h605->SetBinContent(81,7.535359);
   h605->SetBinContent(82,6.897092);
   h605->SetBinContent(83,7.350124);
   h605->SetBinContent(84,7.053549);
   h605->SetBinContent(85,6.587525);
   h605->SetBinContent(86,2.655864);
   h605->SetBinContent(87,0.2616076);
   h605->SetEntries(196367);
   h605->SetFillColor(15);
   h605->SetLineColor(15);
   h605->GetXaxis()->SetLabelFont(42);
   h605->GetXaxis()->SetLabelSize(0.035);
   h605->GetXaxis()->SetTitleSize(0.035);
   h605->GetXaxis()->SetTitleFont(42);
   h605->GetYaxis()->SetLabelFont(42);
   h605->GetYaxis()->SetLabelSize(0.035);
   h605->GetYaxis()->SetTitleSize(0.035);
   h605->GetYaxis()->SetTitleFont(42);
   h605->GetZaxis()->SetLabelFont(42);
   h605->GetZaxis()->SetLabelSize(0.035);
   h605->GetZaxis()->SetTitleSize(0.035);
   h605->GetZaxis()->SetTitleFont(42);
   h605->Draw("SAME");
   
   TH1F *h132 = new TH1F("h132","m(K0spi)",100,0.4,3.6);
   h132->SetBinContent(10,2);
   h132->SetBinContent(11,2);
   h132->SetBinContent(12,4);
   h132->SetBinContent(13,3);
   h132->SetBinContent(14,3);
   h132->SetBinContent(15,4);
   h132->SetBinContent(16,13);
   h132->SetBinContent(17,9);
   h132->SetBinContent(18,8);
   h132->SetBinContent(19,1);
   h132->SetBinContent(20,5);
   h132->SetBinContent(21,4);
   h132->SetBinContent(22,11);
   h132->SetBinContent(23,2);
   h132->SetBinContent(24,5);
   h132->SetBinContent(25,5);
   h132->SetBinContent(26,3);
   h132->SetBinContent(27,5);
   h132->SetBinContent(28,7);
   h132->SetBinContent(29,13);
   h132->SetBinContent(30,9);
   h132->SetBinContent(31,8);
   h132->SetBinContent(32,7);
   h132->SetBinContent(33,12);
   h132->SetBinContent(34,9);
   h132->SetBinContent(35,10);
   h132->SetBinContent(36,6);
   h132->SetBinContent(37,6);
   h132->SetBinContent(38,12);
   h132->SetBinContent(39,6);
   h132->SetBinContent(40,7);
   h132->SetBinContent(41,5);
   h132->SetBinContent(42,9);
   h132->SetBinContent(43,6);
   h132->SetBinContent(44,4);
   h132->SetBinContent(45,7);
   h132->SetBinContent(46,7);
   h132->SetBinContent(47,11);
   h132->SetBinContent(48,8);
   h132->SetBinContent(49,6);
   h132->SetBinContent(50,11);
   h132->SetBinContent(51,11);
   h132->SetBinContent(52,8);
   h132->SetBinContent(53,13);
   h132->SetBinContent(54,10);
   h132->SetBinContent(55,7);
   h132->SetBinContent(56,9);
   h132->SetBinContent(57,7);
   h132->SetBinContent(58,9);
   h132->SetBinContent(59,7);
   h132->SetBinContent(60,8);
   h132->SetBinContent(61,7);
   h132->SetBinContent(62,11);
   h132->SetBinContent(63,5);
   h132->SetBinContent(64,11);
   h132->SetBinContent(65,9);
   h132->SetBinContent(66,7);
   h132->SetBinContent(67,7);
   h132->SetBinContent(68,10);
   h132->SetBinContent(69,9);
   h132->SetBinContent(70,8);
   h132->SetBinContent(71,11);
   h132->SetBinContent(72,7);
   h132->SetBinContent(73,14);
   h132->SetBinContent(74,6);
   h132->SetBinContent(75,7);
   h132->SetBinContent(76,6);
   h132->SetBinContent(77,6);
   h132->SetBinContent(78,7);
   h132->SetBinContent(79,7);
   h132->SetBinContent(80,7);
   h132->SetBinContent(81,5);
   h132->SetBinContent(82,4);
   h132->SetBinContent(83,8);
   h132->SetBinContent(84,2);
   h132->SetBinContent(85,6);
   h132->SetBinContent(86,3);
   h132->SetEntries(554);
   h132->SetFillColor(12);
   h132->SetLineColor(12);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("SAME");
   
   TH1F *h105__1 = new TH1F("h105__1","m(k0pi) ",100,0.4,3.6);
   h105__1->SetBinContent(8,3);
   h105__1->SetBinContent(9,7);
   h105__1->SetBinContent(10,6);
   h105__1->SetBinContent(11,16);
   h105__1->SetBinContent(12,19);
   h105__1->SetBinContent(13,11);
   h105__1->SetBinContent(14,22);
   h105__1->SetBinContent(15,54);
   h105__1->SetBinContent(16,67);
   h105__1->SetBinContent(17,54);
   h105__1->SetBinContent(18,27);
   h105__1->SetBinContent(19,31);
   h105__1->SetBinContent(20,34);
   h105__1->SetBinContent(21,23);
   h105__1->SetBinContent(22,23);
   h105__1->SetBinContent(23,32);
   h105__1->SetBinContent(24,31);
   h105__1->SetBinContent(25,34);
   h105__1->SetBinContent(26,47);
   h105__1->SetBinContent(27,46);
   h105__1->SetBinContent(28,44);
   h105__1->SetBinContent(29,59);
   h105__1->SetBinContent(30,73);
   h105__1->SetBinContent(31,91);
   h105__1->SetBinContent(32,92);
   h105__1->SetBinContent(33,93);
   h105__1->SetBinContent(34,63);
   h105__1->SetBinContent(35,60);
   h105__1->SetBinContent(36,36);
   h105__1->SetBinContent(37,25);
   h105__1->SetBinContent(38,26);
   h105__1->SetBinContent(39,23);
   h105__1->SetBinContent(40,13);
   h105__1->SetBinContent(41,25);
   h105__1->SetBinContent(42,21);
   h105__1->SetBinContent(43,20);
   h105__1->SetBinContent(44,21);
   h105__1->SetBinContent(45,25);
   h105__1->SetBinContent(46,33);
   h105__1->SetBinContent(47,21);
   h105__1->SetBinContent(48,38);
   h105__1->SetBinContent(49,36);
   h105__1->SetBinContent(50,41);
   h105__1->SetBinContent(51,35);
   h105__1->SetBinContent(52,26);
   h105__1->SetBinContent(53,29);
   h105__1->SetBinContent(54,36);
   h105__1->SetBinContent(55,35);
   h105__1->SetBinContent(56,40);
   h105__1->SetBinContent(57,40);
   h105__1->SetBinContent(58,40);
   h105__1->SetBinContent(59,49);
   h105__1->SetBinContent(60,42);
   h105__1->SetBinContent(61,37);
   h105__1->SetBinContent(62,41);
   h105__1->SetBinContent(63,47);
   h105__1->SetBinContent(64,60);
   h105__1->SetBinContent(65,43);
   h105__1->SetBinContent(66,50);
   h105__1->SetBinContent(67,44);
   h105__1->SetBinContent(68,37);
   h105__1->SetBinContent(69,38);
   h105__1->SetBinContent(70,55);
   h105__1->SetBinContent(71,44);
   h105__1->SetBinContent(72,45);
   h105__1->SetBinContent(73,35);
   h105__1->SetBinContent(74,36);
   h105__1->SetBinContent(75,30);
   h105__1->SetBinContent(76,36);
   h105__1->SetBinContent(77,28);
   h105__1->SetBinContent(78,25);
   h105__1->SetBinContent(79,32);
   h105__1->SetBinContent(80,15);
   h105__1->SetBinContent(81,22);
   h105__1->SetBinContent(82,18);
   h105__1->SetBinContent(83,11);
   h105__1->SetBinContent(84,11);
   h105__1->SetBinContent(85,5);
   h105__1->SetBinContent(86,6);
   h105__1->SetEntries(2789);
   h105__1->SetDirectory(0);
   h105__1->SetMarkerStyle(20);
   h105__1->SetMarkerSize(0.6);
   h105__1->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105__1->GetXaxis()->SetNdivisions(505);
   h105__1->GetXaxis()->SetLabelFont(132);
   h105__1->GetXaxis()->SetLabelOffset(0.02);
   h105__1->GetXaxis()->SetLabelSize(0.06);
   h105__1->GetXaxis()->SetTitleSize(0.06);
   h105__1->GetXaxis()->SetTitleOffset(1.1);
   h105__1->GetXaxis()->SetTitleFont(132);
   h105__1->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h105__1->GetYaxis()->SetNdivisions(505);
   h105__1->GetYaxis()->SetLabelFont(132);
   h105__1->GetYaxis()->SetLabelSize(0.06);
   h105__1->GetYaxis()->SetTitleSize(0.06);
   h105__1->GetYaxis()->SetTitleOffset(1.2);
   h105__1->GetYaxis()->SetTitleFont(132);
   h105__1->GetZaxis()->SetLabelFont(42);
   h105__1->GetZaxis()->SetLabelSize(0.035);
   h105__1->GetZaxis()->SetTitleSize(0.035);
   h105__1->GetZaxis()->SetTitleFont(42);
   h105__1->Draw("SAMEAXIS");
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.4,3.6);
   h105->SetBinContent(8,3);
   h105->SetBinContent(9,7);
   h105->SetBinContent(10,6);
   h105->SetBinContent(11,16);
   h105->SetBinContent(12,19);
   h105->SetBinContent(13,11);
   h105->SetBinContent(14,22);
   h105->SetBinContent(15,54);
   h105->SetBinContent(16,67);
   h105->SetBinContent(17,54);
   h105->SetBinContent(18,27);
   h105->SetBinContent(19,31);
   h105->SetBinContent(20,34);
   h105->SetBinContent(21,23);
   h105->SetBinContent(22,23);
   h105->SetBinContent(23,32);
   h105->SetBinContent(24,31);
   h105->SetBinContent(25,34);
   h105->SetBinContent(26,47);
   h105->SetBinContent(27,46);
   h105->SetBinContent(28,44);
   h105->SetBinContent(29,59);
   h105->SetBinContent(30,73);
   h105->SetBinContent(31,91);
   h105->SetBinContent(32,92);
   h105->SetBinContent(33,93);
   h105->SetBinContent(34,63);
   h105->SetBinContent(35,60);
   h105->SetBinContent(36,36);
   h105->SetBinContent(37,25);
   h105->SetBinContent(38,26);
   h105->SetBinContent(39,23);
   h105->SetBinContent(40,13);
   h105->SetBinContent(41,25);
   h105->SetBinContent(42,21);
   h105->SetBinContent(43,20);
   h105->SetBinContent(44,21);
   h105->SetBinContent(45,25);
   h105->SetBinContent(46,33);
   h105->SetBinContent(47,21);
   h105->SetBinContent(48,38);
   h105->SetBinContent(49,36);
   h105->SetBinContent(50,41);
   h105->SetBinContent(51,35);
   h105->SetBinContent(52,26);
   h105->SetBinContent(53,29);
   h105->SetBinContent(54,36);
   h105->SetBinContent(55,35);
   h105->SetBinContent(56,40);
   h105->SetBinContent(57,40);
   h105->SetBinContent(58,40);
   h105->SetBinContent(59,49);
   h105->SetBinContent(60,42);
   h105->SetBinContent(61,37);
   h105->SetBinContent(62,41);
   h105->SetBinContent(63,47);
   h105->SetBinContent(64,60);
   h105->SetBinContent(65,43);
   h105->SetBinContent(66,50);
   h105->SetBinContent(67,44);
   h105->SetBinContent(68,37);
   h105->SetBinContent(69,38);
   h105->SetBinContent(70,55);
   h105->SetBinContent(71,44);
   h105->SetBinContent(72,45);
   h105->SetBinContent(73,35);
   h105->SetBinContent(74,36);
   h105->SetBinContent(75,30);
   h105->SetBinContent(76,36);
   h105->SetBinContent(77,28);
   h105->SetBinContent(78,25);
   h105->SetBinContent(79,32);
   h105->SetBinContent(80,15);
   h105->SetBinContent(81,22);
   h105->SetBinContent(82,18);
   h105->SetBinContent(83,11);
   h105->SetBinContent(84,11);
   h105->SetBinContent(85,5);
   h105->SetBinContent(86,6);
   h105->SetEntries(2789);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.2);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("ESAME");
   TLine *line = new TLine(2.18,90,2.36,90);
   line->SetLineColor(2);
   line->Draw();
   TLatex *   tex = new TLatex(2.4,88,"Total");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(2.18,82,2.36,84);
   box->SetFillColor(12);
   box->SetLineColor(12);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(2.4,81,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(2.18,74,2.36,76);
   box->SetFillColor(15);
   box->SetLineColor(15);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(2.4,73,"#it{#eta_{c}(}2#it{S)} sidebands");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(3.1,96,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.6,98,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.6,89,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig22c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 14:19:05 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",1187,105,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.1,-17.90783,4.110526,87.43233);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.7,3.9);
   h106->SetBinContent(10,17);
   h106->SetBinContent(11,43);
   h106->SetBinContent(12,28);
   h106->SetBinContent(13,38);
   h106->SetBinContent(14,38);
   h106->SetBinContent(15,42);
   h106->SetBinContent(16,37);
   h106->SetBinContent(17,26);
   h106->SetBinContent(18,29);
   h106->SetBinContent(19,33);
   h106->SetBinContent(20,36);
   h106->SetBinContent(21,39);
   h106->SetBinContent(22,27);
   h106->SetBinContent(23,28);
   h106->SetBinContent(24,20);
   h106->SetBinContent(25,23);
   h106->SetBinContent(26,23);
   h106->SetBinContent(27,17);
   h106->SetBinContent(28,19);
   h106->SetBinContent(29,34);
   h106->SetBinContent(30,18);
   h106->SetBinContent(31,37);
   h106->SetBinContent(32,22);
   h106->SetBinContent(33,20);
   h106->SetBinContent(34,20);
   h106->SetBinContent(35,25);
   h106->SetBinContent(36,21);
   h106->SetBinContent(37,30);
   h106->SetBinContent(38,34);
   h106->SetBinContent(39,33);
   h106->SetBinContent(40,1);
   h106->SetBinContent(41,30);
   h106->SetBinContent(42,38);
   h106->SetBinContent(43,38);
   h106->SetBinContent(44,37);
   h106->SetBinContent(45,50);
   h106->SetBinContent(46,58);
   h106->SetBinContent(47,51);
   h106->SetBinContent(48,48);
   h106->SetBinContent(49,65);
   h106->SetBinContent(50,43);
   h106->SetBinContent(51,57);
   h106->SetBinContent(52,49);
   h106->SetBinContent(53,62);
   h106->SetBinContent(54,58);
   h106->SetBinContent(55,66);
   h106->SetBinContent(56,65);
   h106->SetBinContent(57,57);
   h106->SetBinContent(58,63);
   h106->SetBinContent(59,60);
   h106->SetBinContent(60,66);
   h106->SetBinContent(61,68);
   h106->SetBinContent(62,60);
   h106->SetBinContent(63,49);
   h106->SetBinContent(64,61);
   h106->SetBinContent(65,53);
   h106->SetBinContent(66,50);
   h106->SetBinContent(67,57);
   h106->SetBinContent(68,50);
   h106->SetBinContent(69,38);
   h106->SetBinContent(70,36);
   h106->SetBinContent(71,40);
   h106->SetBinContent(72,38);
   h106->SetBinContent(73,31);
   h106->SetBinContent(74,32);
   h106->SetBinContent(75,19);
   h106->SetBinContent(76,25);
   h106->SetBinContent(77,18);
   h106->SetBinContent(78,25);
   h106->SetBinContent(79,20);
   h106->SetBinContent(80,17);
   h106->SetBinContent(81,23);
   h106->SetBinContent(82,15);
   h106->SetBinContent(83,12);
   h106->SetBinContent(84,14);
   h106->SetBinContent(85,10);
   h106->SetBinContent(86,6);
   h106->SetBinContent(87,2);
   h106->SetBinContent(88,1);
   h106->SetEntries(2789);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.1);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.2);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("PEX0 ");
   
   TH1F *h206 = new TH1F("h206","m(kk)   ",100,0.7,3.9);
   h206->SetBinContent(10,16.53973);
   h206->SetBinContent(11,27.18995);
   h206->SetBinContent(12,31.05006);
   h206->SetBinContent(13,30.0766);
   h206->SetBinContent(14,32.30275);
   h206->SetBinContent(15,34.61246);
   h206->SetBinContent(16,34.66751);
   h206->SetBinContent(17,35.62338);
   h206->SetBinContent(18,38.20208);
   h206->SetBinContent(19,41.68047);
   h206->SetBinContent(20,40.97271);
   h206->SetBinContent(21,37.03505);
   h206->SetBinContent(22,35.32824);
   h206->SetBinContent(23,29.18627);
   h206->SetBinContent(24,27.03405);
   h206->SetBinContent(25,25.30223);
   h206->SetBinContent(26,23.69673);
   h206->SetBinContent(27,23.86545);
   h206->SetBinContent(28,25.76222);
   h206->SetBinContent(29,27.76093);
   h206->SetBinContent(30,28.91158);
   h206->SetBinContent(31,29.98341);
   h206->SetBinContent(32,27.38225);
   h206->SetBinContent(33,21.82943);
   h206->SetBinContent(34,20.23117);
   h206->SetBinContent(35,22.53164);
   h206->SetBinContent(36,25.55424);
   h206->SetBinContent(37,28.14609);
   h206->SetBinContent(38,31.38692);
   h206->SetBinContent(39,32.64332);
   h206->SetBinContent(40,0.3997189);
   h206->SetBinContent(41,28.34033);
   h206->SetBinContent(42,40.9821);
   h206->SetBinContent(43,43.13887);
   h206->SetBinContent(44,47.86363);
   h206->SetBinContent(45,50.51149);
   h206->SetBinContent(46,54.99229);
   h206->SetBinContent(47,55.62106);
   h206->SetBinContent(48,57.62822);
   h206->SetBinContent(49,58.42232);
   h206->SetBinContent(50,63.65388);
   h206->SetBinContent(51,62.49484);
   h206->SetBinContent(52,64.72523);
   h206->SetBinContent(53,59.84074);
   h206->SetBinContent(54,64.46822);
   h206->SetBinContent(55,62.9907);
   h206->SetBinContent(56,62.30713);
   h206->SetBinContent(57,61.95729);
   h206->SetBinContent(58,60.34997);
   h206->SetBinContent(59,58.67856);
   h206->SetBinContent(60,58.9859);
   h206->SetBinContent(61,57.92886);
   h206->SetBinContent(62,55.99777);
   h206->SetBinContent(63,54.21929);
   h206->SetBinContent(64,52.11336);
   h206->SetBinContent(65,47.40997);
   h206->SetBinContent(66,48.91097);
   h206->SetBinContent(67,44.54428);
   h206->SetBinContent(68,43.63859);
   h206->SetBinContent(69,39.97803);
   h206->SetBinContent(70,38.12751);
   h206->SetBinContent(71,33.93077);
   h206->SetBinContent(72,32.46462);
   h206->SetBinContent(73,28.96219);
   h206->SetBinContent(74,26.12537);
   h206->SetBinContent(75,23.20936);
   h206->SetBinContent(76,20.74164);
   h206->SetBinContent(77,18.71132);
   h206->SetBinContent(78,16.39025);
   h206->SetBinContent(79,16.28665);
   h206->SetBinContent(80,16.00448);
   h206->SetBinContent(81,16.16459);
   h206->SetBinContent(82,16.3288);
   h206->SetBinContent(83,13.96515);
   h206->SetBinContent(84,8.376931);
   h206->SetBinContent(85,4.542748);
   h206->SetBinContent(86,2.983717);
   h206->SetBinContent(87,1.915116);
   h206->SetBinContent(88,0.5398055);
   h206->SetBinContent(89,0.04208653);
   h206->SetEntries(196367);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h206->SetLineColor(ci);
   h206->GetXaxis()->SetLabelFont(42);
   h206->GetXaxis()->SetLabelSize(0.035);
   h206->GetXaxis()->SetTitleSize(0.035);
   h206->GetXaxis()->SetTitleFont(42);
   h206->GetYaxis()->SetLabelFont(42);
   h206->GetYaxis()->SetLabelSize(0.035);
   h206->GetYaxis()->SetTitleSize(0.035);
   h206->GetYaxis()->SetTitleFont(42);
   h206->GetZaxis()->SetLabelFont(42);
   h206->GetZaxis()->SetLabelSize(0.035);
   h206->GetZaxis()->SetTitleSize(0.035);
   h206->GetZaxis()->SetTitleFont(42);
   h206->Draw("SAME");
   
   TH1F *h606 = new TH1F("h606","m(kk)   ",100,0.7,3.9);
   h606->SetBinContent(10,7.455454);
   h606->SetBinContent(11,9.661947);
   h606->SetBinContent(12,8.559072);
   h606->SetBinContent(13,7.148909);
   h606->SetBinContent(14,7.397265);
   h606->SetBinContent(15,7.898695);
   h606->SetBinContent(16,8.234804);
   h606->SetBinContent(17,8.998924);
   h606->SetBinContent(18,11.14039);
   h606->SetBinContent(19,14.68785);
   h606->SetBinContent(20,14.35105);
   h606->SetBinContent(21,11.97433);
   h606->SetBinContent(22,11.2864);
   h606->SetBinContent(23,9.698054);
   h606->SetBinContent(24,9.83377);
   h606->SetBinContent(25,10.37449);
   h606->SetBinContent(26,10.10117);
   h606->SetBinContent(27,10.23997);
   h606->SetBinContent(28,10.41519);
   h606->SetBinContent(29,10.82929);
   h606->SetBinContent(30,11.11051);
   h606->SetBinContent(31,11.79774);
   h606->SetBinContent(32,11.98545);
   h606->SetBinContent(33,11.68922);
   h606->SetBinContent(34,12.04744);
   h606->SetBinContent(35,12.65072);
   h606->SetBinContent(36,12.96313);
   h606->SetBinContent(37,13.33206);
   h606->SetBinContent(38,13.97857);
   h606->SetBinContent(39,13.88761);
   h606->SetBinContent(40,0.1528901);
   h606->SetBinContent(41,11.63413);
   h606->SetBinContent(42,16.69413);
   h606->SetBinContent(43,17.82239);
   h606->SetBinContent(44,20.88987);
   h606->SetBinContent(45,23.22144);
   h606->SetBinContent(46,25.75783);
   h606->SetBinContent(47,24.68306);
   h606->SetBinContent(48,25.9763);
   h606->SetBinContent(49,26.60703);
   h606->SetBinContent(50,26.2611);
   h606->SetBinContent(51,27.20192);
   h606->SetBinContent(52,27.72709);
   h606->SetBinContent(53,25.67636);
   h606->SetBinContent(54,27.93971);
   h606->SetBinContent(55,25.78631);
   h606->SetBinContent(56,25.19828);
   h606->SetBinContent(57,25.95378);
   h606->SetBinContent(58,24.51719);
   h606->SetBinContent(59,23.66047);
   h606->SetBinContent(60,23.94638);
   h606->SetBinContent(61,23.63695);
   h606->SetBinContent(62,23.06407);
   h606->SetBinContent(63,22.86256);
   h606->SetBinContent(64,22.30856);
   h606->SetBinContent(65,20.13931);
   h606->SetBinContent(66,21.29717);
   h606->SetBinContent(67,20.2375);
   h606->SetBinContent(68,20.16148);
   h606->SetBinContent(69,18.53889);
   h606->SetBinContent(70,18.32265);
   h606->SetBinContent(71,17.1167);
   h606->SetBinContent(72,16.73594);
   h606->SetBinContent(73,15.36969);
   h606->SetBinContent(74,14.45081);
   h606->SetBinContent(75,13.32907);
   h606->SetBinContent(76,12.40412);
   h606->SetBinContent(77,11.50551);
   h606->SetBinContent(78,10.44618);
   h606->SetBinContent(79,10.10852);
   h606->SetBinContent(80,9.57012);
   h606->SetBinContent(81,8.902535);
   h606->SetBinContent(82,8.285023);
   h606->SetBinContent(83,6.519364);
   h606->SetBinContent(84,4.781045);
   h606->SetBinContent(85,3.591192);
   h606->SetBinContent(86,2.666193);
   h606->SetBinContent(87,1.791097);
   h606->SetBinContent(88,0.5227907);
   h606->SetBinContent(89,0.04215706);
   h606->SetEntries(196367);
   h606->SetFillColor(15);
   h606->SetLineColor(15);
   h606->GetXaxis()->SetLabelFont(42);
   h606->GetXaxis()->SetLabelSize(0.035);
   h606->GetXaxis()->SetTitleSize(0.035);
   h606->GetXaxis()->SetTitleFont(42);
   h606->GetYaxis()->SetLabelFont(42);
   h606->GetYaxis()->SetLabelSize(0.035);
   h606->GetYaxis()->SetTitleSize(0.035);
   h606->GetYaxis()->SetTitleFont(42);
   h606->GetZaxis()->SetLabelFont(42);
   h606->GetZaxis()->SetLabelSize(0.035);
   h606->GetZaxis()->SetTitleSize(0.035);
   h606->GetZaxis()->SetTitleFont(42);
   h606->Draw("SAME");
   
   TH1F *h133 = new TH1F("h133","m(K0sK) ",100,0.7,3.9);
   h133->SetBinContent(11,4);
   h133->SetBinContent(12,10);
   h133->SetBinContent(13,8);
   h133->SetBinContent(14,9);
   h133->SetBinContent(15,10);
   h133->SetBinContent(16,9);
   h133->SetBinContent(17,6);
   h133->SetBinContent(18,9);
   h133->SetBinContent(19,12);
   h133->SetBinContent(20,5);
   h133->SetBinContent(21,5);
   h133->SetBinContent(22,10);
   h133->SetBinContent(23,8);
   h133->SetBinContent(24,9);
   h133->SetBinContent(25,10);
   h133->SetBinContent(26,7);
   h133->SetBinContent(27,13);
   h133->SetBinContent(28,8);
   h133->SetBinContent(29,11);
   h133->SetBinContent(30,6);
   h133->SetBinContent(31,6);
   h133->SetBinContent(32,4);
   h133->SetBinContent(33,4);
   h133->SetBinContent(34,12);
   h133->SetBinContent(35,4);
   h133->SetBinContent(36,1);
   h133->SetBinContent(37,10);
   h133->SetBinContent(38,6);
   h133->SetBinContent(39,9);
   h133->SetBinContent(40,1);
   h133->SetBinContent(41,3);
   h133->SetBinContent(42,8);
   h133->SetBinContent(43,11);
   h133->SetBinContent(44,9);
   h133->SetBinContent(45,9);
   h133->SetBinContent(46,7);
   h133->SetBinContent(47,11);
   h133->SetBinContent(48,12);
   h133->SetBinContent(49,9);
   h133->SetBinContent(50,4);
   h133->SetBinContent(51,6);
   h133->SetBinContent(52,7);
   h133->SetBinContent(53,5);
   h133->SetBinContent(54,8);
   h133->SetBinContent(55,8);
   h133->SetBinContent(56,9);
   h133->SetBinContent(57,5);
   h133->SetBinContent(58,6);
   h133->SetBinContent(59,5);
   h133->SetBinContent(60,7);
   h133->SetBinContent(61,7);
   h133->SetBinContent(62,5);
   h133->SetBinContent(63,13);
   h133->SetBinContent(64,7);
   h133->SetBinContent(65,13);
   h133->SetBinContent(66,5);
   h133->SetBinContent(67,10);
   h133->SetBinContent(68,11);
   h133->SetBinContent(69,8);
   h133->SetBinContent(70,7);
   h133->SetBinContent(71,11);
   h133->SetBinContent(72,7);
   h133->SetBinContent(73,8);
   h133->SetBinContent(74,9);
   h133->SetBinContent(75,5);
   h133->SetBinContent(76,6);
   h133->SetBinContent(77,5);
   h133->SetBinContent(78,4);
   h133->SetBinContent(79,5);
   h133->SetBinContent(80,7);
   h133->SetBinContent(81,8);
   h133->SetBinContent(82,5);
   h133->SetBinContent(83,1);
   h133->SetBinContent(84,6);
   h133->SetBinContent(85,4);
   h133->SetBinContent(86,2);
   h133->SetEntries(554);
   h133->SetFillColor(12);
   h133->SetLineColor(12);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("SAME");
   
   TH1F *h106__1 = new TH1F("h106__1","m(kk)   ",100,0.7,3.9);
   h106__1->SetBinContent(10,17);
   h106__1->SetBinContent(11,43);
   h106__1->SetBinContent(12,28);
   h106__1->SetBinContent(13,38);
   h106__1->SetBinContent(14,38);
   h106__1->SetBinContent(15,42);
   h106__1->SetBinContent(16,37);
   h106__1->SetBinContent(17,26);
   h106__1->SetBinContent(18,29);
   h106__1->SetBinContent(19,33);
   h106__1->SetBinContent(20,36);
   h106__1->SetBinContent(21,39);
   h106__1->SetBinContent(22,27);
   h106__1->SetBinContent(23,28);
   h106__1->SetBinContent(24,20);
   h106__1->SetBinContent(25,23);
   h106__1->SetBinContent(26,23);
   h106__1->SetBinContent(27,17);
   h106__1->SetBinContent(28,19);
   h106__1->SetBinContent(29,34);
   h106__1->SetBinContent(30,18);
   h106__1->SetBinContent(31,37);
   h106__1->SetBinContent(32,22);
   h106__1->SetBinContent(33,20);
   h106__1->SetBinContent(34,20);
   h106__1->SetBinContent(35,25);
   h106__1->SetBinContent(36,21);
   h106__1->SetBinContent(37,30);
   h106__1->SetBinContent(38,34);
   h106__1->SetBinContent(39,33);
   h106__1->SetBinContent(40,1);
   h106__1->SetBinContent(41,30);
   h106__1->SetBinContent(42,38);
   h106__1->SetBinContent(43,38);
   h106__1->SetBinContent(44,37);
   h106__1->SetBinContent(45,50);
   h106__1->SetBinContent(46,58);
   h106__1->SetBinContent(47,51);
   h106__1->SetBinContent(48,48);
   h106__1->SetBinContent(49,65);
   h106__1->SetBinContent(50,43);
   h106__1->SetBinContent(51,57);
   h106__1->SetBinContent(52,49);
   h106__1->SetBinContent(53,62);
   h106__1->SetBinContent(54,58);
   h106__1->SetBinContent(55,66);
   h106__1->SetBinContent(56,65);
   h106__1->SetBinContent(57,57);
   h106__1->SetBinContent(58,63);
   h106__1->SetBinContent(59,60);
   h106__1->SetBinContent(60,66);
   h106__1->SetBinContent(61,68);
   h106__1->SetBinContent(62,60);
   h106__1->SetBinContent(63,49);
   h106__1->SetBinContent(64,61);
   h106__1->SetBinContent(65,53);
   h106__1->SetBinContent(66,50);
   h106__1->SetBinContent(67,57);
   h106__1->SetBinContent(68,50);
   h106__1->SetBinContent(69,38);
   h106__1->SetBinContent(70,36);
   h106__1->SetBinContent(71,40);
   h106__1->SetBinContent(72,38);
   h106__1->SetBinContent(73,31);
   h106__1->SetBinContent(74,32);
   h106__1->SetBinContent(75,19);
   h106__1->SetBinContent(76,25);
   h106__1->SetBinContent(77,18);
   h106__1->SetBinContent(78,25);
   h106__1->SetBinContent(79,20);
   h106__1->SetBinContent(80,17);
   h106__1->SetBinContent(81,23);
   h106__1->SetBinContent(82,15);
   h106__1->SetBinContent(83,12);
   h106__1->SetBinContent(84,14);
   h106__1->SetBinContent(85,10);
   h106__1->SetBinContent(86,6);
   h106__1->SetBinContent(87,2);
   h106__1->SetBinContent(88,1);
   h106__1->SetEntries(2789);
   h106__1->SetDirectory(0);
   h106__1->SetMarkerStyle(20);
   h106__1->SetMarkerSize(0.6);
   h106__1->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106__1->GetXaxis()->SetNdivisions(505);
   h106__1->GetXaxis()->SetLabelFont(132);
   h106__1->GetXaxis()->SetLabelOffset(0.02);
   h106__1->GetXaxis()->SetLabelSize(0.06);
   h106__1->GetXaxis()->SetTitleSize(0.06);
   h106__1->GetXaxis()->SetTitleOffset(1.1);
   h106__1->GetXaxis()->SetTitleFont(132);
   h106__1->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h106__1->GetYaxis()->SetNdivisions(505);
   h106__1->GetYaxis()->SetLabelFont(132);
   h106__1->GetYaxis()->SetLabelSize(0.06);
   h106__1->GetYaxis()->SetTitleSize(0.06);
   h106__1->GetYaxis()->SetTitleOffset(1.2);
   h106__1->GetYaxis()->SetTitleFont(132);
   h106__1->GetZaxis()->SetLabelFont(42);
   h106__1->GetZaxis()->SetLabelSize(0.035);
   h106__1->GetZaxis()->SetTitleSize(0.035);
   h106__1->GetZaxis()->SetTitleFont(42);
   h106__1->Draw("SAMEAXIS");
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.7,3.9);
   h106->SetBinContent(10,17);
   h106->SetBinContent(11,43);
   h106->SetBinContent(12,28);
   h106->SetBinContent(13,38);
   h106->SetBinContent(14,38);
   h106->SetBinContent(15,42);
   h106->SetBinContent(16,37);
   h106->SetBinContent(17,26);
   h106->SetBinContent(18,29);
   h106->SetBinContent(19,33);
   h106->SetBinContent(20,36);
   h106->SetBinContent(21,39);
   h106->SetBinContent(22,27);
   h106->SetBinContent(23,28);
   h106->SetBinContent(24,20);
   h106->SetBinContent(25,23);
   h106->SetBinContent(26,23);
   h106->SetBinContent(27,17);
   h106->SetBinContent(28,19);
   h106->SetBinContent(29,34);
   h106->SetBinContent(30,18);
   h106->SetBinContent(31,37);
   h106->SetBinContent(32,22);
   h106->SetBinContent(33,20);
   h106->SetBinContent(34,20);
   h106->SetBinContent(35,25);
   h106->SetBinContent(36,21);
   h106->SetBinContent(37,30);
   h106->SetBinContent(38,34);
   h106->SetBinContent(39,33);
   h106->SetBinContent(40,1);
   h106->SetBinContent(41,30);
   h106->SetBinContent(42,38);
   h106->SetBinContent(43,38);
   h106->SetBinContent(44,37);
   h106->SetBinContent(45,50);
   h106->SetBinContent(46,58);
   h106->SetBinContent(47,51);
   h106->SetBinContent(48,48);
   h106->SetBinContent(49,65);
   h106->SetBinContent(50,43);
   h106->SetBinContent(51,57);
   h106->SetBinContent(52,49);
   h106->SetBinContent(53,62);
   h106->SetBinContent(54,58);
   h106->SetBinContent(55,66);
   h106->SetBinContent(56,65);
   h106->SetBinContent(57,57);
   h106->SetBinContent(58,63);
   h106->SetBinContent(59,60);
   h106->SetBinContent(60,66);
   h106->SetBinContent(61,68);
   h106->SetBinContent(62,60);
   h106->SetBinContent(63,49);
   h106->SetBinContent(64,61);
   h106->SetBinContent(65,53);
   h106->SetBinContent(66,50);
   h106->SetBinContent(67,57);
   h106->SetBinContent(68,50);
   h106->SetBinContent(69,38);
   h106->SetBinContent(70,36);
   h106->SetBinContent(71,40);
   h106->SetBinContent(72,38);
   h106->SetBinContent(73,31);
   h106->SetBinContent(74,32);
   h106->SetBinContent(75,19);
   h106->SetBinContent(76,25);
   h106->SetBinContent(77,18);
   h106->SetBinContent(78,25);
   h106->SetBinContent(79,20);
   h106->SetBinContent(80,17);
   h106->SetBinContent(81,23);
   h106->SetBinContent(82,15);
   h106->SetBinContent(83,12);
   h106->SetBinContent(84,14);
   h106->SetBinContent(85,10);
   h106->SetBinContent(86,6);
   h106->SetBinContent(87,2);
   h106->SetBinContent(88,1);
   h106->SetEntries(2789);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.1);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(32 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.2);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("ESAME");
   TText *text = new TText(3.2,70,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(3.2,63,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.2,55,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig23a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 16:15:22 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(3.161594,-92.30579,3.886232,369.2231);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.26);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.2);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetRange(27,39);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);

   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetRange(9,21);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);

   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetRange(71,83);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h102 = new TH1F("h102","metac   ",100,3.35,3.85);
   h102->SetBinContent(0,8924);
   h102->SetBinContent(1,28);
   h102->SetBinContent(2,31);
   h102->SetBinContent(3,26);
   h102->SetBinContent(4,52);
   h102->SetBinContent(5,31);
   h102->SetBinContent(6,32);
   h102->SetBinContent(7,50);
   h102->SetBinContent(8,30);
   h102->SetBinContent(9,41);
   h102->SetBinContent(10,52);
   h102->SetBinContent(11,47);
   h102->SetBinContent(12,46);
   h102->SetBinContent(13,39);
   h102->SetBinContent(14,41);
   h102->SetBinContent(15,41);
   h102->SetBinContent(16,46);
   h102->SetBinContent(17,48);
   h102->SetBinContent(18,48);
   h102->SetBinContent(19,48);
   h102->SetBinContent(20,50);
   h102->SetBinContent(21,34);
   h102->SetBinContent(22,43);
   h102->SetBinContent(23,42);
   h102->SetBinContent(24,45);
   h102->SetBinContent(25,34);
   h102->SetBinContent(26,39);
   h102->SetBinContent(27,51);
   h102->SetBinContent(28,40);
   h102->SetBinContent(29,48);
   h102->SetBinContent(30,36);
   h102->SetBinContent(31,41);
   h102->SetBinContent(32,40);
   h102->SetBinContent(33,39);
   h102->SetBinContent(34,59);
   h102->SetBinContent(35,55);
   h102->SetBinContent(36,42);
   h102->SetBinContent(37,45);
   h102->SetBinContent(38,28);
   h102->SetBinContent(39,48);
   h102->SetBinContent(40,32);
   h102->SetBinContent(41,40);
   h102->SetBinContent(42,47);
   h102->SetBinContent(43,43);
   h102->SetBinContent(44,32);
   h102->SetBinContent(45,50);
   h102->SetBinContent(46,50);
   h102->SetBinContent(47,45);
   h102->SetBinContent(48,41);
   h102->SetBinContent(49,33);
   h102->SetBinContent(50,47);
   h102->SetBinContent(51,47);
   h102->SetBinContent(52,37);
   h102->SetBinContent(53,46);
   h102->SetBinContent(54,47);
   h102->SetBinContent(55,49);
   h102->SetBinContent(56,50);
   h102->SetBinContent(57,38);
   h102->SetBinContent(58,49);
   h102->SetBinContent(59,36);
   h102->SetBinContent(60,41);
   h102->SetBinContent(61,57);
   h102->SetBinContent(62,56);
   h102->SetBinContent(63,54);
   h102->SetBinContent(64,31);
   h102->SetBinContent(65,46);
   h102->SetBinContent(66,30);
   h102->SetBinContent(67,43);
   h102->SetBinContent(68,45);
   h102->SetBinContent(69,51);
   h102->SetBinContent(70,38);
   h102->SetBinContent(71,52);
   h102->SetBinContent(72,47);
   h102->SetBinContent(73,49);
   h102->SetBinContent(74,50);
   h102->SetBinContent(75,57);
   h102->SetBinContent(76,50);
   h102->SetBinContent(77,49);
   h102->SetBinContent(78,40);
   h102->SetBinContent(79,49);
   h102->SetBinContent(80,50);
   h102->SetBinContent(81,47);
   h102->SetBinContent(82,42);
   h102->SetBinContent(83,57);
   h102->SetBinContent(84,72);
   h102->SetBinContent(85,46);
   h102->SetBinContent(86,60);
   h102->SetBinContent(87,40);
   h102->SetBinContent(88,57);
   h102->SetBinContent(89,50);
   h102->SetBinContent(90,49);
   h102->SetBinContent(91,52);
   h102->SetBinContent(92,42);
   h102->SetBinContent(93,64);
   h102->SetBinContent(94,49);
   h102->SetBinContent(95,52);
   h102->SetBinContent(96,59);
   h102->SetBinContent(97,45);
   h102->SetBinContent(98,49);
   h102->SetBinContent(99,60);
   h102->SetBinContent(100,54);
   h102->SetBinContent(101,11697);
   h102->SetEntries(25147);
   h102->SetFillColor(13);
   h102->SetLineColor(13);
   h102->GetXaxis()->SetLabelFont(42);
   h102->GetXaxis()->SetLabelSize(0.035);
   h102->GetXaxis()->SetTitleSize(0.035);
   h102->GetXaxis()->SetTitleFont(42);
   h102->GetYaxis()->SetLabelFont(42);
   h102->GetYaxis()->SetLabelSize(0.035);
   h102->GetYaxis()->SetTitleSize(0.035);
   h102->GetYaxis()->SetTitleFont(42);
   h102->GetZaxis()->SetLabelFont(42);
   h102->GetZaxis()->SetLabelSize(0.035);
   h102->GetZaxis()->SetTitleSize(0.035);
   h102->GetZaxis()->SetTitleFont(42);
   h102->Draw("SAME");
   
   TH1F *h101__1 = new TH1F("h101__1","metac   ",100,3.35,3.85);
   h101__1->SetBinContent(0,56827);
   h101__1->SetBinContent(1,105);
   h101__1->SetBinContent(2,100);
   h101__1->SetBinContent(3,94);
   h101__1->SetBinContent(4,104);
   h101__1->SetBinContent(5,97);
   h101__1->SetBinContent(6,102);
   h101__1->SetBinContent(7,106);
   h101__1->SetBinContent(8,97);
   h101__1->SetBinContent(9,87);
   h101__1->SetBinContent(10,99);
   h101__1->SetBinContent(11,97);
   h101__1->SetBinContent(12,97);
   h101__1->SetBinContent(13,110);
   h101__1->SetBinContent(14,99);
   h101__1->SetBinContent(15,107);
   h101__1->SetBinContent(16,108);
   h101__1->SetBinContent(17,94);
   h101__1->SetBinContent(18,101);
   h101__1->SetBinContent(19,91);
   h101__1->SetBinContent(20,99);
   h101__1->SetBinContent(21,99);
   h101__1->SetBinContent(22,88);
   h101__1->SetBinContent(23,92);
   h101__1->SetBinContent(24,100);
   h101__1->SetBinContent(25,82);
   h101__1->SetBinContent(26,86);
   h101__1->SetBinContent(27,134);
   h101__1->SetBinContent(28,138);
   h101__1->SetBinContent(29,166);
   h101__1->SetBinContent(30,194);
   h101__1->SetBinContent(31,254);
   h101__1->SetBinContent(32,312);
   h101__1->SetBinContent(33,275);
   h101__1->SetBinContent(34,282);
   h101__1->SetBinContent(35,217);
   h101__1->SetBinContent(36,171);
   h101__1->SetBinContent(37,160);
   h101__1->SetBinContent(38,118);
   h101__1->SetBinContent(39,105);
   h101__1->SetBinContent(40,103);
   h101__1->SetBinContent(41,93);
   h101__1->SetBinContent(42,88);
   h101__1->SetBinContent(43,98);
   h101__1->SetBinContent(44,88);
   h101__1->SetBinContent(45,110);
   h101__1->SetBinContent(46,98);
   h101__1->SetBinContent(47,110);
   h101__1->SetBinContent(48,126);
   h101__1->SetBinContent(49,120);
   h101__1->SetBinContent(50,122);
   h101__1->SetBinContent(51,122);
   h101__1->SetBinContent(52,119);
   h101__1->SetBinContent(53,160);
   h101__1->SetBinContent(54,197);
   h101__1->SetBinContent(55,197);
   h101__1->SetBinContent(56,268);
   h101__1->SetBinContent(57,305);
   h101__1->SetBinContent(58,309);
   h101__1->SetBinContent(59,292);
   h101__1->SetBinContent(60,271);
   h101__1->SetBinContent(61,258);
   h101__1->SetBinContent(62,209);
   h101__1->SetBinContent(63,177);
   h101__1->SetBinContent(64,146);
   h101__1->SetBinContent(65,122);
   h101__1->SetBinContent(66,109);
   h101__1->SetBinContent(67,128);
   h101__1->SetBinContent(68,119);
   h101__1->SetBinContent(69,107);
   h101__1->SetBinContent(70,118);
   h101__1->SetBinContent(71,119);
   h101__1->SetBinContent(72,111);
   h101__1->SetBinContent(73,120);
   h101__1->SetBinContent(74,125);
   h101__1->SetBinContent(75,84);
   h101__1->SetBinContent(76,95);
   h101__1->SetBinContent(77,114);
   h101__1->SetBinContent(78,104);
   h101__1->SetBinContent(79,110);
   h101__1->SetBinContent(80,105);
   h101__1->SetBinContent(81,89);
   h101__1->SetBinContent(82,121);
   h101__1->SetBinContent(83,101);
   h101__1->SetBinContent(84,95);
   h101__1->SetBinContent(85,93);
   h101__1->SetBinContent(86,103);
   h101__1->SetBinContent(87,112);
   h101__1->SetBinContent(88,111);
   h101__1->SetBinContent(89,114);
   h101__1->SetBinContent(90,98);
   h101__1->SetBinContent(91,108);
   h101__1->SetBinContent(92,109);
   h101__1->SetBinContent(93,88);
   h101__1->SetBinContent(94,111);
   h101__1->SetBinContent(95,117);
   h101__1->SetBinContent(96,102);
   h101__1->SetBinContent(97,117);
   h101__1->SetBinContent(98,88);
   h101__1->SetBinContent(99,110);
   h101__1->SetBinContent(100,89);
   h101__1->SetBinContent(101,20881);
   h101__1->SetEntries(90827);
   h101__1->SetDirectory(0);
   h101__1->SetMarkerStyle(20);
   h101__1->SetMarkerSize(0.7);
   h101__1->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101__1->GetXaxis()->SetNdivisions(505);
   h101__1->GetXaxis()->SetLabelFont(132);
   h101__1->GetXaxis()->SetLabelSize(0.06);
   h101__1->GetXaxis()->SetTitleSize(0.06);
   h101__1->GetXaxis()->SetTitleOffset(1.3);
   h101__1->GetXaxis()->SetTitleFont(132);
   h101__1->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101__1->GetYaxis()->SetNdivisions(505);
   h101__1->GetYaxis()->SetLabelFont(132);
   h101__1->GetYaxis()->SetLabelSize(0.06);
   h101__1->GetYaxis()->SetTitleSize(0.06);
   h101__1->GetYaxis()->SetTitleOffset(1.5);
   h101__1->GetYaxis()->SetTitleFont(132);
   h101__1->GetZaxis()->SetLabelFont(42);
   h101__1->GetZaxis()->SetLabelSize(0.035);
   h101__1->GetZaxis()->SetTitleSize(0.035);
   h101__1->GetZaxis()->SetTitleFont(42);
   h101__1->Draw("SAMEAXIS");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,56827);
   h101->SetBinContent(1,105);
   h101->SetBinContent(2,100);
   h101->SetBinContent(3,94);
   h101->SetBinContent(4,104);
   h101->SetBinContent(5,97);
   h101->SetBinContent(6,102);
   h101->SetBinContent(7,106);
   h101->SetBinContent(8,97);
   h101->SetBinContent(9,87);
   h101->SetBinContent(10,99);
   h101->SetBinContent(11,97);
   h101->SetBinContent(12,97);
   h101->SetBinContent(13,110);
   h101->SetBinContent(14,99);
   h101->SetBinContent(15,107);
   h101->SetBinContent(16,108);
   h101->SetBinContent(17,94);
   h101->SetBinContent(18,101);
   h101->SetBinContent(19,91);
   h101->SetBinContent(20,99);
   h101->SetBinContent(21,99);
   h101->SetBinContent(22,88);
   h101->SetBinContent(23,92);
   h101->SetBinContent(24,100);
   h101->SetBinContent(25,82);
   h101->SetBinContent(26,86);
   h101->SetBinContent(27,134);
   h101->SetBinContent(28,138);
   h101->SetBinContent(29,166);
   h101->SetBinContent(30,194);
   h101->SetBinContent(31,254);
   h101->SetBinContent(32,312);
   h101->SetBinContent(33,275);
   h101->SetBinContent(34,282);
   h101->SetBinContent(35,217);
   h101->SetBinContent(36,171);
   h101->SetBinContent(37,160);
   h101->SetBinContent(38,118);
   h101->SetBinContent(39,105);
   h101->SetBinContent(40,103);
   h101->SetBinContent(41,93);
   h101->SetBinContent(42,88);
   h101->SetBinContent(43,98);
   h101->SetBinContent(44,88);
   h101->SetBinContent(45,110);
   h101->SetBinContent(46,98);
   h101->SetBinContent(47,110);
   h101->SetBinContent(48,126);
   h101->SetBinContent(49,120);
   h101->SetBinContent(50,122);
   h101->SetBinContent(51,122);
   h101->SetBinContent(52,119);
   h101->SetBinContent(53,160);
   h101->SetBinContent(54,197);
   h101->SetBinContent(55,197);
   h101->SetBinContent(56,268);
   h101->SetBinContent(57,305);
   h101->SetBinContent(58,309);
   h101->SetBinContent(59,292);
   h101->SetBinContent(60,271);
   h101->SetBinContent(61,258);
   h101->SetBinContent(62,209);
   h101->SetBinContent(63,177);
   h101->SetBinContent(64,146);
   h101->SetBinContent(65,122);
   h101->SetBinContent(66,109);
   h101->SetBinContent(67,128);
   h101->SetBinContent(68,119);
   h101->SetBinContent(69,107);
   h101->SetBinContent(70,118);
   h101->SetBinContent(71,119);
   h101->SetBinContent(72,111);
   h101->SetBinContent(73,120);
   h101->SetBinContent(74,125);
   h101->SetBinContent(75,84);
   h101->SetBinContent(76,95);
   h101->SetBinContent(77,114);
   h101->SetBinContent(78,104);
   h101->SetBinContent(79,110);
   h101->SetBinContent(80,105);
   h101->SetBinContent(81,89);
   h101->SetBinContent(82,121);
   h101->SetBinContent(83,101);
   h101->SetBinContent(84,95);
   h101->SetBinContent(85,93);
   h101->SetBinContent(86,103);
   h101->SetBinContent(87,112);
   h101->SetBinContent(88,111);
   h101->SetBinContent(89,114);
   h101->SetBinContent(90,98);
   h101->SetBinContent(91,108);
   h101->SetBinContent(92,109);
   h101->SetBinContent(93,88);
   h101->SetBinContent(94,111);
   h101->SetBinContent(95,117);
   h101->SetBinContent(96,102);
   h101->SetBinContent(97,117);
   h101->SetBinContent(98,88);
   h101->SetBinContent(99,110);
   h101->SetBinContent(100,89);
   h101->SetBinContent(101,20881);
   h101->SetEntries(90827);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus}#pi^{+}}) [GeV]");
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   TText *text = new TText(3.37,300,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.37,260,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(3.67,300,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TBox *box = new TBox(3.67,260,3.71,280);
   box->SetFillColor(13);
   box->SetLineColor(13);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.72,260,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(3.67,230,3.71,250);

   ci = TColor::GetColor("#cccccc");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   box->SetLineColor(ci);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.72,230,"#it{#chi_{c1}} regions");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig23b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 16:15:27 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.26);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(3.161594,-121.3303,3.886232,485.3211);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.26);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.2);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,69497);
   h101->SetBinContent(1,195);
   h101->SetBinContent(2,173);
   h101->SetBinContent(3,184);
   h101->SetBinContent(4,174);
   h101->SetBinContent(5,155);
   h101->SetBinContent(6,190);
   h101->SetBinContent(7,175);
   h101->SetBinContent(8,186);
   h101->SetBinContent(9,166);
   h101->SetBinContent(10,164);
   h101->SetBinContent(11,174);
   h101->SetBinContent(12,172);
   h101->SetBinContent(13,179);
   h101->SetBinContent(14,161);
   h101->SetBinContent(15,150);
   h101->SetBinContent(16,200);
   h101->SetBinContent(17,166);
   h101->SetBinContent(18,187);
   h101->SetBinContent(19,171);
   h101->SetBinContent(20,166);
   h101->SetBinContent(21,156);
   h101->SetBinContent(22,187);
   h101->SetBinContent(23,176);
   h101->SetBinContent(24,183);
   h101->SetBinContent(25,200);
   h101->SetBinContent(26,183);
   h101->SetBinContent(27,205);
   h101->SetBinContent(28,225);
   h101->SetBinContent(29,259);
   h101->SetBinContent(30,309);
   h101->SetBinContent(31,300);
   h101->SetBinContent(32,350);
   h101->SetBinContent(33,413);
   h101->SetBinContent(34,351);
   h101->SetBinContent(35,304);
   h101->SetBinContent(36,309);
   h101->SetBinContent(37,240);
   h101->SetBinContent(38,209);
   h101->SetBinContent(39,198);
   h101->SetBinContent(40,190);
   h101->SetBinContent(41,221);
   h101->SetBinContent(42,194);
   h101->SetBinContent(43,188);
   h101->SetBinContent(44,206);
   h101->SetBinContent(45,194);
   h101->SetBinContent(46,198);
   h101->SetBinContent(47,222);
   h101->SetBinContent(48,173);
   h101->SetBinContent(49,191);
   h101->SetBinContent(50,209);
   h101->SetBinContent(51,204);
   h101->SetBinContent(52,234);
   h101->SetBinContent(53,263);
   h101->SetBinContent(54,270);
   h101->SetBinContent(55,310);
   h101->SetBinContent(56,329);
   h101->SetBinContent(57,385);
   h101->SetBinContent(58,385);
   h101->SetBinContent(59,407);
   h101->SetBinContent(60,399);
   h101->SetBinContent(61,348);
   h101->SetBinContent(62,297);
   h101->SetBinContent(63,287);
   h101->SetBinContent(64,245);
   h101->SetBinContent(65,242);
   h101->SetBinContent(66,243);
   h101->SetBinContent(67,251);
   h101->SetBinContent(68,221);
   h101->SetBinContent(69,216);
   h101->SetBinContent(70,218);
   h101->SetBinContent(71,278);
   h101->SetBinContent(72,273);
   h101->SetBinContent(73,228);
   h101->SetBinContent(74,241);
   h101->SetBinContent(75,222);
   h101->SetBinContent(76,218);
   h101->SetBinContent(77,232);
   h101->SetBinContent(78,221);
   h101->SetBinContent(79,217);
   h101->SetBinContent(80,231);
   h101->SetBinContent(81,243);
   h101->SetBinContent(82,239);
   h101->SetBinContent(83,205);
   h101->SetBinContent(84,245);
   h101->SetBinContent(85,230);
   h101->SetBinContent(86,228);
   h101->SetBinContent(87,237);
   h101->SetBinContent(88,231);
   h101->SetBinContent(89,234);
   h101->SetBinContent(90,243);
   h101->SetBinContent(91,225);
   h101->SetBinContent(92,241);
   h101->SetBinContent(93,238);
   h101->SetBinContent(94,267);
   h101->SetBinContent(95,220);
   h101->SetBinContent(96,215);
   h101->SetBinContent(97,234);
   h101->SetBinContent(98,215);
   h101->SetBinContent(99,231);
   h101->SetBinContent(100,251);
   h101->SetBinContent(101,46687);
   h101->SetEntries(139402);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus}}) [GeV]");
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,69497);
   h101->SetBinContent(1,195);
   h101->SetBinContent(2,173);
   h101->SetBinContent(3,184);
   h101->SetBinContent(4,174);
   h101->SetBinContent(5,155);
   h101->SetBinContent(6,190);
   h101->SetBinContent(7,175);
   h101->SetBinContent(8,186);
   h101->SetBinContent(9,166);
   h101->SetBinContent(10,164);
   h101->SetBinContent(11,174);
   h101->SetBinContent(12,172);
   h101->SetBinContent(13,179);
   h101->SetBinContent(14,161);
   h101->SetBinContent(15,150);
   h101->SetBinContent(16,200);
   h101->SetBinContent(17,166);
   h101->SetBinContent(18,187);
   h101->SetBinContent(19,171);
   h101->SetBinContent(20,166);
   h101->SetBinContent(21,156);
   h101->SetBinContent(22,187);
   h101->SetBinContent(23,176);
   h101->SetBinContent(24,183);
   h101->SetBinContent(25,200);
   h101->SetBinContent(26,183);
   h101->SetBinContent(27,205);
   h101->SetBinContent(28,225);
   h101->SetBinContent(29,259);
   h101->SetBinContent(30,309);
   h101->SetBinContent(31,300);
   h101->SetBinContent(32,350);
   h101->SetBinContent(33,413);
   h101->SetBinContent(34,351);
   h101->SetBinContent(35,304);
   h101->SetBinContent(36,309);
   h101->SetBinContent(37,240);
   h101->SetBinContent(38,209);
   h101->SetBinContent(39,198);
   h101->SetBinContent(40,190);
   h101->SetBinContent(41,221);
   h101->SetBinContent(42,194);
   h101->SetBinContent(43,188);
   h101->SetBinContent(44,206);
   h101->SetBinContent(45,194);
   h101->SetBinContent(46,198);
   h101->SetBinContent(47,222);
   h101->SetBinContent(48,173);
   h101->SetBinContent(49,191);
   h101->SetBinContent(50,209);
   h101->SetBinContent(51,204);
   h101->SetBinContent(52,234);
   h101->SetBinContent(53,263);
   h101->SetBinContent(54,270);
   h101->SetBinContent(55,310);
   h101->SetBinContent(56,329);
   h101->SetBinContent(57,385);
   h101->SetBinContent(58,385);
   h101->SetBinContent(59,407);
   h101->SetBinContent(60,399);
   h101->SetBinContent(61,348);
   h101->SetBinContent(62,297);
   h101->SetBinContent(63,287);
   h101->SetBinContent(64,245);
   h101->SetBinContent(65,242);
   h101->SetBinContent(66,243);
   h101->SetBinContent(67,251);
   h101->SetBinContent(68,221);
   h101->SetBinContent(69,216);
   h101->SetBinContent(70,218);
   h101->SetBinContent(71,278);
   h101->SetBinContent(72,273);
   h101->SetBinContent(73,228);
   h101->SetBinContent(74,241);
   h101->SetBinContent(75,222);
   h101->SetBinContent(76,218);
   h101->SetBinContent(77,232);
   h101->SetBinContent(78,221);
   h101->SetBinContent(79,217);
   h101->SetBinContent(80,231);
   h101->SetBinContent(81,243);
   h101->SetBinContent(82,239);
   h101->SetBinContent(83,205);
   h101->SetBinContent(84,245);
   h101->SetBinContent(85,230);
   h101->SetBinContent(86,228);
   h101->SetBinContent(87,237);
   h101->SetBinContent(88,231);
   h101->SetBinContent(89,234);
   h101->SetBinContent(90,243);
   h101->SetBinContent(91,225);
   h101->SetBinContent(92,241);
   h101->SetBinContent(93,238);
   h101->SetBinContent(94,267);
   h101->SetBinContent(95,220);
   h101->SetBinContent(96,215);
   h101->SetBinContent(97,234);
   h101->SetBinContent(98,215);
   h101->SetBinContent(99,231);
   h101->SetBinContent(100,251);
   h101->SetBinContent(101,46687);
   h101->SetEntries(139402);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus}}) [GeV]");
   h101->GetXaxis()->SetRange(27,39);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,69497);
   h101->SetBinContent(1,195);
   h101->SetBinContent(2,173);
   h101->SetBinContent(3,184);
   h101->SetBinContent(4,174);
   h101->SetBinContent(5,155);
   h101->SetBinContent(6,190);
   h101->SetBinContent(7,175);
   h101->SetBinContent(8,186);
   h101->SetBinContent(9,166);
   h101->SetBinContent(10,164);
   h101->SetBinContent(11,174);
   h101->SetBinContent(12,172);
   h101->SetBinContent(13,179);
   h101->SetBinContent(14,161);
   h101->SetBinContent(15,150);
   h101->SetBinContent(16,200);
   h101->SetBinContent(17,166);
   h101->SetBinContent(18,187);
   h101->SetBinContent(19,171);
   h101->SetBinContent(20,166);
   h101->SetBinContent(21,156);
   h101->SetBinContent(22,187);
   h101->SetBinContent(23,176);
   h101->SetBinContent(24,183);
   h101->SetBinContent(25,200);
   h101->SetBinContent(26,183);
   h101->SetBinContent(27,205);
   h101->SetBinContent(28,225);
   h101->SetBinContent(29,259);
   h101->SetBinContent(30,309);
   h101->SetBinContent(31,300);
   h101->SetBinContent(32,350);
   h101->SetBinContent(33,413);
   h101->SetBinContent(34,351);
   h101->SetBinContent(35,304);
   h101->SetBinContent(36,309);
   h101->SetBinContent(37,240);
   h101->SetBinContent(38,209);
   h101->SetBinContent(39,198);
   h101->SetBinContent(40,190);
   h101->SetBinContent(41,221);
   h101->SetBinContent(42,194);
   h101->SetBinContent(43,188);
   h101->SetBinContent(44,206);
   h101->SetBinContent(45,194);
   h101->SetBinContent(46,198);
   h101->SetBinContent(47,222);
   h101->SetBinContent(48,173);
   h101->SetBinContent(49,191);
   h101->SetBinContent(50,209);
   h101->SetBinContent(51,204);
   h101->SetBinContent(52,234);
   h101->SetBinContent(53,263);
   h101->SetBinContent(54,270);
   h101->SetBinContent(55,310);
   h101->SetBinContent(56,329);
   h101->SetBinContent(57,385);
   h101->SetBinContent(58,385);
   h101->SetBinContent(59,407);
   h101->SetBinContent(60,399);
   h101->SetBinContent(61,348);
   h101->SetBinContent(62,297);
   h101->SetBinContent(63,287);
   h101->SetBinContent(64,245);
   h101->SetBinContent(65,242);
   h101->SetBinContent(66,243);
   h101->SetBinContent(67,251);
   h101->SetBinContent(68,221);
   h101->SetBinContent(69,216);
   h101->SetBinContent(70,218);
   h101->SetBinContent(71,278);
   h101->SetBinContent(72,273);
   h101->SetBinContent(73,228);
   h101->SetBinContent(74,241);
   h101->SetBinContent(75,222);
   h101->SetBinContent(76,218);
   h101->SetBinContent(77,232);
   h101->SetBinContent(78,221);
   h101->SetBinContent(79,217);
   h101->SetBinContent(80,231);
   h101->SetBinContent(81,243);
   h101->SetBinContent(82,239);
   h101->SetBinContent(83,205);
   h101->SetBinContent(84,245);
   h101->SetBinContent(85,230);
   h101->SetBinContent(86,228);
   h101->SetBinContent(87,237);
   h101->SetBinContent(88,231);
   h101->SetBinContent(89,234);
   h101->SetBinContent(90,243);
   h101->SetBinContent(91,225);
   h101->SetBinContent(92,241);
   h101->SetBinContent(93,238);
   h101->SetBinContent(94,267);
   h101->SetBinContent(95,220);
   h101->SetBinContent(96,215);
   h101->SetBinContent(97,234);
   h101->SetBinContent(98,215);
   h101->SetBinContent(99,231);
   h101->SetBinContent(100,251);
   h101->SetBinContent(101,46687);
   h101->SetEntries(139402);

   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus}}) [GeV]");
   h101->GetXaxis()->SetRange(9,21);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,69497);
   h101->SetBinContent(1,195);
   h101->SetBinContent(2,173);
   h101->SetBinContent(3,184);
   h101->SetBinContent(4,174);
   h101->SetBinContent(5,155);
   h101->SetBinContent(6,190);
   h101->SetBinContent(7,175);
   h101->SetBinContent(8,186);
   h101->SetBinContent(9,166);
   h101->SetBinContent(10,164);
   h101->SetBinContent(11,174);
   h101->SetBinContent(12,172);
   h101->SetBinContent(13,179);
   h101->SetBinContent(14,161);
   h101->SetBinContent(15,150);
   h101->SetBinContent(16,200);
   h101->SetBinContent(17,166);
   h101->SetBinContent(18,187);
   h101->SetBinContent(19,171);
   h101->SetBinContent(20,166);
   h101->SetBinContent(21,156);
   h101->SetBinContent(22,187);
   h101->SetBinContent(23,176);
   h101->SetBinContent(24,183);
   h101->SetBinContent(25,200);
   h101->SetBinContent(26,183);
   h101->SetBinContent(27,205);
   h101->SetBinContent(28,225);
   h101->SetBinContent(29,259);
   h101->SetBinContent(30,309);
   h101->SetBinContent(31,300);
   h101->SetBinContent(32,350);
   h101->SetBinContent(33,413);
   h101->SetBinContent(34,351);
   h101->SetBinContent(35,304);
   h101->SetBinContent(36,309);
   h101->SetBinContent(37,240);
   h101->SetBinContent(38,209);
   h101->SetBinContent(39,198);
   h101->SetBinContent(40,190);
   h101->SetBinContent(41,221);
   h101->SetBinContent(42,194);
   h101->SetBinContent(43,188);
   h101->SetBinContent(44,206);
   h101->SetBinContent(45,194);
   h101->SetBinContent(46,198);
   h101->SetBinContent(47,222);
   h101->SetBinContent(48,173);
   h101->SetBinContent(49,191);
   h101->SetBinContent(50,209);
   h101->SetBinContent(51,204);
   h101->SetBinContent(52,234);
   h101->SetBinContent(53,263);
   h101->SetBinContent(54,270);
   h101->SetBinContent(55,310);
   h101->SetBinContent(56,329);
   h101->SetBinContent(57,385);
   h101->SetBinContent(58,385);
   h101->SetBinContent(59,407);
   h101->SetBinContent(60,399);
   h101->SetBinContent(61,348);
   h101->SetBinContent(62,297);
   h101->SetBinContent(63,287);
   h101->SetBinContent(64,245);
   h101->SetBinContent(65,242);
   h101->SetBinContent(66,243);
   h101->SetBinContent(67,251);
   h101->SetBinContent(68,221);
   h101->SetBinContent(69,216);
   h101->SetBinContent(70,218);
   h101->SetBinContent(71,278);
   h101->SetBinContent(72,273);
   h101->SetBinContent(73,228);
   h101->SetBinContent(74,241);
   h101->SetBinContent(75,222);
   h101->SetBinContent(76,218);
   h101->SetBinContent(77,232);
   h101->SetBinContent(78,221);
   h101->SetBinContent(79,217);
   h101->SetBinContent(80,231);
   h101->SetBinContent(81,243);
   h101->SetBinContent(82,239);
   h101->SetBinContent(83,205);
   h101->SetBinContent(84,245);
   h101->SetBinContent(85,230);
   h101->SetBinContent(86,228);
   h101->SetBinContent(87,237);
   h101->SetBinContent(88,231);
   h101->SetBinContent(89,234);
   h101->SetBinContent(90,243);
   h101->SetBinContent(91,225);
   h101->SetBinContent(92,241);
   h101->SetBinContent(93,238);
   h101->SetBinContent(94,267);
   h101->SetBinContent(95,220);
   h101->SetBinContent(96,215);
   h101->SetBinContent(97,234);
   h101->SetBinContent(98,215);
   h101->SetBinContent(99,231);
   h101->SetBinContent(100,251);
   h101->SetBinContent(101,46687);
   h101->SetEntries(139402);

   ci = TColor::GetColor("#cccccc");
   h101->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   h101->SetLineColor(ci);
   h101->SetLineWidth(2);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus}}) [GeV]");
   h101->GetXaxis()->SetRange(71,83);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("SAME");
   
   TH1F *h102 = new TH1F("h102","metac   ",100,3.35,3.85);
   h102->SetBinContent(0,11665);
   h102->SetBinContent(1,30);
   h102->SetBinContent(2,33);
   h102->SetBinContent(3,38);
   h102->SetBinContent(4,54);
   h102->SetBinContent(5,37);
   h102->SetBinContent(6,38);
   h102->SetBinContent(7,36);
   h102->SetBinContent(8,41);
   h102->SetBinContent(9,46);
   h102->SetBinContent(10,36);
   h102->SetBinContent(11,41);
   h102->SetBinContent(12,42);
   h102->SetBinContent(13,55);
   h102->SetBinContent(14,40);
   h102->SetBinContent(15,38);
   h102->SetBinContent(16,31);
   h102->SetBinContent(17,31);
   h102->SetBinContent(18,37);
   h102->SetBinContent(19,37);
   h102->SetBinContent(20,40);
   h102->SetBinContent(21,50);
   h102->SetBinContent(22,37);
   h102->SetBinContent(23,37);
   h102->SetBinContent(24,37);
   h102->SetBinContent(25,47);
   h102->SetBinContent(26,31);
   h102->SetBinContent(27,45);
   h102->SetBinContent(28,38);
   h102->SetBinContent(29,43);
   h102->SetBinContent(30,52);
   h102->SetBinContent(31,39);
   h102->SetBinContent(32,46);
   h102->SetBinContent(33,38);
   h102->SetBinContent(34,48);
   h102->SetBinContent(35,52);
   h102->SetBinContent(36,43);
   h102->SetBinContent(37,38);
   h102->SetBinContent(38,48);
   h102->SetBinContent(39,34);
   h102->SetBinContent(40,42);
   h102->SetBinContent(41,47);
   h102->SetBinContent(42,42);
   h102->SetBinContent(43,38);
   h102->SetBinContent(44,49);
   h102->SetBinContent(45,43);
   h102->SetBinContent(46,40);
   h102->SetBinContent(47,50);
   h102->SetBinContent(48,40);
   h102->SetBinContent(49,54);
   h102->SetBinContent(50,36);
   h102->SetBinContent(51,51);
   h102->SetBinContent(52,33);
   h102->SetBinContent(53,48);
   h102->SetBinContent(54,38);
   h102->SetBinContent(55,34);
   h102->SetBinContent(56,43);
   h102->SetBinContent(57,38);
   h102->SetBinContent(58,42);
   h102->SetBinContent(59,51);
   h102->SetBinContent(60,56);
   h102->SetBinContent(61,60);
   h102->SetBinContent(62,51);
   h102->SetBinContent(63,43);
   h102->SetBinContent(64,37);
   h102->SetBinContent(65,41);
   h102->SetBinContent(66,50);
   h102->SetBinContent(67,50);
   h102->SetBinContent(68,43);
   h102->SetBinContent(69,45);
   h102->SetBinContent(70,40);
   h102->SetBinContent(71,40);
   h102->SetBinContent(72,48);
   h102->SetBinContent(73,41);
   h102->SetBinContent(74,44);
   h102->SetBinContent(75,47);
   h102->SetBinContent(76,37);
   h102->SetBinContent(77,47);
   h102->SetBinContent(78,47);
   h102->SetBinContent(79,48);
   h102->SetBinContent(80,51);
   h102->SetBinContent(81,44);
   h102->SetBinContent(82,35);
   h102->SetBinContent(83,39);
   h102->SetBinContent(84,45);
   h102->SetBinContent(85,48);
   h102->SetBinContent(86,41);
   h102->SetBinContent(87,52);
   h102->SetBinContent(88,39);
   h102->SetBinContent(89,49);
   h102->SetBinContent(90,32);
   h102->SetBinContent(91,44);
   h102->SetBinContent(92,46);
   h102->SetBinContent(93,46);
   h102->SetBinContent(94,51);
   h102->SetBinContent(95,45);
   h102->SetBinContent(96,57);
   h102->SetBinContent(97,49);
   h102->SetBinContent(98,47);
   h102->SetBinContent(99,50);
   h102->SetBinContent(100,45);
   h102->SetBinContent(101,10894);
   h102->SetEntries(26872);
   h102->SetFillColor(13);
   h102->SetLineColor(13);
   h102->GetXaxis()->SetLabelFont(42);
   h102->GetXaxis()->SetLabelSize(0.035);
   h102->GetXaxis()->SetTitleSize(0.035);
   h102->GetXaxis()->SetTitleFont(42);
   h102->GetYaxis()->SetLabelFont(42);
   h102->GetYaxis()->SetLabelSize(0.035);
   h102->GetYaxis()->SetTitleSize(0.035);
   h102->GetYaxis()->SetTitleFont(42);
   h102->GetZaxis()->SetLabelFont(42);
   h102->GetZaxis()->SetLabelSize(0.035);
   h102->GetZaxis()->SetTitleSize(0.035);
   h102->GetZaxis()->SetTitleFont(42);
   h102->Draw("SAME");
   
   TH1F *h101__2 = new TH1F("h101__2","metac   ",100,3.35,3.85);
   h101__2->SetBinContent(0,69497);
   h101__2->SetBinContent(1,195);
   h101__2->SetBinContent(2,173);
   h101__2->SetBinContent(3,184);
   h101__2->SetBinContent(4,174);
   h101__2->SetBinContent(5,155);
   h101__2->SetBinContent(6,190);
   h101__2->SetBinContent(7,175);
   h101__2->SetBinContent(8,186);
   h101__2->SetBinContent(9,166);
   h101__2->SetBinContent(10,164);
   h101__2->SetBinContent(11,174);
   h101__2->SetBinContent(12,172);
   h101__2->SetBinContent(13,179);
   h101__2->SetBinContent(14,161);
   h101__2->SetBinContent(15,150);
   h101__2->SetBinContent(16,200);
   h101__2->SetBinContent(17,166);
   h101__2->SetBinContent(18,187);
   h101__2->SetBinContent(19,171);
   h101__2->SetBinContent(20,166);
   h101__2->SetBinContent(21,156);
   h101__2->SetBinContent(22,187);
   h101__2->SetBinContent(23,176);
   h101__2->SetBinContent(24,183);
   h101__2->SetBinContent(25,200);
   h101__2->SetBinContent(26,183);
   h101__2->SetBinContent(27,205);
   h101__2->SetBinContent(28,225);
   h101__2->SetBinContent(29,259);
   h101__2->SetBinContent(30,309);
   h101__2->SetBinContent(31,300);
   h101__2->SetBinContent(32,350);
   h101__2->SetBinContent(33,413);
   h101__2->SetBinContent(34,351);
   h101__2->SetBinContent(35,304);
   h101__2->SetBinContent(36,309);
   h101__2->SetBinContent(37,240);
   h101__2->SetBinContent(38,209);
   h101__2->SetBinContent(39,198);
   h101__2->SetBinContent(40,190);
   h101__2->SetBinContent(41,221);
   h101__2->SetBinContent(42,194);
   h101__2->SetBinContent(43,188);
   h101__2->SetBinContent(44,206);
   h101__2->SetBinContent(45,194);
   h101__2->SetBinContent(46,198);
   h101__2->SetBinContent(47,222);
   h101__2->SetBinContent(48,173);
   h101__2->SetBinContent(49,191);
   h101__2->SetBinContent(50,209);
   h101__2->SetBinContent(51,204);
   h101__2->SetBinContent(52,234);
   h101__2->SetBinContent(53,263);
   h101__2->SetBinContent(54,270);
   h101__2->SetBinContent(55,310);
   h101__2->SetBinContent(56,329);
   h101__2->SetBinContent(57,385);
   h101__2->SetBinContent(58,385);
   h101__2->SetBinContent(59,407);
   h101__2->SetBinContent(60,399);
   h101__2->SetBinContent(61,348);
   h101__2->SetBinContent(62,297);
   h101__2->SetBinContent(63,287);
   h101__2->SetBinContent(64,245);
   h101__2->SetBinContent(65,242);
   h101__2->SetBinContent(66,243);
   h101__2->SetBinContent(67,251);
   h101__2->SetBinContent(68,221);
   h101__2->SetBinContent(69,216);
   h101__2->SetBinContent(70,218);
   h101__2->SetBinContent(71,278);
   h101__2->SetBinContent(72,273);
   h101__2->SetBinContent(73,228);
   h101__2->SetBinContent(74,241);
   h101__2->SetBinContent(75,222);
   h101__2->SetBinContent(76,218);
   h101__2->SetBinContent(77,232);
   h101__2->SetBinContent(78,221);
   h101__2->SetBinContent(79,217);
   h101__2->SetBinContent(80,231);
   h101__2->SetBinContent(81,243);
   h101__2->SetBinContent(82,239);
   h101__2->SetBinContent(83,205);
   h101__2->SetBinContent(84,245);
   h101__2->SetBinContent(85,230);
   h101__2->SetBinContent(86,228);
   h101__2->SetBinContent(87,237);
   h101__2->SetBinContent(88,231);
   h101__2->SetBinContent(89,234);
   h101__2->SetBinContent(90,243);
   h101__2->SetBinContent(91,225);
   h101__2->SetBinContent(92,241);
   h101__2->SetBinContent(93,238);
   h101__2->SetBinContent(94,267);
   h101__2->SetBinContent(95,220);
   h101__2->SetBinContent(96,215);
   h101__2->SetBinContent(97,234);
   h101__2->SetBinContent(98,215);
   h101__2->SetBinContent(99,231);
   h101__2->SetBinContent(100,251);
   h101__2->SetBinContent(101,46687);
   h101__2->SetEntries(139402);
   h101__2->SetDirectory(0);
   h101__2->SetMarkerStyle(20);
   h101__2->SetMarkerSize(0.7);
   h101__2->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus}}) [GeV]");
   h101__2->GetXaxis()->SetNdivisions(505);
   h101__2->GetXaxis()->SetLabelFont(132);
   h101__2->GetXaxis()->SetLabelSize(0.06);
   h101__2->GetXaxis()->SetTitleSize(0.06);
   h101__2->GetXaxis()->SetTitleOffset(1.3);
   h101__2->GetXaxis()->SetTitleFont(132);
   h101__2->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101__2->GetYaxis()->SetNdivisions(505);
   h101__2->GetYaxis()->SetLabelFont(132);
   h101__2->GetYaxis()->SetLabelSize(0.06);
   h101__2->GetYaxis()->SetTitleSize(0.06);
   h101__2->GetYaxis()->SetTitleOffset(1.5);
   h101__2->GetYaxis()->SetTitleFont(132);
   h101__2->GetZaxis()->SetLabelFont(42);
   h101__2->GetZaxis()->SetLabelSize(0.035);
   h101__2->GetZaxis()->SetTitleSize(0.035);
   h101__2->GetZaxis()->SetTitleFont(42);
   h101__2->Draw("SAMEAXIS");
   
   TH1F *h101 = new TH1F("h101","metac   ",100,3.35,3.85);
   h101->SetBinContent(0,69497);
   h101->SetBinContent(1,195);
   h101->SetBinContent(2,173);
   h101->SetBinContent(3,184);
   h101->SetBinContent(4,174);
   h101->SetBinContent(5,155);
   h101->SetBinContent(6,190);
   h101->SetBinContent(7,175);
   h101->SetBinContent(8,186);
   h101->SetBinContent(9,166);
   h101->SetBinContent(10,164);
   h101->SetBinContent(11,174);
   h101->SetBinContent(12,172);
   h101->SetBinContent(13,179);
   h101->SetBinContent(14,161);
   h101->SetBinContent(15,150);
   h101->SetBinContent(16,200);
   h101->SetBinContent(17,166);
   h101->SetBinContent(18,187);
   h101->SetBinContent(19,171);
   h101->SetBinContent(20,166);
   h101->SetBinContent(21,156);
   h101->SetBinContent(22,187);
   h101->SetBinContent(23,176);
   h101->SetBinContent(24,183);
   h101->SetBinContent(25,200);
   h101->SetBinContent(26,183);
   h101->SetBinContent(27,205);
   h101->SetBinContent(28,225);
   h101->SetBinContent(29,259);
   h101->SetBinContent(30,309);
   h101->SetBinContent(31,300);
   h101->SetBinContent(32,350);
   h101->SetBinContent(33,413);
   h101->SetBinContent(34,351);
   h101->SetBinContent(35,304);
   h101->SetBinContent(36,309);
   h101->SetBinContent(37,240);
   h101->SetBinContent(38,209);
   h101->SetBinContent(39,198);
   h101->SetBinContent(40,190);
   h101->SetBinContent(41,221);
   h101->SetBinContent(42,194);
   h101->SetBinContent(43,188);
   h101->SetBinContent(44,206);
   h101->SetBinContent(45,194);
   h101->SetBinContent(46,198);
   h101->SetBinContent(47,222);
   h101->SetBinContent(48,173);
   h101->SetBinContent(49,191);
   h101->SetBinContent(50,209);
   h101->SetBinContent(51,204);
   h101->SetBinContent(52,234);
   h101->SetBinContent(53,263);
   h101->SetBinContent(54,270);
   h101->SetBinContent(55,310);
   h101->SetBinContent(56,329);
   h101->SetBinContent(57,385);
   h101->SetBinContent(58,385);
   h101->SetBinContent(59,407);
   h101->SetBinContent(60,399);
   h101->SetBinContent(61,348);
   h101->SetBinContent(62,297);
   h101->SetBinContent(63,287);
   h101->SetBinContent(64,245);
   h101->SetBinContent(65,242);
   h101->SetBinContent(66,243);
   h101->SetBinContent(67,251);
   h101->SetBinContent(68,221);
   h101->SetBinContent(69,216);
   h101->SetBinContent(70,218);
   h101->SetBinContent(71,278);
   h101->SetBinContent(72,273);
   h101->SetBinContent(73,228);
   h101->SetBinContent(74,241);
   h101->SetBinContent(75,222);
   h101->SetBinContent(76,218);
   h101->SetBinContent(77,232);
   h101->SetBinContent(78,221);
   h101->SetBinContent(79,217);
   h101->SetBinContent(80,231);
   h101->SetBinContent(81,243);
   h101->SetBinContent(82,239);
   h101->SetBinContent(83,205);
   h101->SetBinContent(84,245);
   h101->SetBinContent(85,230);
   h101->SetBinContent(86,228);
   h101->SetBinContent(87,237);
   h101->SetBinContent(88,231);
   h101->SetBinContent(89,234);
   h101->SetBinContent(90,243);
   h101->SetBinContent(91,225);
   h101->SetBinContent(92,241);
   h101->SetBinContent(93,238);
   h101->SetBinContent(94,267);
   h101->SetBinContent(95,220);
   h101->SetBinContent(96,215);
   h101->SetBinContent(97,234);
   h101->SetBinContent(98,215);
   h101->SetBinContent(99,231);
   h101->SetBinContent(100,251);
   h101->SetBinContent(101,46687);
   h101->SetEntries(139402);
   h101->SetMarkerStyle(20);
   h101->SetMarkerSize(0.7);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+}#pi^{#minus}}) [GeV]");
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.3);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(5 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.5);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   TText *text = new TText(3.375,400,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.375,350,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(3.68,400,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TBox *box = new TBox(3.68,360,3.72,380);
   box->SetFillColor(13);
   box->SetLineColor(13);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.73,360,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   box = new TBox(3.68,320,3.72,340);

   ci = TColor::GetColor("#cccccc");
   box->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   box->SetLineColor(ci);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.73,320,"#it{#chi_{c1}} regions");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig24.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Mon Apr 10 16:44:54 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,700,650);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-2.742857,-2.103947,11.97143,11.44868);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.2);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH2F *h110 = new TH2F("h110","dalitz  ",50,0.2,10.5,50,0.2,10.5);
   h110->SetBinContent(112,1);
   h110->SetBinContent(113,3);
   h110->SetBinContent(114,5);
   h110->SetBinContent(115,2);
   h110->SetBinContent(116,4);
   h110->SetBinContent(117,3);
   h110->SetBinContent(118,3);
   h110->SetBinContent(119,4);
   h110->SetBinContent(120,2);
   h110->SetBinContent(121,5);
   h110->SetBinContent(123,2);
   h110->SetBinContent(124,2);
   h110->SetBinContent(126,1);
   h110->SetBinContent(127,1);
   h110->SetBinContent(128,3);
   h110->SetBinContent(129,3);
   h110->SetBinContent(130,1);
   h110->SetBinContent(132,1);
   h110->SetBinContent(133,3);
   h110->SetBinContent(135,1);
   h110->SetBinContent(160,2);
   h110->SetBinContent(161,2);
   h110->SetBinContent(162,3);
   h110->SetBinContent(163,3);
   h110->SetBinContent(164,4);
   h110->SetBinContent(165,3);
   h110->SetBinContent(166,1);
   h110->SetBinContent(167,1);
   h110->SetBinContent(168,1);
   h110->SetBinContent(169,4);
   h110->SetBinContent(170,4);
   h110->SetBinContent(171,5);
   h110->SetBinContent(172,1);
   h110->SetBinContent(173,4);
   h110->SetBinContent(174,4);
   h110->SetBinContent(175,3);
   h110->SetBinContent(176,8);
   h110->SetBinContent(177,6);
   h110->SetBinContent(178,3);
   h110->SetBinContent(179,4);
   h110->SetBinContent(180,3);
   h110->SetBinContent(181,6);
   h110->SetBinContent(182,3);
   h110->SetBinContent(183,6);
   h110->SetBinContent(184,5);
   h110->SetBinContent(185,5);
   h110->SetBinContent(186,6);
   h110->SetBinContent(187,6);
   h110->SetBinContent(188,2);
   h110->SetBinContent(189,11);
   h110->SetBinContent(190,3);
   h110->SetBinContent(191,8);
   h110->SetBinContent(192,7);
   h110->SetBinContent(193,6);
   h110->SetBinContent(194,2);
   h110->SetBinContent(211,4);
   h110->SetBinContent(212,3);
   h110->SetBinContent(213,1);
   h110->SetBinContent(215,3);
   h110->SetBinContent(216,5);
   h110->SetBinContent(217,7);
   h110->SetBinContent(218,3);
   h110->SetBinContent(219,2);
   h110->SetBinContent(220,1);
   h110->SetBinContent(221,7);
   h110->SetBinContent(222,1);
   h110->SetBinContent(223,3);
   h110->SetBinContent(224,2);
   h110->SetBinContent(225,5);
   h110->SetBinContent(226,5);
   h110->SetBinContent(227,1);
   h110->SetBinContent(228,2);
   h110->SetBinContent(229,3);
   h110->SetBinContent(230,5);
   h110->SetBinContent(231,2);
   h110->SetBinContent(232,2);
   h110->SetBinContent(234,5);
   h110->SetBinContent(235,5);
   h110->SetBinContent(236,6);
   h110->SetBinContent(237,4);
   h110->SetBinContent(238,5);
   h110->SetBinContent(239,6);
   h110->SetBinContent(240,5);
   h110->SetBinContent(241,3);
   h110->SetBinContent(242,5);
   h110->SetBinContent(243,3);
   h110->SetBinContent(244,5);
   h110->SetBinContent(245,10);
   h110->SetBinContent(246,2);
   h110->SetBinContent(247,2);
   h110->SetBinContent(248,3);
   h110->SetBinContent(262,1);
   h110->SetBinContent(263,1);
   h110->SetBinContent(265,1);
   h110->SetBinContent(266,2);
   h110->SetBinContent(268,3);
   h110->SetBinContent(269,1);
   h110->SetBinContent(270,7);
   h110->SetBinContent(271,2);
   h110->SetBinContent(272,2);
   h110->SetBinContent(274,3);
   h110->SetBinContent(275,2);
   h110->SetBinContent(276,1);
   h110->SetBinContent(277,3);
   h110->SetBinContent(278,1);
   h110->SetBinContent(280,1);
   h110->SetBinContent(281,2);
   h110->SetBinContent(282,2);
   h110->SetBinContent(283,1);
   h110->SetBinContent(284,1);
   h110->SetBinContent(285,3);
   h110->SetBinContent(288,2);
   h110->SetBinContent(290,1);
   h110->SetBinContent(291,3);
   h110->SetBinContent(292,2);
   h110->SetBinContent(293,5);
   h110->SetBinContent(294,2);
   h110->SetBinContent(295,2);
   h110->SetBinContent(296,1);
   h110->SetBinContent(297,1);
   h110->SetBinContent(299,2);
   h110->SetBinContent(300,4);
   h110->SetBinContent(301,2);
   h110->SetBinContent(302,3);
   h110->SetBinContent(315,3);
   h110->SetBinContent(316,2);
   h110->SetBinContent(318,2);
   h110->SetBinContent(320,1);
   h110->SetBinContent(321,3);
   h110->SetBinContent(322,2);
   h110->SetBinContent(323,1);
   h110->SetBinContent(324,1);
   h110->SetBinContent(325,1);
   h110->SetBinContent(326,2);
   h110->SetBinContent(327,1);
   h110->SetBinContent(329,2);
   h110->SetBinContent(330,1);
   h110->SetBinContent(331,1);
   h110->SetBinContent(332,7);
   h110->SetBinContent(333,4);
   h110->SetBinContent(334,1);
   h110->SetBinContent(335,1);
   h110->SetBinContent(336,1);
   h110->SetBinContent(338,1);
   h110->SetBinContent(339,5);
   h110->SetBinContent(340,2);
   h110->SetBinContent(342,1);
   h110->SetBinContent(343,3);
   h110->SetBinContent(345,2);
   h110->SetBinContent(346,1);
   h110->SetBinContent(347,2);
   h110->SetBinContent(350,2);
   h110->SetBinContent(352,1);
   h110->SetBinContent(353,3);
   h110->SetBinContent(354,2);
   h110->SetBinContent(355,1);
   h110->SetBinContent(366,2);
   h110->SetBinContent(367,4);
   h110->SetBinContent(368,3);
   h110->SetBinContent(369,3);
   h110->SetBinContent(371,3);
   h110->SetBinContent(373,3);
   h110->SetBinContent(374,2);
   h110->SetBinContent(375,3);
   h110->SetBinContent(377,1);
   h110->SetBinContent(378,3);
   h110->SetBinContent(380,2);
   h110->SetBinContent(383,1);
   h110->SetBinContent(384,1);
   h110->SetBinContent(385,1);
   h110->SetBinContent(388,2);
   h110->SetBinContent(389,4);
   h110->SetBinContent(392,1);
   h110->SetBinContent(393,1);
   h110->SetBinContent(394,1);
   h110->SetBinContent(395,2);
   h110->SetBinContent(396,4);
   h110->SetBinContent(397,1);
   h110->SetBinContent(398,2);
   h110->SetBinContent(400,4);
   h110->SetBinContent(401,2);
   h110->SetBinContent(402,2);
   h110->SetBinContent(403,2);
   h110->SetBinContent(404,2);
   h110->SetBinContent(405,2);
   h110->SetBinContent(406,3);
   h110->SetBinContent(407,3);
   h110->SetBinContent(419,1);
   h110->SetBinContent(420,7);
   h110->SetBinContent(422,1);
   h110->SetBinContent(424,2);
   h110->SetBinContent(425,1);
   h110->SetBinContent(426,1);
   h110->SetBinContent(427,2);
   h110->SetBinContent(428,1);
   h110->SetBinContent(429,3);
   h110->SetBinContent(430,3);
   h110->SetBinContent(431,2);
   h110->SetBinContent(432,1);
   h110->SetBinContent(434,1);
   h110->SetBinContent(435,1);
   h110->SetBinContent(436,2);
   h110->SetBinContent(437,2);
   h110->SetBinContent(440,3);
   h110->SetBinContent(441,1);
   h110->SetBinContent(442,1);
   h110->SetBinContent(443,2);
   h110->SetBinContent(444,1);
   h110->SetBinContent(445,1);
   h110->SetBinContent(448,2);
   h110->SetBinContent(450,1);
   h110->SetBinContent(451,1);
   h110->SetBinContent(452,3);
   h110->SetBinContent(453,2);
   h110->SetBinContent(454,5);
   h110->SetBinContent(455,7);
   h110->SetBinContent(456,5);
   h110->SetBinContent(457,3);
   h110->SetBinContent(458,5);
   h110->SetBinContent(459,2);
   h110->SetBinContent(470,8);
   h110->SetBinContent(471,2);
   h110->SetBinContent(472,3);
   h110->SetBinContent(473,5);
   h110->SetBinContent(475,5);
   h110->SetBinContent(476,2);
   h110->SetBinContent(477,9);
   h110->SetBinContent(478,1);
   h110->SetBinContent(479,3);
   h110->SetBinContent(482,1);
   h110->SetBinContent(483,1);
   h110->SetBinContent(484,2);
   h110->SetBinContent(485,3);
   h110->SetBinContent(486,3);
   h110->SetBinContent(487,4);
   h110->SetBinContent(489,1);
   h110->SetBinContent(491,1);
   h110->SetBinContent(492,1);
   h110->SetBinContent(493,1);
   h110->SetBinContent(494,2);
   h110->SetBinContent(495,2);
   h110->SetBinContent(496,2);
   h110->SetBinContent(497,1);
   h110->SetBinContent(498,2);
   h110->SetBinContent(499,4);
   h110->SetBinContent(500,1);
   h110->SetBinContent(501,3);
   h110->SetBinContent(502,2);
   h110->SetBinContent(503,2);
   h110->SetBinContent(504,3);
   h110->SetBinContent(505,1);
   h110->SetBinContent(506,3);
   h110->SetBinContent(507,2);
   h110->SetBinContent(508,3);
   h110->SetBinContent(509,8);
   h110->SetBinContent(510,3);
   h110->SetBinContent(511,2);
   h110->SetBinContent(522,6);
   h110->SetBinContent(523,3);
   h110->SetBinContent(524,5);
   h110->SetBinContent(525,4);
   h110->SetBinContent(526,5);
   h110->SetBinContent(527,4);
   h110->SetBinContent(528,4);
   h110->SetBinContent(529,4);
   h110->SetBinContent(530,6);
   h110->SetBinContent(531,1);
   h110->SetBinContent(532,2);
   h110->SetBinContent(534,2);
   h110->SetBinContent(535,2);
   h110->SetBinContent(536,2);
   h110->SetBinContent(537,3);
   h110->SetBinContent(538,3);
   h110->SetBinContent(539,3);
   h110->SetBinContent(541,1);
   h110->SetBinContent(543,2);
   h110->SetBinContent(545,2);
   h110->SetBinContent(548,1);
   h110->SetBinContent(549,1);
   h110->SetBinContent(550,1);
   h110->SetBinContent(551,1);
   h110->SetBinContent(552,1);
   h110->SetBinContent(554,1);
   h110->SetBinContent(555,3);
   h110->SetBinContent(556,2);
   h110->SetBinContent(557,4);
   h110->SetBinContent(558,1);
   h110->SetBinContent(559,2);
   h110->SetBinContent(560,1);
   h110->SetBinContent(561,1);
   h110->SetBinContent(562,1);
   h110->SetBinContent(563,2);
   h110->SetBinContent(575,1);
   h110->SetBinContent(576,9);
   h110->SetBinContent(577,4);
   h110->SetBinContent(578,1);
   h110->SetBinContent(579,1);
   h110->SetBinContent(581,4);
   h110->SetBinContent(582,2);
   h110->SetBinContent(583,1);
   h110->SetBinContent(588,1);
   h110->SetBinContent(589,1);
   h110->SetBinContent(590,1);
   h110->SetBinContent(591,3);
   h110->SetBinContent(595,2);
   h110->SetBinContent(596,2);
   h110->SetBinContent(600,2);
   h110->SetBinContent(602,1);
   h110->SetBinContent(604,1);
   h110->SetBinContent(609,2);
   h110->SetBinContent(610,2);
   h110->SetBinContent(611,2);
   h110->SetBinContent(612,1);
   h110->SetBinContent(613,2);
   h110->SetBinContent(615,2);
   h110->SetBinContent(626,1);
   h110->SetBinContent(627,6);
   h110->SetBinContent(628,4);
   h110->SetBinContent(629,4);
   h110->SetBinContent(630,2);
   h110->SetBinContent(631,1);
   h110->SetBinContent(632,3);
   h110->SetBinContent(633,2);
   h110->SetBinContent(639,1);
   h110->SetBinContent(641,1);
   h110->SetBinContent(642,2);
   h110->SetBinContent(647,1);
   h110->SetBinContent(651,1);
   h110->SetBinContent(653,1);
   h110->SetBinContent(657,2);
   h110->SetBinContent(658,2);
   h110->SetBinContent(661,2);
   h110->SetBinContent(662,3);
   h110->SetBinContent(663,1);
   h110->SetBinContent(665,2);
   h110->SetBinContent(666,1);
   h110->SetBinContent(678,3);
   h110->SetBinContent(679,6);
   h110->SetBinContent(680,2);
   h110->SetBinContent(681,1);
   h110->SetBinContent(682,1);
   h110->SetBinContent(683,4);
   h110->SetBinContent(684,1);
   h110->SetBinContent(685,5);
   h110->SetBinContent(686,1);
   h110->SetBinContent(687,1);
   h110->SetBinContent(693,1);
   h110->SetBinContent(694,1);
   h110->SetBinContent(696,1);
   h110->SetBinContent(705,2);
   h110->SetBinContent(706,1);
   h110->SetBinContent(711,1);
   h110->SetBinContent(714,1);
   h110->SetBinContent(715,5);
   h110->SetBinContent(716,1);
   h110->SetBinContent(717,1);
   h110->SetBinContent(718,1);
   h110->SetBinContent(730,5);
   h110->SetBinContent(731,2);
   h110->SetBinContent(733,3);
   h110->SetBinContent(734,1);
   h110->SetBinContent(735,2);
   h110->SetBinContent(736,2);
   h110->SetBinContent(738,3);
   h110->SetBinContent(755,1);
   h110->SetBinContent(761,1);
   h110->SetBinContent(762,1);
   h110->SetBinContent(765,1);
   h110->SetBinContent(767,1);
   h110->SetBinContent(768,3);
   h110->SetBinContent(769,1);
   h110->SetBinContent(782,1);
   h110->SetBinContent(783,3);
   h110->SetBinContent(784,3);
   h110->SetBinContent(785,2);
   h110->SetBinContent(786,1);
   h110->SetBinContent(787,2);
   h110->SetBinContent(788,4);
   h110->SetBinContent(789,3);
   h110->SetBinContent(790,1);
   h110->SetBinContent(792,1);
   h110->SetBinContent(797,2);
   h110->SetBinContent(804,1);
   h110->SetBinContent(805,1);
   h110->SetBinContent(809,1);
   h110->SetBinContent(810,1);
   h110->SetBinContent(815,1);
   h110->SetBinContent(816,2);
   h110->SetBinContent(818,3);
   h110->SetBinContent(820,2);
   h110->SetBinContent(821,2);
   h110->SetBinContent(834,4);
   h110->SetBinContent(835,3);
   h110->SetBinContent(836,4);
   h110->SetBinContent(837,2);
   h110->SetBinContent(838,1);
   h110->SetBinContent(840,6);
   h110->SetBinContent(841,7);
   h110->SetBinContent(842,1);
   h110->SetBinContent(856,1);
   h110->SetBinContent(858,1);
   h110->SetBinContent(859,1);
   h110->SetBinContent(861,3);
   h110->SetBinContent(862,1);
   h110->SetBinContent(863,1);
   h110->SetBinContent(865,1);
   h110->SetBinContent(866,1);
   h110->SetBinContent(867,1);
   h110->SetBinContent(868,2);
   h110->SetBinContent(869,1);
   h110->SetBinContent(870,2);
   h110->SetBinContent(871,2);
   h110->SetBinContent(872,1);
   h110->SetBinContent(886,1);
   h110->SetBinContent(887,2);
   h110->SetBinContent(888,4);
   h110->SetBinContent(889,3);
   h110->SetBinContent(890,1);
   h110->SetBinContent(891,2);
   h110->SetBinContent(892,1);
   h110->SetBinContent(893,1);
   h110->SetBinContent(894,5);
   h110->SetBinContent(895,2);
   h110->SetBinContent(902,2);
   h110->SetBinContent(904,1);
   h110->SetBinContent(907,1);
   h110->SetBinContent(914,1);
   h110->SetBinContent(915,1);
   h110->SetBinContent(917,1);
   h110->SetBinContent(920,3);
   h110->SetBinContent(921,3);
   h110->SetBinContent(938,7);
   h110->SetBinContent(939,1);
   h110->SetBinContent(940,6);
   h110->SetBinContent(941,4);
   h110->SetBinContent(942,1);
   h110->SetBinContent(943,3);
   h110->SetBinContent(944,3);
   h110->SetBinContent(945,2);
   h110->SetBinContent(946,3);
   h110->SetBinContent(947,1);
   h110->SetBinContent(948,1);
   h110->SetBinContent(950,1);
   h110->SetBinContent(953,1);
   h110->SetBinContent(954,1);
   h110->SetBinContent(955,1);
   h110->SetBinContent(956,1);
   h110->SetBinContent(964,1);
   h110->SetBinContent(965,2);
   h110->SetBinContent(966,1);
   h110->SetBinContent(967,1);
   h110->SetBinContent(969,1);
   h110->SetBinContent(970,4);
   h110->SetBinContent(971,1);
   h110->SetBinContent(973,6);
   h110->SetBinContent(974,2);
   h110->SetBinContent(990,1);
   h110->SetBinContent(991,8);
   h110->SetBinContent(992,9);
   h110->SetBinContent(993,4);
   h110->SetBinContent(994,3);
   h110->SetBinContent(996,1);
   h110->SetBinContent(997,3);
   h110->SetBinContent(999,1);
   h110->SetBinContent(1000,1);
   h110->SetBinContent(1001,1);
   h110->SetBinContent(1002,1);
   h110->SetBinContent(1005,1);
   h110->SetBinContent(1009,1);
   h110->SetBinContent(1010,1);
   h110->SetBinContent(1016,1);
   h110->SetBinContent(1017,2);
   h110->SetBinContent(1020,2);
   h110->SetBinContent(1022,1);
   h110->SetBinContent(1023,3);
   h110->SetBinContent(1024,4);
   h110->SetBinContent(1025,3);
   h110->SetBinContent(1042,1);
   h110->SetBinContent(1043,3);
   h110->SetBinContent(1044,6);
   h110->SetBinContent(1045,4);
   h110->SetBinContent(1046,2);
   h110->SetBinContent(1047,3);
   h110->SetBinContent(1049,1);
   h110->SetBinContent(1050,4);
   h110->SetBinContent(1051,1);
   h110->SetBinContent(1054,1);
   h110->SetBinContent(1058,1);
   h110->SetBinContent(1060,1);
   h110->SetBinContent(1064,1);
   h110->SetBinContent(1067,1);
   h110->SetBinContent(1068,3);
   h110->SetBinContent(1071,1);
   h110->SetBinContent(1073,2);
   h110->SetBinContent(1074,4);
   h110->SetBinContent(1075,1);
   h110->SetBinContent(1076,4);
   h110->SetBinContent(1094,5);
   h110->SetBinContent(1095,8);
   h110->SetBinContent(1096,3);
   h110->SetBinContent(1097,4);
   h110->SetBinContent(1098,1);
   h110->SetBinContent(1100,4);
   h110->SetBinContent(1101,4);
   h110->SetBinContent(1102,3);
   h110->SetBinContent(1106,2);
   h110->SetBinContent(1109,1);
   h110->SetBinContent(1120,1);
   h110->SetBinContent(1121,1);
   h110->SetBinContent(1122,1);
   h110->SetBinContent(1125,2);
   h110->SetBinContent(1126,5);
   h110->SetBinContent(1127,5);
   h110->SetBinContent(1146,4);
   h110->SetBinContent(1147,8);
   h110->SetBinContent(1148,5);
   h110->SetBinContent(1149,3);
   h110->SetBinContent(1150,1);
   h110->SetBinContent(1151,4);
   h110->SetBinContent(1152,2);
   h110->SetBinContent(1154,1);
   h110->SetBinContent(1156,1);
   h110->SetBinContent(1162,2);
   h110->SetBinContent(1171,2);
   h110->SetBinContent(1174,1);
   h110->SetBinContent(1175,2);
   h110->SetBinContent(1176,5);
   h110->SetBinContent(1177,2);
   h110->SetBinContent(1178,4);
   h110->SetBinContent(1199,7);
   h110->SetBinContent(1200,3);
   h110->SetBinContent(1201,6);
   h110->SetBinContent(1202,5);
   h110->SetBinContent(1203,4);
   h110->SetBinContent(1204,1);
   h110->SetBinContent(1205,5);
   h110->SetBinContent(1206,3);
   h110->SetBinContent(1207,1);
   h110->SetBinContent(1211,1);
   h110->SetBinContent(1215,1);
   h110->SetBinContent(1219,1);
   h110->SetBinContent(1220,1);
   h110->SetBinContent(1222,2);
   h110->SetBinContent(1226,3);
   h110->SetBinContent(1227,3);
   h110->SetBinContent(1228,4);
   h110->SetBinContent(1229,5);
   h110->SetBinContent(1230,1);
   h110->SetBinContent(1250,6);
   h110->SetBinContent(1251,6);
   h110->SetBinContent(1252,7);
   h110->SetBinContent(1253,1);
   h110->SetBinContent(1254,4);
   h110->SetBinContent(1255,2);
   h110->SetBinContent(1256,1);
   h110->SetBinContent(1257,5);
   h110->SetBinContent(1258,3);
   h110->SetBinContent(1260,1);
   h110->SetBinContent(1261,1);
   h110->SetBinContent(1266,1);
   h110->SetBinContent(1268,1);
   h110->SetBinContent(1273,2);
   h110->SetBinContent(1276,2);
   h110->SetBinContent(1277,2);
   h110->SetBinContent(1278,1);
   h110->SetBinContent(1279,5);
   h110->SetBinContent(1280,4);
   h110->SetBinContent(1302,2);
   h110->SetBinContent(1303,9);
   h110->SetBinContent(1304,4);
   h110->SetBinContent(1305,4);
   h110->SetBinContent(1306,2);
   h110->SetBinContent(1307,3);
   h110->SetBinContent(1308,2);
   h110->SetBinContent(1309,3);
   h110->SetBinContent(1310,5);
   h110->SetBinContent(1311,2);
   h110->SetBinContent(1320,2);
   h110->SetBinContent(1326,1);
   h110->SetBinContent(1327,1);
   h110->SetBinContent(1329,1);
   h110->SetBinContent(1330,3);
   h110->SetBinContent(1331,5);
   h110->SetBinContent(1332,5);
   h110->SetBinContent(1354,2);
   h110->SetBinContent(1355,15);
   h110->SetBinContent(1356,4);
   h110->SetBinContent(1357,3);
   h110->SetBinContent(1358,2);
   h110->SetBinContent(1359,2);
   h110->SetBinContent(1360,2);
   h110->SetBinContent(1361,3);
   h110->SetBinContent(1363,1);
   h110->SetBinContent(1366,2);
   h110->SetBinContent(1367,1);
   h110->SetBinContent(1368,2);
   h110->SetBinContent(1370,1);
   h110->SetBinContent(1371,2);
   h110->SetBinContent(1373,1);
   h110->SetBinContent(1377,2);
   h110->SetBinContent(1378,2);
   h110->SetBinContent(1380,2);
   h110->SetBinContent(1381,4);
   h110->SetBinContent(1382,4);
   h110->SetBinContent(1383,5);
   h110->SetBinContent(1406,2);
   h110->SetBinContent(1407,8);
   h110->SetBinContent(1408,6);
   h110->SetBinContent(1409,3);
   h110->SetBinContent(1410,4);
   h110->SetBinContent(1411,2);
   h110->SetBinContent(1412,6);
   h110->SetBinContent(1413,1);
   h110->SetBinContent(1414,6);
   h110->SetBinContent(1416,1);
   h110->SetBinContent(1417,2);
   h110->SetBinContent(1423,1);
   h110->SetBinContent(1424,1);
   h110->SetBinContent(1428,2);
   h110->SetBinContent(1429,1);
   h110->SetBinContent(1430,1);
   h110->SetBinContent(1431,1);
   h110->SetBinContent(1432,4);
   h110->SetBinContent(1433,3);
   h110->SetBinContent(1458,6);
   h110->SetBinContent(1459,19);
   h110->SetBinContent(1460,5);
   h110->SetBinContent(1461,4);
   h110->SetBinContent(1462,4);
   h110->SetBinContent(1463,1);
   h110->SetBinContent(1464,2);
   h110->SetBinContent(1465,5);
   h110->SetBinContent(1466,6);
   h110->SetBinContent(1467,2);
   h110->SetBinContent(1472,1);
   h110->SetBinContent(1477,1);
   h110->SetBinContent(1480,1);
   h110->SetBinContent(1482,1);
   h110->SetBinContent(1483,2);
   h110->SetBinContent(1484,7);
   h110->SetBinContent(1485,3);
   h110->SetBinContent(1510,3);
   h110->SetBinContent(1511,8);
   h110->SetBinContent(1512,4);
   h110->SetBinContent(1513,4);
   h110->SetBinContent(1514,1);
   h110->SetBinContent(1515,2);
   h110->SetBinContent(1516,2);
   h110->SetBinContent(1517,3);
   h110->SetBinContent(1518,4);
   h110->SetBinContent(1519,3);
   h110->SetBinContent(1522,1);
   h110->SetBinContent(1523,2);
   h110->SetBinContent(1524,1);
   h110->SetBinContent(1526,1);
   h110->SetBinContent(1530,1);
   h110->SetBinContent(1531,1);
   h110->SetBinContent(1532,4);
   h110->SetBinContent(1533,8);
   h110->SetBinContent(1534,4);
   h110->SetBinContent(1535,4);
   h110->SetBinContent(1536,1);
   h110->SetBinContent(1562,2);
   h110->SetBinContent(1563,14);
   h110->SetBinContent(1564,7);
   h110->SetBinContent(1565,3);
   h110->SetBinContent(1566,5);
   h110->SetBinContent(1567,4);
   h110->SetBinContent(1568,2);
   h110->SetBinContent(1569,4);
   h110->SetBinContent(1570,1);
   h110->SetBinContent(1571,3);
   h110->SetBinContent(1573,1);
   h110->SetBinContent(1575,2);
   h110->SetBinContent(1576,1);
   h110->SetBinContent(1580,1);
   h110->SetBinContent(1582,2);
   h110->SetBinContent(1583,2);
   h110->SetBinContent(1585,1);
   h110->SetBinContent(1586,6);
   h110->SetBinContent(1614,1);
   h110->SetBinContent(1615,14);
   h110->SetBinContent(1616,8);
   h110->SetBinContent(1617,4);
   h110->SetBinContent(1618,2);
   h110->SetBinContent(1619,3);
   h110->SetBinContent(1620,2);
   h110->SetBinContent(1621,4);
   h110->SetBinContent(1622,3);
   h110->SetBinContent(1624,1);
   h110->SetBinContent(1625,1);
   h110->SetBinContent(1627,1);
   h110->SetBinContent(1628,1);
   h110->SetBinContent(1631,1);
   h110->SetBinContent(1633,1);
   h110->SetBinContent(1634,1);
   h110->SetBinContent(1636,1);
   h110->SetBinContent(1637,5);
   h110->SetBinContent(1638,2);
   h110->SetBinContent(1667,15);
   h110->SetBinContent(1668,6);
   h110->SetBinContent(1669,3);
   h110->SetBinContent(1670,4);
   h110->SetBinContent(1671,2);
   h110->SetBinContent(1672,1);
   h110->SetBinContent(1673,4);
   h110->SetBinContent(1674,3);
   h110->SetBinContent(1676,1);
   h110->SetBinContent(1677,1);
   h110->SetBinContent(1680,1);
   h110->SetBinContent(1681,1);
   h110->SetBinContent(1682,1);
   h110->SetBinContent(1686,4);
   h110->SetBinContent(1687,6);
   h110->SetBinContent(1688,6);
   h110->SetBinContent(1689,2);
   h110->SetBinContent(1719,16);
   h110->SetBinContent(1720,7);
   h110->SetBinContent(1721,2);
   h110->SetBinContent(1723,3);
   h110->SetBinContent(1724,1);
   h110->SetBinContent(1725,1);
   h110->SetBinContent(1726,2);
   h110->SetBinContent(1727,2);
   h110->SetBinContent(1728,1);
   h110->SetBinContent(1729,2);
   h110->SetBinContent(1731,1);
   h110->SetBinContent(1732,1);
   h110->SetBinContent(1733,1);
   h110->SetBinContent(1734,1);
   h110->SetBinContent(1735,1);
   h110->SetBinContent(1737,1);
   h110->SetBinContent(1738,2);
   h110->SetBinContent(1739,5);
   h110->SetBinContent(1740,1);
   h110->SetBinContent(1741,1);
   h110->SetBinContent(1771,20);
   h110->SetBinContent(1772,3);
   h110->SetBinContent(1773,3);
   h110->SetBinContent(1774,2);
   h110->SetBinContent(1775,3);
   h110->SetBinContent(1776,3);
   h110->SetBinContent(1777,2);
   h110->SetBinContent(1778,1);
   h110->SetBinContent(1779,3);
   h110->SetBinContent(1780,1);
   h110->SetBinContent(1781,1);
   h110->SetBinContent(1782,3);
   h110->SetBinContent(1783,1);
   h110->SetBinContent(1785,1);
   h110->SetBinContent(1787,2);
   h110->SetBinContent(1788,2);
   h110->SetBinContent(1789,3);
   h110->SetBinContent(1790,2);
   h110->SetBinContent(1791,3);
   h110->SetBinContent(1823,15);
   h110->SetBinContent(1824,9);
   h110->SetBinContent(1825,8);
   h110->SetBinContent(1826,2);
   h110->SetBinContent(1827,1);
   h110->SetBinContent(1828,3);
   h110->SetBinContent(1829,2);
   h110->SetBinContent(1830,2);
   h110->SetBinContent(1831,1);
   h110->SetBinContent(1833,2);
   h110->SetBinContent(1837,2);
   h110->SetBinContent(1838,3);
   h110->SetBinContent(1839,1);
   h110->SetBinContent(1840,5);
   h110->SetBinContent(1841,2);
   h110->SetBinContent(1842,2);
   h110->SetBinContent(1875,22);
   h110->SetBinContent(1876,9);
   h110->SetBinContent(1877,2);
   h110->SetBinContent(1878,1);
   h110->SetBinContent(1879,2);
   h110->SetBinContent(1880,3);
   h110->SetBinContent(1881,5);
   h110->SetBinContent(1882,4);
   h110->SetBinContent(1883,2);
   h110->SetBinContent(1885,1);
   h110->SetBinContent(1887,1);
   h110->SetBinContent(1888,3);
   h110->SetBinContent(1889,1);
   h110->SetBinContent(1890,5);
   h110->SetBinContent(1891,7);
   h110->SetBinContent(1892,4);
   h110->SetBinContent(1927,7);
   h110->SetBinContent(1928,11);
   h110->SetBinContent(1929,3);
   h110->SetBinContent(1930,3);
   h110->SetBinContent(1931,4);
   h110->SetBinContent(1932,1);
   h110->SetBinContent(1933,4);
   h110->SetBinContent(1934,1);
   h110->SetBinContent(1935,2);
   h110->SetBinContent(1936,1);
   h110->SetBinContent(1937,1);
   h110->SetBinContent(1938,1);
   h110->SetBinContent(1940,2);
   h110->SetBinContent(1941,2);
   h110->SetBinContent(1942,3);
   h110->SetBinContent(1943,4);
   h110->SetBinContent(1944,2);
   h110->SetBinContent(1979,4);
   h110->SetBinContent(1980,4);
   h110->SetBinContent(1981,2);
   h110->SetBinContent(1982,2);
   h110->SetBinContent(1983,4);
   h110->SetBinContent(1984,1);
   h110->SetBinContent(1985,8);
   h110->SetBinContent(1986,5);
   h110->SetBinContent(1987,2);
   h110->SetBinContent(1989,1);
   h110->SetBinContent(1990,2);
   h110->SetBinContent(1991,1);
   h110->SetBinContent(1992,5);
   h110->SetBinContent(1993,4);
   h110->SetBinContent(1994,3);
   h110->SetBinContent(2032,6);
   h110->SetBinContent(2034,1);
   h110->SetBinContent(2035,3);
   h110->SetBinContent(2036,1);
   h110->SetBinContent(2037,3);
   h110->SetBinContent(2038,6);
   h110->SetBinContent(2040,3);
   h110->SetBinContent(2042,2);
   h110->SetBinContent(2043,1);
   h110->SetBinContent(2044,5);
   h110->SetBinContent(2084,4);
   h110->SetBinContent(2085,6);
   h110->SetBinContent(2086,2);
   h110->SetBinContent(2087,2);
   h110->SetBinContent(2088,2);
   h110->SetBinContent(2089,9);
   h110->SetBinContent(2090,2);
   h110->SetBinContent(2091,3);
   h110->SetBinContent(2092,3);
   h110->SetBinContent(2093,3);
   h110->SetBinContent(2094,5);
   h110->SetBinContent(2095,2);
   h110->SetBinContent(2096,2);
   h110->SetBinContent(2137,2);
   h110->SetBinContent(2138,2);
   h110->SetBinContent(2139,3);
   h110->SetBinContent(2140,7);
   h110->SetBinContent(2141,13);
   h110->SetBinContent(2142,2);
   h110->SetBinContent(2143,1);
   h110->SetBinContent(2144,5);
   h110->SetBinContent(2145,3);
   h110->SetBinContent(2146,2);
   h110->SetBinContent(2189,2);
   h110->SetBinContent(2190,5);
   h110->SetBinContent(2191,2);
   h110->SetBinContent(2192,3);
   h110->SetBinContent(2193,6);
   h110->SetBinContent(2194,3);
   h110->SetBinContent(2195,1);
   h110->SetBinContent(2197,1);
   h110->SetBinContent(2242,2);
   h110->SetBinContent(2243,1);
   h110->SetBinContent(2244,5);
   h110->SetBinContent(2245,5);
   h110->SetBinContent(2246,4);
   h110->SetBinContent(2296,2);
   h110->SetEntries(2421);
   h110->SetMarkerStyle(20);
   h110->SetMarkerSize(0.6);
   h110->GetXaxis()->SetTitle("#it{m^{2}(K}^{0}_{S}#it{#pi^{+})} [GeV^{2}]");
   h110->GetXaxis()->SetNdivisions(505);
   h110->GetXaxis()->SetLabelFont(42);
   h110->GetXaxis()->SetLabelSize(0.06);
   h110->GetXaxis()->SetTitleSize(0.06);
   h110->GetXaxis()->SetTitleOffset(1.3);
   h110->GetXaxis()->SetTitleFont(132);
   h110->GetYaxis()->SetTitle("#it{m^{2}(K^{#minus}#pi^{+})} [GeV^{2}]");
   h110->GetYaxis()->SetNdivisions(505);
   h110->GetYaxis()->SetLabelFont(42);
   h110->GetYaxis()->SetLabelSize(0.06);
   h110->GetYaxis()->SetTitleSize(0.06);
   h110->GetYaxis()->SetTitleOffset(1.3);
   h110->GetYaxis()->SetTitleFont(132);
   h110->GetZaxis()->SetLabelFont(42);
   h110->GetZaxis()->SetLabelSize(0.035);
   h110->GetZaxis()->SetTitleSize(0.035);
   h110->GetZaxis()->SetTitleFont(42);
   h110->Draw("P");
   TText *text = new TText(8,9,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(8,8,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig25a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:41:10 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.26,-25.89104,1.838947,94.28677);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","m(K-pi+)",80,0.4,3.6);
   h101->SetBinContent(6,-0.4788217);
   h101->SetBinContent(7,6.725801);
   h101->SetBinContent(8,2.374049);
   h101->SetBinContent(9,11.33885);
   h101->SetBinContent(10,9.930424);
   h101->SetBinContent(11,19.64906);
   h101->SetBinContent(12,18.84018);
   h101->SetBinContent(13,70.44033);
   h101->SetBinContent(14,27.61468);
   h101->SetBinContent(15,21.2126);
   h101->SetBinContent(16,21.34622);
   h101->SetBinContent(17,22.8322);
   h101->SetBinContent(18,13.52915);
   h101->SetBinContent(19,24.60671);
   h101->SetBinContent(20,11.57867);
   h101->SetBinContent(21,34.20544);
   h101->SetBinContent(22,6.924078);
   h101->SetBinContent(23,16.32535);
   h101->SetBinContent(24,34.36054);
   h101->SetBinContent(25,28.12154);
   h101->SetBinContent(26,47.05136);
   h101->SetBinContent(27,37.37508);
   h101->SetBinContent(28,24.54368);
   h101->SetBinContent(29,9.804169);
   h101->SetBinContent(30,7.001631);
   h101->SetBinContent(31,14.95927);
   h101->SetBinContent(32,7.438096);
   h101->SetBinContent(33,5.41006);
   h101->SetBinContent(34,10.88172);
   h101->SetBinContent(35,8.367704);
   h101->SetBinContent(36,15.60752);
   h101->SetBinContent(37,-0.856164);
   h101->SetBinContent(38,8.10722);
   h101->SetBinContent(39,21.3542);
   h101->SetBinContent(40,22.52997);
   h101->SetBinContent(41,15.95293);
   h101->SetBinContent(42,21.43154);
   h101->SetBinContent(43,9.214229);
   h101->SetBinContent(44,21.43175);
   h101->SetBinContent(45,18.67791);
   h101->SetBinContent(46,29.29834);
   h101->SetBinContent(47,19.7706);
   h101->SetBinContent(48,28.12891);
   h101->SetBinContent(49,24.45344);
   h101->SetBinContent(50,25.60834);
   h101->SetBinContent(51,37.58051);
   h101->SetBinContent(52,35.7348);
   h101->SetBinContent(53,24.41825);
   h101->SetBinContent(54,26.34867);
   h101->SetBinContent(55,35.25598);
   h101->SetBinContent(56,30.60834);
   h101->SetBinContent(57,26.65785);
   h101->SetBinContent(58,31.73562);
   h101->SetBinContent(59,46.58051);
   h101->SetBinContent(60,32.00245);
   h101->SetBinContent(61,29.33332);
   h101->SetBinContent(62,16.64272);
   h101->SetBinContent(63,30.73399);
   h101->SetBinContent(64,16.86106);
   h101->SetBinContent(65,7.889092);
   h101->SetBinContent(66,-2.999185);
   h101->SetBinContent(67,-6.492327);
   h101->SetBinContent(68,-6.013505);
   h101->SetBinContent(69,-8.372417);
   h101->SetBinContent(70,-5.640272);
   h101->SetBinContent(71,-0.4788217);
   h101->SetBinContent(72,-0.4436255);
   h101->SetBinError(6,0.4788217);
   h101->SetBinError(7,3.609843);
   h101->SetBinError(8,3.692677);
   h101->SetBinError(9,4.761127);
   h101->SetBinError(10,4.672544);
   h101->SetBinError(11,6.030972);
   h101->SetBinError(12,7.068241);
   h101->SetBinError(13,11.0847);
   h101->SetBinError(14,7.494853);
   h101->SetBinError(15,6.329331);
   h101->SetBinError(16,6.199964);
   h101->SetBinError(17,6.379757);
   h101->SetBinError(18,5.2429);
   h101->SetBinError(19,6.317758);
   h101->SetBinError(20,5.332687);
   h101->SetBinError(21,7.181185);
   h101->SetBinError(22,5.395311);
   h101->SetBinError(23,6.037718);
   h101->SetBinError(24,7.377098);
   h101->SetBinError(25,7.376997);
   h101->SetBinError(26,8.81846);
   h101->SetBinError(27,8.042624);
   h101->SetBinError(28,6.763893);
   h101->SetBinError(29,5.405993);
   h101->SetBinError(30,5.525889);
   h101->SetBinError(31,6.089082);
   h101->SetBinError(32,5.371001);
   h101->SetBinError(33,5.326455);
   h101->SetBinError(34,5.625908);
   h101->SetBinError(35,5.469239);
   h101->SetBinError(36,6.533131);
   h101->SetBinError(37,6.454519);
   h101->SetBinError(38,5.606965);
   h101->SetBinError(39,7.190153);
   h101->SetBinError(40,6.946635);
   h101->SetBinError(41,6.953678);
   h101->SetBinError(42,6.988859);
   h101->SetBinError(43,7.183028);
   h101->SetBinError(44,7.288646);
   h101->SetBinError(45,6.754026);
   h101->SetBinError(46,8.186908);
   h101->SetBinError(47,7.924184);
   h101->SetBinError(48,7.758305);
   h101->SetBinError(49,8.054664);
   h101->SetBinError(50,8.028047);
   h101->SetBinError(51,9.069357);
   h101->SetBinError(52,8.446162);
   h101->SetBinError(53,8.056679);
   h101->SetBinError(54,8.873711);
   h101->SetBinError(55,8.459723);
   h101->SetBinError(56,8.333638);
   h101->SetBinError(57,8.270373);
   h101->SetBinError(58,8.89412);
   h101->SetBinError(59,9.552655);
   h101->SetBinError(60,8.203852);
   h101->SetBinError(61,7.919139);
   h101->SetBinError(62,6.606764);
   h101->SetBinError(63,7.387146);
   h101->SetBinError(64,6.704144);
   h101->SetBinError(65,5.867033);
   h101->SetBinError(66,2.961035);
   h101->SetBinError(67,1.736371);
   h101->SetBinError(68,1.669046);
   h101->SetBinError(69,1.97474);
   h101->SetBinError(70,1.629062);
   h101->SetBinError(71,0.4788217);
   h101->SetBinError(72,0.4436255);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(4907);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h131 = new TH1F("h131","",80,0.4,3.6);
   h131->SetBinContent(7,3.990482);
   h131->SetBinContent(8,6.766154);
   h131->SetBinContent(9,9.188441);
   h131->SetBinContent(10,11.79965);
   h131->SetBinContent(11,15.84358);
   h131->SetBinContent(12,29.37068);
   h131->SetBinContent(13,67.71181);
   h131->SetBinContent(14,28.5504);
   h131->SetBinContent(15,21.10251);
   h131->SetBinContent(16,19.38521);
   h131->SetBinContent(17,18.81848);
   h131->SetBinContent(18,18.54168);
   h131->SetBinContent(19,18.3344);
   h131->SetBinContent(20,18.16245);
   h131->SetBinContent(21,18.09451);
   h131->SetBinContent(22,18.32983);
   h131->SetBinContent(23,19.35872);
   h131->SetBinContent(24,22.50227);
   h131->SetBinContent(25,31.39693);
   h131->SetBinContent(26,47.13004);
   h131->SetBinContent(27,39.20767);
   h131->SetBinContent(28,23.67527);
   h131->SetBinContent(29,16.09904);
   h131->SetBinContent(30,12.20674);
   h131->SetBinContent(31,9.803152);
   h131->SetBinContent(32,8.097095);
   h131->SetBinContent(33,6.775703);
   h131->SetBinContent(34,5.699303);
   h131->SetBinContent(35,4.798123);
   h131->SetBinContent(36,4.033324);
   h131->SetBinContent(37,3.380766);
   h131->SetBinContent(38,2.823717);
   h131->SetBinContent(39,2.349383);
   h131->SetBinContent(40,1.947208);
   h131->SetBinContent(41,1.553237);
   h131->SetBinContent(42,1.157067);
   h131->SetBinContent(43,0.8171163);
   h131->SetBinContent(44,0.5612326);
   h131->SetBinContent(45,0.388748);
   h131->SetBinContent(46,0.2821989);
   h131->SetBinContent(47,0.2198036);
   h131->SetBinContent(48,0.18331);
   h131->SetBinContent(49,0.1605413);
   h131->SetBinContent(50,0.1446337);
   h131->SetBinContent(51,0.1322018);
   h131->SetBinContent(52,0.1217288);
   h131->SetBinContent(53,0.1125595);
   h131->SetBinContent(54,0.1043907);
   h131->SetBinContent(55,0.09705354);
   h131->SetBinContent(56,0.09043221);
   h131->SetBinContent(57,0.08443584);
   h131->SetBinContent(58,0.07898888);
   h131->SetBinContent(59,0.07402711);
   h131->SetBinContent(60,0.06949545);
   h131->SetBinContent(61,0.06534642);
   h131->SetBinContent(62,0.06153886);
   h131->SetBinContent(63,0.05803697);
   h131->SetBinContent(64,0.05480951);
   h131->SetBinContent(65,0.0518291);
   h131->SetBinContent(66,0.04907165);
   h131->SetBinContent(67,0.04651593);
   h131->SetBinContent(68,0.04414316);
   h131->SetBinContent(69,0.04193666);
   h131->SetBinContent(70,0.03988161);
   h131->SetBinContent(71,0.03796478);
   h131->SetBinContent(72,0.03617435);
   h131->SetBinContent(73,0.0344997);
   h131->SetBinContent(74,0.03293131);
   h131->SetBinContent(75,0.03146062);
   h131->SetBinContent(76,0.03007987);
   h131->SetBinContent(77,0.02878208);
   h131->SetBinContent(78,0.02756091);
   h131->SetBinContent(79,0.02641061);
   h131->SetBinContent(80,0.02532595);
   h131->SetEntries(80);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h131->SetLineColor(ci);
   h131->SetLineWidth(2);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("CSAME");
   
   TH1F *h132 = new TH1F("h132","",80,0.4,3.6);
   h132->SetBinContent(7,3.957533);
   h132->SetBinContent(8,6.592772);
   h132->SetBinContent(9,8.686836);
   h132->SetBinContent(10,10.49569);
   h132->SetBinContent(11,12.07618);
   h132->SetBinContent(12,13.44059);
   h132->SetBinContent(13,14.58769);
   h132->SetBinContent(14,15.51294);
   h132->SetBinContent(15,16.21283);
   h132->SetBinContent(16,16.68699);
   h132->SetBinContent(17,16.93913);
   h132->SetBinContent(18,16.97736);
   h132->SetBinContent(19,16.81414);
   h132->SetBinContent(20,16.46586);
   h132->SetBinContent(21,15.95224);
   h132->SetBinContent(22,15.29558);
   h132->SetBinContent(23,14.51993);
   h132->SetBinContent(24,13.65022);
   h132->SetBinContent(25,12.71142);
   h132->SetBinContent(26,11.72775);
   h132->SetBinContent(27,10.722);
   h132->SetBinContent(28,9.714986);
   h132->SetBinContent(29,8.725071);
   h132->SetBinContent(30,7.767926);
   h132->SetBinContent(31,6.856356);
   h132->SetBinContent(32,6.000282);
   h132->SetBinContent(33,5.206833);
   h132->SetBinContent(34,4.480529);
   h132->SetBinContent(35,3.823541);
   h132->SetBinContent(36,3.235989);
   h132->SetBinContent(37,2.716284);
   h132->SetBinContent(38,2.261466);
   h132->SetBinContent(39,1.867539);
   h132->SetBinContent(40,1.529785);
   h132->SetBinContent(41,1.188249);
   h132->SetBinContent(42,0.8353418);
   h132->SetBinContent(43,0.5315108);
   h132->SetBinContent(44,0.3060996);
   h132->SetBinContent(45,0.1595611);
   h132->SetBinContent(46,0.07528617);
   h132->SetBinContent(47,0.0321541);
   h132->SetBinContent(48,0.01243081);
   h132->SetBinContent(49,0.004350228);
   h132->SetBinContent(50,0.001378104);
   h132->SetBinContent(51,0.0003951995);
   h132->SetBinContent(52,0.000102594);
   h132->SetBinContent(53,2.41104e-05);
   h132->SetBinContent(54,5.12944e-06);
   h132->SetBinContent(55,9.879249e-07);
   h132->SetBinContent(56,1.722549e-07);
   h132->SetBinContent(57,2.719051e-08);
   h132->SetBinContent(58,3.885674e-09);
   h132->SetBinContent(59,5.02716e-10);
   h132->SetBinContent(60,5.888307e-11);
   h132->SetBinContent(61,6.244151e-12);
   h132->SetBinContent(62,5.994809e-13);
   h132->SetBinContent(63,5.210745e-14);
   h132->SetBinContent(64,4.100624e-15);
   h132->SetBinContent(65,2.921656e-16);
   h132->SetBinContent(66,1.884691e-17);
   h132->SetBinContent(67,1.100743e-18);
   h132->SetBinContent(68,5.820618e-20);
   h132->SetBinContent(69,2.786714e-21);
   h132->SetBinContent(70,1.207976e-22);
   h132->SetBinContent(71,4.740991e-24);
   h132->SetBinContent(72,1.684718e-25);
   h132->SetBinContent(73,5.420441e-27);
   h132->SetBinContent(74,1.579041e-28);
   h132->SetBinContent(75,4.164912e-30);
   h132->SetBinContent(76,9.946572e-32);
   h132->SetBinContent(77,2.150791e-33);
   h132->SetBinContent(78,4.210969e-35);
   h132->SetBinContent(79,7.464942e-37);
   h132->SetBinContent(80,1.19821e-38);
   h132->SetEntries(80);

   ci = TColor::GetColor("#0000ff");
   h132->SetLineColor(ci);
   h132->SetLineStyle(2);
   h132->SetLineWidth(2);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("CSAME");
   
   TH1F *h101 = new TH1F("h101","m(K-pi+)",80,0.4,3.6);
   h101->SetBinContent(6,-0.4788217);
   h101->SetBinContent(7,6.725801);
   h101->SetBinContent(8,2.374049);
   h101->SetBinContent(9,11.33885);
   h101->SetBinContent(10,9.930424);
   h101->SetBinContent(11,19.64906);
   h101->SetBinContent(12,18.84018);
   h101->SetBinContent(13,70.44033);
   h101->SetBinContent(14,27.61468);
   h101->SetBinContent(15,21.2126);
   h101->SetBinContent(16,21.34622);
   h101->SetBinContent(17,22.8322);
   h101->SetBinContent(18,13.52915);
   h101->SetBinContent(19,24.60671);
   h101->SetBinContent(20,11.57867);
   h101->SetBinContent(21,34.20544);
   h101->SetBinContent(22,6.924078);
   h101->SetBinContent(23,16.32535);
   h101->SetBinContent(24,34.36054);
   h101->SetBinContent(25,28.12154);
   h101->SetBinContent(26,47.05136);
   h101->SetBinContent(27,37.37508);
   h101->SetBinContent(28,24.54368);
   h101->SetBinContent(29,9.804169);
   h101->SetBinContent(30,7.001631);
   h101->SetBinContent(31,14.95927);
   h101->SetBinContent(32,7.438096);
   h101->SetBinContent(33,5.41006);
   h101->SetBinContent(34,10.88172);
   h101->SetBinContent(35,8.367704);
   h101->SetBinContent(36,15.60752);
   h101->SetBinContent(37,-0.856164);
   h101->SetBinContent(38,8.10722);
   h101->SetBinContent(39,21.3542);
   h101->SetBinContent(40,22.52997);
   h101->SetBinContent(41,15.95293);
   h101->SetBinContent(42,21.43154);
   h101->SetBinContent(43,9.214229);
   h101->SetBinContent(44,21.43175);
   h101->SetBinContent(45,18.67791);
   h101->SetBinContent(46,29.29834);
   h101->SetBinContent(47,19.7706);
   h101->SetBinContent(48,28.12891);
   h101->SetBinContent(49,24.45344);
   h101->SetBinContent(50,25.60834);
   h101->SetBinContent(51,37.58051);
   h101->SetBinContent(52,35.7348);
   h101->SetBinContent(53,24.41825);
   h101->SetBinContent(54,26.34867);
   h101->SetBinContent(55,35.25598);
   h101->SetBinContent(56,30.60834);
   h101->SetBinContent(57,26.65785);
   h101->SetBinContent(58,31.73562);
   h101->SetBinContent(59,46.58051);
   h101->SetBinContent(60,32.00245);
   h101->SetBinContent(61,29.33332);
   h101->SetBinContent(62,16.64272);
   h101->SetBinContent(63,30.73399);
   h101->SetBinContent(64,16.86106);
   h101->SetBinContent(65,7.889092);
   h101->SetBinContent(66,-2.999185);
   h101->SetBinContent(67,-6.492327);
   h101->SetBinContent(68,-6.013505);
   h101->SetBinContent(69,-8.372417);
   h101->SetBinContent(70,-5.640272);
   h101->SetBinContent(71,-0.4788217);
   h101->SetBinContent(72,-0.4436255);
   h101->SetBinError(6,0.4788217);
   h101->SetBinError(7,3.609843);
   h101->SetBinError(8,3.692677);
   h101->SetBinError(9,4.761127);
   h101->SetBinError(10,4.672544);
   h101->SetBinError(11,6.030972);
   h101->SetBinError(12,7.068241);
   h101->SetBinError(13,11.0847);
   h101->SetBinError(14,7.494853);
   h101->SetBinError(15,6.329331);
   h101->SetBinError(16,6.199964);
   h101->SetBinError(17,6.379757);
   h101->SetBinError(18,5.2429);
   h101->SetBinError(19,6.317758);
   h101->SetBinError(20,5.332687);
   h101->SetBinError(21,7.181185);
   h101->SetBinError(22,5.395311);
   h101->SetBinError(23,6.037718);
   h101->SetBinError(24,7.377098);
   h101->SetBinError(25,7.376997);
   h101->SetBinError(26,8.81846);
   h101->SetBinError(27,8.042624);
   h101->SetBinError(28,6.763893);
   h101->SetBinError(29,5.405993);
   h101->SetBinError(30,5.525889);
   h101->SetBinError(31,6.089082);
   h101->SetBinError(32,5.371001);
   h101->SetBinError(33,5.326455);
   h101->SetBinError(34,5.625908);
   h101->SetBinError(35,5.469239);
   h101->SetBinError(36,6.533131);
   h101->SetBinError(37,6.454519);
   h101->SetBinError(38,5.606965);
   h101->SetBinError(39,7.190153);
   h101->SetBinError(40,6.946635);
   h101->SetBinError(41,6.953678);
   h101->SetBinError(42,6.988859);
   h101->SetBinError(43,7.183028);
   h101->SetBinError(44,7.288646);
   h101->SetBinError(45,6.754026);
   h101->SetBinError(46,8.186908);
   h101->SetBinError(47,7.924184);
   h101->SetBinError(48,7.758305);
   h101->SetBinError(49,8.054664);
   h101->SetBinError(50,8.028047);
   h101->SetBinError(51,9.069357);
   h101->SetBinError(52,8.446162);
   h101->SetBinError(53,8.056679);
   h101->SetBinError(54,8.873711);
   h101->SetBinError(55,8.459723);
   h101->SetBinError(56,8.333638);
   h101->SetBinError(57,8.270373);
   h101->SetBinError(58,8.89412);
   h101->SetBinError(59,9.552655);
   h101->SetBinError(60,8.203852);
   h101->SetBinError(61,7.919139);
   h101->SetBinError(62,6.606764);
   h101->SetBinError(63,7.387146);
   h101->SetBinError(64,6.704144);
   h101->SetBinError(65,5.867033);
   h101->SetBinError(66,2.961035);
   h101->SetBinError(67,1.736371);
   h101->SetBinError(68,1.669046);
   h101->SetBinError(69,1.97474);
   h101->SetBinError(70,1.629062);
   h101->SetBinError(71,0.4788217);
   h101->SetBinError(72,0.4436255);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(4907);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   
   TH1F *h133 = new TH1F("h133","",80,0.4,3.6);
   h133->SetBinContent(7,0.03268212);
   h133->SetBinContent(8,0.1707104);
   h133->SetBinContent(9,0.4928243);
   h133->SetBinContent(10,1.284197);
   h133->SetBinContent(11,3.73062);
   h133->SetBinContent(12,15.86885);
   h133->SetBinContent(13,53.02915);
   h133->SetBinContent(14,12.89685);
   h133->SetBinContent(15,4.68764);
   h133->SetBinContent(16,2.413065);
   h133->SetBinContent(17,1.480105);
   h133->SetBinContent(18,1.004774);
   h133->SetBinContent(19,0.72811);
   h133->SetBinContent(20,0.5520739);
   h133->SetBinContent(21,0.4327341);
   h133->SetBinContent(22,0.3479178);
   h133->SetBinContent(23,0.2854002);
   h133->SetBinContent(24,0.2379656);
   h133->SetBinContent(25,0.2011184);
   h133->SetBinContent(26,0.171932);
   h133->SetBinContent(27,0.1484306);
   h133->SetBinContent(28,0.129239);
   h133->SetBinContent(29,0.1133752);
   h133->SetBinContent(30,0.1001219);
   h133->SetBinContent(31,0.08894493);
   h133->SetBinContent(32,0.07943974);
   h133->SetBinContent(33,0.07129536);
   h133->SetBinContent(34,0.06426945);
   h133->SetBinContent(35,0.05817094);
   h133->SetBinContent(36,0.05284755);
   h133->SetBinContent(37,0.0481767);
   h133->SetBinContent(38,0.04405885);
   h133->SetBinContent(39,0.04041253);
   h133->SetBinContent(40,0.03717052);
   h133->SetBinContent(41,0.03427701);
   h133->SetBinContent(42,0.03168534);
   h133->SetBinContent(43,0.02935632);
   h133->SetBinContent(44,0.02725677);
   h133->SetBinContent(45,0.02535852);
   h133->SetBinContent(46,0.02363753);
   h133->SetBinContent(47,0.02207315);
   h133->SetBinContent(48,0.02064761);
   h133->SetBinContent(49,0.01934555);
   h133->SetBinContent(50,0.01815363);
   h133->SetBinContent(51,0.01706021);
   h133->SetBinContent(52,0.01605515);
   h133->SetBinContent(53,0.01512952);
   h133->SetBinContent(54,0.0142755);
   h133->SetBinContent(55,0.01348615);
   h133->SetBinContent(56,0.01275537);
   h133->SetBinContent(57,0.01207773);
   h133->SetBinContent(58,0.01144839);
   h133->SetBinContent(59,0.01086306);
   h133->SetBinContent(60,0.01031789);
   h133->SetBinContent(61,0.009809433);
   h133->SetBinContent(62,0.009334598);
   h133->SetBinContent(63,0.008890606);
   h133->SetBinContent(64,0.008474952);
   h133->SetBinContent(65,0.008085372);
   h133->SetBinContent(66,0.007719822);
   h133->SetBinContent(67,0.007376446);
   h133->SetBinContent(68,0.007053563);
   h133->SetBinContent(69,0.006749641);
   h133->SetBinContent(70,0.006463287);
   h133->SetBinContent(71,0.00619323);
   h133->SetBinContent(72,0.00593831);
   h133->SetBinContent(73,0.005697464);
   h133->SetBinContent(74,0.005469719);
   h133->SetBinContent(75,0.005254184);
   h133->SetBinContent(76,0.00505004);
   h133->SetBinContent(77,0.004856532);
   h133->SetBinContent(78,0.004672966);
   h133->SetBinContent(79,0.004498704);
   h133->SetBinContent(80,0.004333154);
   h133->SetEntries(80);

   ci = TColor::GetColor("#006633");
   h133->SetLineColor(ci);
   h133->SetLineStyle(3);
   h133->SetLineWidth(2);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("CSAME");
   
   TH1F *h134 = new TH1F("h134","",80,0.4,3.6);
   h134->SetBinContent(7,0.0002660218);
   h134->SetBinContent(8,0.0026718);
   h134->SetBinContent(9,0.008780409);
   h134->SetBinContent(10,0.01976124);
   h134->SetBinContent(11,0.03678204);
   h134->SetBinContent(12,0.06123382);
   h134->SetBinContent(13,0.09496816);
   h134->SetBinContent(14,0.140611);
   h134->SetBinContent(15,0.2020372);
   h134->SetBinContent(16,0.2851502);
   h134->SetBinContent(17,0.3992465);
   h134->SetBinContent(18,0.5595421);
   h134->SetBinContent(19,0.7921409);
   h134->SetBinContent(20,1.144515);
   h134->SetBinContent(21,1.709534);
   h134->SetBinContent(22,2.686335);
   h134->SetBinContent(23,4.553396);
   h134->SetBinContent(24,8.614087);
   h134->SetBinContent(25,18.48439);
   h134->SetBinContent(26,35.23035);
   h134->SetBinContent(27,28.33723);
   h134->SetBinContent(28,13.83104);
   h134->SetBinContent(29,7.260591);
   h134->SetBinContent(30,4.338696);
   h134->SetBinContent(31,2.857851);
   h134->SetBinContent(32,2.017374);
   h134->SetBinContent(33,1.497575);
   h134->SetBinContent(34,1.154504);
   h134->SetBinContent(35,0.9164117);
   h134->SetBinContent(36,0.744487);
   h134->SetBinContent(37,0.6163052);
   h134->SetBinContent(38,0.5181926);
   h134->SetBinContent(39,0.4414315);
   h134->SetBinContent(40,0.3802518);
   h134->SetBinContent(41,0.3307109);
   h134->SetBinContent(42,0.2900403);
   h134->SetBinContent(43,0.2562492);
   h134->SetBinContent(44,0.2278762);
   h134->SetBinContent(45,0.2038283);
   h134->SetBinContent(46,0.1832752);
   h134->SetBinContent(47,0.1655764);
   h134->SetBinContent(48,0.1502316);
   h134->SetBinContent(49,0.1368455);
   h134->SetBinContent(50,0.125102);
   h134->SetBinContent(51,0.1147464);
   h134->SetBinContent(52,0.1055711);
   h134->SetBinContent(53,0.0974059);
   h134->SetBinContent(54,0.09011008);
   h134->SetBinContent(55,0.0835664);
   h134->SetBinContent(56,0.07767667);
   h134->SetBinContent(57,0.07235809);
   h134->SetBinContent(58,0.06754048);
   h134->SetBinContent(59,0.06316404);
   h134->SetBinContent(60,0.05917756);
   h134->SetBinContent(61,0.05553699);
   h134->SetBinContent(62,0.05220426);
   h134->SetBinContent(63,0.04914637);
   h134->SetBinContent(64,0.04633456);
   h134->SetBinContent(65,0.04374373);
   h134->SetBinContent(66,0.04135183);
   h134->SetBinContent(67,0.03913949);
   h134->SetBinContent(68,0.0370896);
   h134->SetBinContent(69,0.03518702);
   h134->SetBinContent(70,0.03341832);
   h134->SetBinContent(71,0.03177155);
   h134->SetBinContent(72,0.03023604);
   h134->SetBinContent(73,0.02880223);
   h134->SetBinContent(74,0.02746159);
   h134->SetBinContent(75,0.02620643);
   h134->SetBinContent(76,0.02502983);
   h134->SetBinContent(77,0.02392555);
   h134->SetBinContent(78,0.02288795);
   h134->SetBinContent(79,0.02191191);
   h134->SetBinContent(80,0.0209928);
   h134->SetEntries(80);

   ci = TColor::GetColor("#ff00ff");
   h134->SetLineColor(ci);
   h134->SetLineStyle(4);
   h134->SetLineWidth(4);
   h134->GetXaxis()->SetLabelFont(42);
   h134->GetXaxis()->SetLabelSize(0.035);
   h134->GetXaxis()->SetTitleSize(0.035);
   h134->GetXaxis()->SetTitleFont(42);
   h134->GetYaxis()->SetLabelFont(42);
   h134->GetYaxis()->SetLabelSize(0.035);
   h134->GetYaxis()->SetTitleSize(0.035);
   h134->GetYaxis()->SetTitleFont(42);
   h134->GetZaxis()->SetLabelFont(42);
   h134->GetZaxis()->SetLabelSize(0.035);
   h134->GetZaxis()->SetTitleSize(0.035);
   h134->GetZaxis()->SetTitleFont(42);
   h134->Draw("CSAME");
   TLine *line = new TLine(1.4,79,1.5,79);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(1.51,77,"Total");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.4,73,1.5,73);
   line->SetLineColor(4);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.51,71,"Background");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.4,67,1.5,67);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.51,65,"#it{K}^{*}(892)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(1.4,61,1.5,61);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(1.51,59,"#it{K}^{*}_{2}(1430)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(0.62,78,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.62,70,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(0.62,62,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.56,0,1.76,0);
   line->SetLineWidth(2);
   line->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig25b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 17:48:53 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",4,170,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.26,-29.18316,1.838947,107.7033);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","m(K0spi)",80,0.4,3.6);
   h101->SetBinContent(6,-0.4436255);
   h101->SetBinContent(7,8.641088);
   h101->SetBinContent(8,5.705135);
   h101->SetBinContent(9,13.52915);
   h101->SetBinContent(10,20.14958);
   h101->SetBinContent(11,29.09372);
   h101->SetBinContent(12,40.88498);
   h101->SetBinContent(13,78.62878);
   h101->SetBinContent(14,32.28625);
   h101->SetBinContent(15,24.33332);
   h101->SetBinContent(16,21.1641);
   h101->SetBinContent(17,30.96643);
   h101->SetBinContent(18,26.82647);
   h101->SetBinContent(19,14.12154);
   h101->SetBinContent(20,24.34704);
   h101->SetBinContent(21,15.58767);
   h101->SetBinContent(22,25.00163);
   h101->SetBinContent(23,24.81952);
   h101->SetBinContent(24,28.37589);
   h101->SetBinContent(25,43.93942);
   h101->SetBinContent(26,70.84181);
   h101->SetBinContent(27,43.96806);
   h101->SetBinContent(28,21.41722);
   h101->SetBinContent(29,9.685075);
   h101->SetBinContent(30,4.804984);
   h101->SetBinContent(31,4.959274);
   h101->SetBinContent(32,8.656434);
   h101->SetBinContent(33,12.88888);
   h101->SetBinContent(34,21.79701);
   h101->SetBinContent(35,12.88807);
   h101->SetBinContent(36,19.72662);
   h101->SetBinContent(37,8.072023);
   h101->SetBinContent(38,19.95211);
   h101->SetBinContent(39,25.10006);
   h101->SetBinContent(40,21.38858);
   h101->SetBinContent(41,15.44526);
   h101->SetBinContent(42,13.98075);
   h101->SetBinContent(43,7.881721);
   h101->SetBinContent(44,9.438096);
   h101->SetBinContent(45,12.86085);
   h101->SetBinContent(46,17.87456);
   h101->SetBinContent(47,15.19909);
   h101->SetBinContent(48,17.41722);
   h101->SetBinContent(49,10.74175);
   h101->SetBinContent(50,11.31184);
   h101->SetBinContent(51,25.07918);
   h101->SetBinContent(52,17.57254);
   h101->SetBinContent(53,17.14302);
   h101->SetBinContent(54,32.31818);
   h101->SetBinContent(55,21.67075);
   h101->SetBinContent(56,25.45242);
   h101->SetBinContent(57,22.25577);
   h101->SetBinContent(58,22.94495);
   h101->SetBinContent(59,28.83937);
   h101->SetBinContent(60,34.6419);
   h101->SetBinContent(61,15.0577);
   h101->SetBinContent(62,20.8322);
   h101->SetBinContent(63,21.12789);
   h101->SetBinContent(64,20.4164);
   h101->SetBinContent(65,8.521994);
   h101->SetBinContent(66,-7.921632);
   h101->SetBinContent(67,-5.16145);
   h101->SetBinContent(68,-4.682629);
   h101->SetBinContent(69,-3.316556);
   h101->SetBinContent(70,-2.802538);
   h101->SetBinContent(71,-2.802538);
   h101->SetBinContent(72,-0.4788217);
   h101->SetBinError(6,0.4436255);
   h101->SetBinError(7,3.4805);
   h101->SetBinError(8,4.396098);
   h101->SetBinError(9,5.2429);
   h101->SetBinError(10,6.700492);
   h101->SetBinError(11,7.824562);
   h101->SetBinError(12,10.42697);
   h101->SetBinError(13,14.53843);
   h101->SetBinError(14,9.902847);
   h101->SetBinError(15,7.596892);
   h101->SetBinError(16,7.291011);
   h101->SetBinError(17,7.38701);
   h101->SetBinError(18,7.903513);
   h101->SetBinError(19,6.357678);
   h101->SetBinError(20,7.294332);
   h101->SetBinError(21,7.85775);
   h101->SetBinError(22,6.966739);
   h101->SetBinError(23,7.953284);
   h101->SetBinError(24,8.212889);
   h101->SetBinError(25,9.227099);
   h101->SetBinError(26,11.20248);
   h101->SetBinError(27,9.544809);
   h101->SetBinError(28,6.772159);
   h101->SetBinError(29,6.173158);
   h101->SetBinError(30,5.999374);
   h101->SetBinError(31,5.203548);
   h101->SetBinError(32,5.580668);
   h101->SetBinError(33,5.928056);
   h101->SetBinError(34,6.303473);
   h101->SetBinError(35,4.834679);
   h101->SetBinError(36,6.148064);
   h101->SetBinError(37,5.609859);
   h101->SetBinError(38,6.370707);
   h101->SetBinError(39,6.851791);
   h101->SetBinError(40,6.316494);
   h101->SetBinError(41,6.191822);
   h101->SetBinError(42,6.367883);
   h101->SetBinError(43,5.352648);
   h101->SetBinError(44,5.554065);
   h101->SetBinError(45,6.05519);
   h101->SetBinError(46,6.095887);
   h101->SetBinError(47,6.545697);
   h101->SetBinError(48,6.470095);
   h101->SetBinError(49,6.599124);
   h101->SetBinError(50,6.343481);
   h101->SetBinError(51,7.068347);
   h101->SetBinError(52,6.999607);
   h101->SetBinError(53,6.920483);
   h101->SetBinError(54,7.13884);
   h101->SetBinError(55,6.864828);
   h101->SetBinError(56,7.059012);
   h101->SetBinError(57,7.367951);
   h101->SetBinError(58,6.488058);
   h101->SetBinError(59,6.942068);
   h101->SetBinError(60,7.062692);
   h101->SetBinError(61,5.957223);
   h101->SetBinError(62,6.221036);
   h101->SetBinError(63,6.094534);
   h101->SetBinError(64,5.752773);
   h101->SetBinError(65,4.582249);
   h101->SetBinError(66,2.278991);
   h101->SetBinError(67,1.557104);
   h101->SetBinError(68,1.481655);
   h101->SetBinError(69,1.253964);
   h101->SetBinError(70,1.144853);
   h101->SetBinError(71,1.144853);
   h101->SetBinError(72,0.4788217);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(4907);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h131 = new TH1F("h131","",80,0.4,3.6);
   h131->SetBinContent(7,6.392956);
   h131->SetBinContent(8,10.95181);
   h131->SetBinContent(9,14.49428);
   h131->SetBinContent(10,18.08202);
   h131->SetBinContent(11,23.78007);
   h131->SetBinContent(12,44.25846);
   h131->SetBinContent(13,78.70235);
   h131->SetBinContent(14,36.79838);
   h131->SetBinContent(15,27.71202);
   h131->SetBinContent(16,24.95641);
   h131->SetBinContent(17,23.60615);
   h131->SetBinContent(18,22.66249);
   h131->SetBinContent(19,21.87295);
   h131->SetBinContent(20,21.2137);
   h131->SetBinContent(21,20.79465);
   h131->SetBinContent(22,20.90911);
   h131->SetBinContent(23,22.28362);
   h131->SetBinContent(24,26.94448);
   h131->SetBinContent(25,40.71112);
   h131->SetBinContent(26,63.70595);
   h131->SetBinContent(27,47.99141);
   h131->SetBinContent(28,27.08138);
   h131->SetBinContent(29,17.64129);
   h131->SetBinContent(30,12.92684);
   h131->SetBinContent(31,10.09745);
   h131->SetBinContent(32,8.154242);
   h131->SetBinContent(33,6.699434);
   h131->SetBinContent(34,5.551908);
   h131->SetBinContent(35,4.618783);
   h131->SetBinContent(36,3.847012);
   h131->SetBinContent(37,3.203119);
   h131->SetBinContent(38,2.663992);
   h131->SetBinContent(39,2.212412);
   h131->SetBinContent(40,1.834766);
   h131->SetBinContent(41,1.51984);
   h131->SetBinContent(42,1.258143);
   h131->SetBinContent(43,1.04152);
   h131->SetBinContent(44,0.862922);
   h131->SetBinContent(45,0.7162442);
   h131->SetBinContent(46,0.5962152);
   h131->SetBinContent(47,0.4983045);
   h131->SetBinContent(48,0.4186432);
   h131->SetBinContent(49,0.3539504);
   h131->SetBinContent(50,0.3014652);
   h131->SetBinContent(51,0.2588827);
   h131->SetBinContent(52,0.2242931);
   h131->SetBinContent(53,0.1961265);
   h131->SetBinContent(54,0.173102);
   h131->SetBinContent(55,0.1541821);
   h131->SetBinContent(56,0.138532);
   h131->SetBinContent(57,0.1254845);
   h131->SetBinContent(58,0.1145091);
   h131->SetBinContent(59,0.1051865);
   h131->SetBinContent(60,0.09718659);
   h131->SetBinContent(61,0.0901669);
   h131->SetBinContent(62,0.08386489);
   h131->SetBinContent(63,0.07831562);
   h131->SetBinContent(64,0.0734606);
   h131->SetBinContent(65,0.06918459);
   h131->SetBinContent(66,0.06536562);
   h131->SetBinContent(67,0.0619036);
   h131->SetBinContent(68,0.05872748);
   h131->SetBinContent(69,0.0557902);
   h131->SetBinContent(70,0.05306046);
   h131->SetBinContent(71,0.05051604);
   h131->SetBinContent(72,0.04813958);
   h131->SetBinContent(73,0.04591656);
   h131->SetBinContent(74,0.04383425);
   h131->SetBinContent(75,0.04188129);
   h131->SetBinContent(76,0.04004746);
   h131->SetBinContent(77,0.03832351);
   h131->SetBinContent(78,0.03670108);
   h131->SetBinContent(79,0.03517257);
   h131->SetBinContent(80,0.03373107);
   h131->SetEntries(80);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h131->SetLineColor(ci);
   h131->SetLineWidth(2);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("CSAME");
   
   TH1F *h132 = new TH1F("h132","",80,0.4,3.6);
   h132->SetBinContent(7,6.353958);
   h132->SetBinContent(8,10.71225);
   h132->SetBinContent(9,13.76952);
   h132->SetBinContent(10,16.1403);
   h132->SetBinContent(11,17.99254);
   h132->SetBinContent(12,19.39959);
   h132->SetBinContent(13,20.40479);
   h132->SetBinContent(14,21.04134);
   h132->SetBinContent(15,21.33978);
   h132->SetBinContent(16,21.33105);
   h132->SetBinContent(17,21.04747);
   h132->SetBinContent(18,20.52294);
   h132->SetBinContent(19,19.79247);
   h132->SetBinContent(20,18.89157);
   h132->SetBinContent(21,17.85546);
   h132->SetBinContent(22,16.7183);
   h132->SetBinContent(23,15.51251);
   h132->SetBinContent(24,14.26806);
   h132->SetBinContent(25,13.01203);
   h132->SetBinContent(26,11.76824);
   h132->SetBinContent(27,10.55698);
   h132->SetBinContent(28,9.394951);
   h132->SetBinContent(29,8.295312);
   h132->SetBinContent(30,7.267812);
   h132->SetBinContent(31,6.319036);
   h132->SetBinContent(32,5.452711);
   h132->SetBinContent(33,4.670062);
   h132->SetBinContent(34,3.970195);
   h132->SetBinContent(35,3.350482);
   h132->SetBinContent(36,2.806942);
   h132->SetBinContent(37,2.334599);
   h132->SetBinContent(38,1.92781);
   h132->SetBinContent(39,1.580547);
   h132->SetBinContent(40,1.286644);
   h132->SetBinContent(41,1.039998);
   h132->SetBinContent(42,0.834725);
   h132->SetBinContent(43,0.6652797);
   h132->SetBinContent(44,0.5265345);
   h132->SetBinContent(45,0.41383);
   h132->SetBinContent(46,0.3229981);
   h132->SetBinContent(47,0.2503629);
   h132->SetBinContent(48,0.1927263);
   h132->SetBinContent(49,0.1473401);
   h132->SetBinContent(50,0.111871);
   h132->SetBinContent(51,0.08436025);
   h132->SetBinContent(52,0.06318128);
   h132->SetBinContent(53,0.0469976);
   h132->SetBinContent(54,0.03472204);
   h132->SetBinContent(55,0.02547902);
   h132->SetBinContent(56,0.01857006);
   h132->SetBinContent(57,0.01344317);
   h132->SetBinContent(58,0.009666133);
   h132->SetBinContent(59,0.006903521);
   h132->SetBinContent(60,0.004897333);
   h132->SetBinContent(61,0.00336735);
   h132->SetBinContent(62,0.002105027);
   h132->SetBinContent(63,0.001192393);
   h132->SetBinContent(64,0.0006120359);
   h132->SetBinContent(65,0.0002846646);
   h132->SetBinContent(66,0.0001199753);
   h132->SetBinContent(67,4.582004e-05);
   h132->SetBinContent(68,1.58572e-05);
   h132->SetBinContent(69,4.972876e-06);
   h132->SetBinContent(70,1.413193e-06);
   h132->SetBinContent(71,3.639239e-07);
   h132->SetBinContent(72,8.492528e-08);
   h132->SetBinContent(73,1.795903e-08);
   h132->SetBinContent(74,3.44152e-09);
   h132->SetBinContent(75,5.976425e-10);
   h132->SetBinContent(76,9.404985e-11);
   h132->SetBinContent(77,1.341227e-11);
   h132->SetBinContent(78,1.733306e-12);
   h132->SetBinContent(79,2.029922e-13);
   h132->SetBinContent(80,2.154347e-14);
   h132->SetEntries(80);

   ci = TColor::GetColor("#0000ff");
   h132->SetLineColor(ci);
   h132->SetLineStyle(2);
   h132->SetLineWidth(2);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("CSAME");
   
   TH1F *h101 = new TH1F("h101","m(K0spi)",80,0.4,3.6);
   h101->SetBinContent(6,-0.4436255);
   h101->SetBinContent(7,8.641088);
   h101->SetBinContent(8,5.705135);
   h101->SetBinContent(9,13.52915);
   h101->SetBinContent(10,20.14958);
   h101->SetBinContent(11,29.09372);
   h101->SetBinContent(12,40.88498);
   h101->SetBinContent(13,78.62878);
   h101->SetBinContent(14,32.28625);
   h101->SetBinContent(15,24.33332);
   h101->SetBinContent(16,21.1641);
   h101->SetBinContent(17,30.96643);
   h101->SetBinContent(18,26.82647);
   h101->SetBinContent(19,14.12154);
   h101->SetBinContent(20,24.34704);
   h101->SetBinContent(21,15.58767);
   h101->SetBinContent(22,25.00163);
   h101->SetBinContent(23,24.81952);
   h101->SetBinContent(24,28.37589);
   h101->SetBinContent(25,43.93942);
   h101->SetBinContent(26,70.84181);
   h101->SetBinContent(27,43.96806);
   h101->SetBinContent(28,21.41722);
   h101->SetBinContent(29,9.685075);
   h101->SetBinContent(30,4.804984);
   h101->SetBinContent(31,4.959274);
   h101->SetBinContent(32,8.656434);
   h101->SetBinContent(33,12.88888);
   h101->SetBinContent(34,21.79701);
   h101->SetBinContent(35,12.88807);
   h101->SetBinContent(36,19.72662);
   h101->SetBinContent(37,8.072023);
   h101->SetBinContent(38,19.95211);
   h101->SetBinContent(39,25.10006);
   h101->SetBinContent(40,21.38858);
   h101->SetBinContent(41,15.44526);
   h101->SetBinContent(42,13.98075);
   h101->SetBinContent(43,7.881721);
   h101->SetBinContent(44,9.438096);
   h101->SetBinContent(45,12.86085);
   h101->SetBinContent(46,17.87456);
   h101->SetBinContent(47,15.19909);
   h101->SetBinContent(48,17.41722);
   h101->SetBinContent(49,10.74175);
   h101->SetBinContent(50,11.31184);
   h101->SetBinContent(51,25.07918);
   h101->SetBinContent(52,17.57254);
   h101->SetBinContent(53,17.14302);
   h101->SetBinContent(54,32.31818);
   h101->SetBinContent(55,21.67075);
   h101->SetBinContent(56,25.45242);
   h101->SetBinContent(57,22.25577);
   h101->SetBinContent(58,22.94495);
   h101->SetBinContent(59,28.83937);
   h101->SetBinContent(60,34.6419);
   h101->SetBinContent(61,15.0577);
   h101->SetBinContent(62,20.8322);
   h101->SetBinContent(63,21.12789);
   h101->SetBinContent(64,20.4164);
   h101->SetBinContent(65,8.521994);
   h101->SetBinContent(66,-7.921632);
   h101->SetBinContent(67,-5.16145);
   h101->SetBinContent(68,-4.682629);
   h101->SetBinContent(69,-3.316556);
   h101->SetBinContent(70,-2.802538);
   h101->SetBinContent(71,-2.802538);
   h101->SetBinContent(72,-0.4788217);
   h101->SetBinError(6,0.4436255);
   h101->SetBinError(7,3.4805);
   h101->SetBinError(8,4.396098);
   h101->SetBinError(9,5.2429);
   h101->SetBinError(10,6.700492);
   h101->SetBinError(11,7.824562);
   h101->SetBinError(12,10.42697);
   h101->SetBinError(13,14.53843);
   h101->SetBinError(14,9.902847);
   h101->SetBinError(15,7.596892);
   h101->SetBinError(16,7.291011);
   h101->SetBinError(17,7.38701);
   h101->SetBinError(18,7.903513);
   h101->SetBinError(19,6.357678);
   h101->SetBinError(20,7.294332);
   h101->SetBinError(21,7.85775);
   h101->SetBinError(22,6.966739);
   h101->SetBinError(23,7.953284);
   h101->SetBinError(24,8.212889);
   h101->SetBinError(25,9.227099);
   h101->SetBinError(26,11.20248);
   h101->SetBinError(27,9.544809);
   h101->SetBinError(28,6.772159);
   h101->SetBinError(29,6.173158);
   h101->SetBinError(30,5.999374);
   h101->SetBinError(31,5.203548);
   h101->SetBinError(32,5.580668);
   h101->SetBinError(33,5.928056);
   h101->SetBinError(34,6.303473);
   h101->SetBinError(35,4.834679);
   h101->SetBinError(36,6.148064);
   h101->SetBinError(37,5.609859);
   h101->SetBinError(38,6.370707);
   h101->SetBinError(39,6.851791);
   h101->SetBinError(40,6.316494);
   h101->SetBinError(41,6.191822);
   h101->SetBinError(42,6.367883);
   h101->SetBinError(43,5.352648);
   h101->SetBinError(44,5.554065);
   h101->SetBinError(45,6.05519);
   h101->SetBinError(46,6.095887);
   h101->SetBinError(47,6.545697);
   h101->SetBinError(48,6.470095);
   h101->SetBinError(49,6.599124);
   h101->SetBinError(50,6.343481);
   h101->SetBinError(51,7.068347);
   h101->SetBinError(52,6.999607);
   h101->SetBinError(53,6.920483);
   h101->SetBinError(54,7.13884);
   h101->SetBinError(55,6.864828);
   h101->SetBinError(56,7.059012);
   h101->SetBinError(57,7.367951);
   h101->SetBinError(58,6.488058);
   h101->SetBinError(59,6.942068);
   h101->SetBinError(60,7.062692);
   h101->SetBinError(61,5.957223);
   h101->SetBinError(62,6.221036);
   h101->SetBinError(63,6.094534);
   h101->SetBinError(64,5.752773);
   h101->SetBinError(65,4.582249);
   h101->SetBinError(66,2.278991);
   h101->SetBinError(67,1.557104);
   h101->SetBinError(68,1.481655);
   h101->SetBinError(69,1.253964);
   h101->SetBinError(70,1.144853);
   h101->SetBinError(71,1.144853);
   h101->SetBinError(72,0.4788217);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(4907);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   
   TH1F *h133 = new TH1F("h133","",80,0.4,3.6);
   h133->SetBinContent(7,0.03876034);
   h133->SetBinContent(8,0.2364998);
   h133->SetBinContent(9,0.7140653);
   h133->SetBinContent(10,1.916965);
   h133->SetBinContent(11,5.74065);
   h133->SetBinContent(12,24.77993);
   h133->SetBinContent(13,58.17408);
   h133->SetBinContent(14,15.57294);
   h133->SetBinContent(15,6.106177);
   h133->SetBinContent(16,3.2479);
   h133->SetBinContent(17,2.027572);
   h133->SetBinContent(18,1.391482);
   h133->SetBinContent(19,1.015751);
   h133->SetBinContent(20,0.7742029);
   h133->SetBinContent(21,0.6092002);
   h133->SetBinContent(22,0.4912463);
   h133->SetBinContent(23,0.4039043);
   h133->SetBinContent(24,0.3373908);
   h133->SetBinContent(25,0.2855684);
   h133->SetBinContent(26,0.2444187);
   h133->SetBinContent(27,0.2112159);
   h133->SetBinContent(28,0.1840553);
   h133->SetBinContent(29,0.1615713);
   h133->SetBinContent(30,0.1427637);
   h133->SetBinContent(31,0.1268857);
   h133->SetBinContent(32,0.1133703);
   h133->SetBinContent(33,0.1017806);
   h133->SetBinContent(34,0.09177578);
   h133->SetBinContent(35,0.08308639);
   h133->SetBinContent(36,0.07549752);
   h133->SetBinContent(37,0.06883591);
   h133->SetBinContent(38,0.06296072);
   h133->SetBinContent(39,0.05775651);
   h133->SetBinContent(40,0.053128);
   h133->SetBinContent(41,0.04899595);
   h133->SetBinContent(42,0.04529414);
   h133->SetBinContent(43,0.0419668);
   h133->SetBinContent(44,0.0389668);
   h133->SetBinContent(45,0.03625404);
   h133->SetBinContent(46,0.03379427);
   h133->SetBinContent(47,0.0315581);
   h133->SetBinContent(48,0.0295202);
   h133->SetBinContent(49,0.02765868);
   h133->SetBinContent(50,0.02595449);
   h133->SetBinContent(51,0.02439106);
   h133->SetBinContent(52,0.02295389);
   h133->SetBinContent(53,0.02163026);
   h133->SetBinContent(54,0.02040898);
   h133->SetBinContent(55,0.01928016);
   h133->SetBinContent(56,0.01823508);
   h133->SetBinContent(57,0.01726597);
   h133->SetBinContent(58,0.01636594);
   h133->SetBinContent(59,0.01552884);
   h133->SetBinContent(60,0.01474917);
   h133->SetBinContent(61,0.01402201);
   h133->SetBinContent(62,0.01334293);
   h133->SetBinContent(63,0.01270797);
   h133->SetBinContent(64,0.01211354);
   h133->SetBinContent(65,0.01155641);
   h133->SetBinContent(66,0.01103365);
   h133->SetBinContent(67,0.01054261);
   h133->SetBinContent(68,0.01008088);
   h133->SetBinContent(69,0.009646271);
   h133->SetBinContent(70,0.009236795);
   h133->SetBinContent(71,0.00885063);
   h133->SetBinContent(72,0.008486117);
   h133->SetBinContent(73,0.008141736);
   h133->SetBinContent(74,0.007816097);
   h133->SetBinContent(75,0.007507922);
   h133->SetBinContent(76,0.007216039);
   h133->SetBinContent(77,0.006939371);
   h133->SetBinContent(78,0.006676924);
   h133->SetBinContent(79,0.006427784);
   h133->SetBinContent(80,0.006191105);
   h133->SetEntries(80);

   ci = TColor::GetColor("#006633");
   h133->SetLineColor(ci);
   h133->SetLineStyle(3);
   h133->SetLineWidth(2);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("CSAME");
   
   TH1F *h134 = new TH1F("h134","",80,0.4,3.6);
   h134->SetBinContent(7,0.0002374608);
   h134->SetBinContent(8,0.003060946);
   h134->SetBinContent(9,0.01069239);
   h134->SetBinContent(10,0.0247604);
   h134->SetBinContent(11,0.04687586);
   h134->SetBinContent(12,0.07894383);
   h134->SetBinContent(13,0.1234908);
   h134->SetBinContent(14,0.184098);
   h134->SetBinContent(15,0.2660588);
   h134->SetBinContent(16,0.3774637);
   h134->SetBinContent(17,0.53111);
   h134->SetBinContent(18,0.7480639);
   h134->SetBinContent(19,1.064727);
   h134->SetBinContent(20,1.547922);
   h134->SetBinContent(21,2.32999);
   h134->SetBinContent(22,3.69956);
   h134->SetBinContent(23,6.367212);
   h134->SetBinContent(24,12.33904);
   h134->SetBinContent(25,27.41352);
   h134->SetBinContent(26,51.69329);
   h134->SetBinContent(27,37.22321);
   h134->SetBinContent(28,17.50237);
   h134->SetBinContent(29,9.184406);
   h134->SetBinContent(30,5.516265);
   h134->SetBinContent(31,3.651524);
   h134->SetBinContent(32,2.588161);
   h134->SetBinContent(33,1.927592);
   h134->SetBinContent(34,1.489937);
   h134->SetBinContent(35,1.185216);
   h134->SetBinContent(36,0.9645732);
   h134->SetBinContent(37,0.7996837);
   h134->SetBinContent(38,0.6732211);
   h134->SetBinContent(39,0.5741081);
   h134->SetBinContent(40,0.4949944);
   h134->SetBinContent(41,0.4308468);
   h134->SetBinContent(42,0.3781236);
   h134->SetBinContent(43,0.3342735);
   h134->SetBinContent(44,0.2974207);
   h134->SetBinContent(45,0.2661601);
   h134->SetBinContent(46,0.2394228);
   h134->SetBinContent(47,0.2163835);
   h134->SetBinContent(48,0.1963967);
   h134->SetBinContent(49,0.1789516);
   h134->SetBinContent(50,0.1636397);
   h134->SetBinContent(51,0.1501314);
   h134->SetBinContent(52,0.1381579);
   h134->SetBinContent(53,0.1274987);
   h134->SetBinContent(54,0.117971);
   h134->SetBinContent(55,0.1094229);
   h134->SetBinContent(56,0.1017269);
   h134->SetBinContent(57,0.09477531);
   h134->SetBinContent(58,0.08847699);
   h134->SetBinContent(59,0.08275412);
   h134->SetBinContent(60,0.07754008);
   h134->SetBinContent(61,0.07277755);
   h134->SetBinContent(62,0.06841693);
   h134->SetBinContent(63,0.06441525);
   h134->SetBinContent(64,0.06073502);
   h134->SetBinContent(65,0.05734352);
   h134->SetBinContent(66,0.05421199);
   h134->SetBinContent(67,0.05131517);
   h134->SetBinContent(68,0.04863075);
   h134->SetBinContent(69,0.04613896);
   h134->SetBinContent(70,0.04382226);
   h134->SetBinContent(71,0.04166504);
   h134->SetBinContent(72,0.03965338);
   h134->SetBinContent(73,0.03777481);
   h134->SetBinContent(74,0.03601815);
   h134->SetBinContent(75,0.03437337);
   h134->SetBinContent(76,0.03283142);
   h134->SetBinContent(77,0.03138414);
   h134->SetBinContent(78,0.03002416);
   h134->SetBinContent(79,0.02874479);
   h134->SetBinContent(80,0.02753997);
   h134->SetEntries(80);

   ci = TColor::GetColor("#ff00ff");
   h134->SetLineColor(ci);
   h134->SetLineStyle(4);
   h134->SetLineWidth(2);
   h134->GetXaxis()->SetLabelFont(42);
   h134->GetXaxis()->SetLabelSize(0.035);
   h134->GetXaxis()->SetTitleSize(0.035);
   h134->GetXaxis()->SetTitleFont(42);
   h134->GetYaxis()->SetLabelFont(42);
   h134->GetYaxis()->SetLabelSize(0.035);
   h134->GetYaxis()->SetTitleSize(0.035);
   h134->GetYaxis()->SetTitleFont(42);
   h134->GetZaxis()->SetLabelFont(42);
   h134->GetZaxis()->SetLabelSize(0.035);
   h134->GetZaxis()->SetTitleSize(0.035);
   h134->GetZaxis()->SetTitleFont(42);
   h134->Draw("CSAME");
   TText *text = new TText(0.62,85,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.62,77,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.62,69,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.56,0,1.76,0);
   line->SetLineWidth(2);
   line->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig25c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 17:50:06 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",6,170,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.26,-30.27359,1.838947,99.26383);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","m(K-pi+)",80,0.4,3.6);
   h101->SetBinContent(6,-0.4167124);
   h101->SetBinContent(7,2.83748);
   h101->SetBinContent(8,0.8585503);
   h101->SetBinContent(9,7.903477);
   h101->SetBinContent(10,9.774988);
   h101->SetBinContent(11,8.265087);
   h101->SetBinContent(12,43.42888);
   h101->SetBinContent(13,73.65533);
   h101->SetBinContent(14,26.30444);
   h101->SetBinContent(15,30.23384);
   h101->SetBinContent(16,7.275984);
   h101->SetBinContent(17,19.27193);
   h101->SetBinContent(18,17.10257);
   h101->SetBinContent(19,14.27598);
   h101->SetBinContent(20,15.73817);
   h101->SetBinContent(21,23.59545);
   h101->SetBinContent(22,32.80974);
   h101->SetBinContent(23,32.11958);
   h101->SetBinContent(24,27.32146);
   h101->SetBinContent(25,39.8138);
   h101->SetBinContent(26,48.51595);
   h101->SetBinContent(27,36.54719);
   h101->SetBinContent(28,18.48803);
   h101->SetBinContent(29,13.59267);
   h101->SetBinContent(30,8.238445);
   h101->SetBinContent(31,4.644982);
   h101->SetBinContent(32,14.88646);
   h101->SetBinContent(33,2.588062);
   h101->SetBinContent(34,21.51928);
   h101->SetBinContent(35,11.35955);
   h101->SetBinContent(36,19.81434);
   h101->SetBinContent(37,3.545201);
   h101->SetBinContent(38,17.019);
   h101->SetBinContent(39,15.42554);
   h101->SetBinContent(40,21.10941);
   h101->SetBinContent(41,13.25213);
   h101->SetBinContent(42,22.41592);
   h101->SetBinContent(43,2.755906);
   h101->SetBinContent(44,7.339194);
   h101->SetBinContent(45,27.05431);
   h101->SetBinContent(46,24.17819);
   h101->SetBinContent(47,25.84225);
   h101->SetBinContent(48,22.60913);
   h101->SetBinContent(49,42.31128);
   h101->SetBinContent(50,11.50298);
   h101->SetBinContent(51,23.04135);
   h101->SetBinContent(52,31.6764);
   h101->SetBinContent(53,35.34604);
   h101->SetBinContent(54,25.4649);
   h101->SetBinContent(55,15.25285);
   h101->SetBinContent(56,27.05781);
   h101->SetBinContent(57,23.27949);
   h101->SetBinContent(58,9.586546);
   h101->SetBinContent(59,29.35342);
   h101->SetBinContent(60,31.07077);
   h101->SetBinContent(61,33.00144);
   h101->SetBinContent(62,31.19981);
   h101->SetBinContent(63,24.40042);
   h101->SetBinContent(64,13.94562);
   h101->SetBinContent(65,2.424273);
   h101->SetBinContent(66,-14.87079);
   h101->SetBinContent(67,-13.64172);
   h101->SetBinContent(68,-8.638939);
   h101->SetBinContent(69,-10.19377);
   h101->SetBinContent(70,-7.541146);
   h101->SetBinContent(71,-4.433728);
   h101->SetBinError(6,0.4167124);
   h101->SetBinError(7,3.634541);
   h101->SetBinError(8,4.119696);
   h101->SetBinError(9,5.312309);
   h101->SetBinError(10,5.370301);
   h101->SetBinError(11,5.820255);
   h101->SetBinError(12,8.80329);
   h101->SetBinError(13,11.85286);
   h101->SetBinError(14,8.40682);
   h101->SetBinError(15,7.758253);
   h101->SetBinError(16,6.979576);
   h101->SetBinError(17,7.011226);
   h101->SetBinError(18,7.285963);
   h101->SetBinError(19,7.464213);
   h101->SetBinError(20,7.328423);
   h101->SetBinError(21,7.671064);
   h101->SetBinError(22,8.134248);
   h101->SetBinError(23,7.892406);
   h101->SetBinError(24,8.116614);
   h101->SetBinError(25,9.204519);
   h101->SetBinError(26,9.913156);
   h101->SetBinError(27,9.05293);
   h101->SetBinError(28,7.630644);
   h101->SetBinError(29,7.49136);
   h101->SetBinError(30,6.53176);
   h101->SetBinError(31,6.969028);
   h101->SetBinError(32,6.404359);
   h101->SetBinError(33,6.375507);
   h101->SetBinError(34,7.543978);
   h101->SetBinError(35,7.060186);
   h101->SetBinError(36,7.592061);
   h101->SetBinError(37,2.051059);
   h101->SetBinError(38,7.480207);
   h101->SetBinError(39,7.991056);
   h101->SetBinError(40,7.833721);
   h101->SetBinError(41,7.498516);
   h101->SetBinError(42,8.59362);
   h101->SetBinError(43,7.799156);
   h101->SetBinError(44,8.124068);
   h101->SetBinError(45,8.555441);
   h101->SetBinError(46,8.191622);
   h101->SetBinError(47,8.583899);
   h101->SetBinError(48,8.149177);
   h101->SetBinError(49,9.537115);
   h101->SetBinError(50,8.866963);
   h101->SetBinError(51,9.303115);
   h101->SetBinError(52,10.2104);
   h101->SetBinError(53,9.913749);
   h101->SetBinError(54,9.625811);
   h101->SetBinError(55,9.173003);
   h101->SetBinError(56,9.583138);
   h101->SetBinError(57,9.129921);
   h101->SetBinError(58,8.588061);
   h101->SetBinError(59,9.459415);
   h101->SetBinError(60,8.859129);
   h101->SetBinError(61,9.210456);
   h101->SetBinError(62,8.531171);
   h101->SetBinError(63,7.452368);
   h101->SetBinError(64,6.763477);
   h101->SetBinError(65,5.659021);
   h101->SetBinError(66,3.50667);
   h101->SetBinError(67,2.452302);
   h101->SetBinError(68,1.933527);
   h101->SetBinError(69,2.127208);
   h101->SetBinError(70,1.830396);
   h101->SetBinError(71,1.403154);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(7089);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K^{+}#pi^{#minus})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h131 = new TH1F("h131","",80,0.4,3.6);
   h131->SetBinContent(7,1.621389);
   h131->SetBinContent(8,3.199937);
   h131->SetBinContent(9,5.058719);
   h131->SetBinContent(10,7.650383);
   h131->SetBinContent(11,12.54097);
   h131->SetBinContent(12,30.22201);
   h131->SetBinContent(13,80.74594);
   h131->SetBinContent(14,30.10505);
   h131->SetBinContent(15,20.83266);
   h131->SetBinContent(16,19.37393);
   h131->SetBinContent(17,19.5473);
   h131->SetBinContent(18,20.13202);
   h131->SetBinContent(19,20.76371);
   h131->SetBinContent(20,21.32538);
   h131->SetBinContent(21,21.82762);
   h131->SetBinContent(22,22.4195);
   h131->SetBinContent(23,23.52086);
   h131->SetBinContent(24,26.26356);
   h131->SetBinContent(25,33.59721);
   h131->SetBinContent(26,46.149);
   h131->SetBinContent(27,40.02156);
   h131->SetBinContent(28,26.14065);
   h131->SetBinContent(29,18.6367);
   h131->SetBinContent(30,14.42091);
   h131->SetBinContent(31,11.59433);
   h131->SetBinContent(32,9.455039);
   h131->SetBinContent(33,7.728871);
   h131->SetBinContent(34,6.295949);
   h131->SetBinContent(35,5.096064);
   h131->SetBinContent(36,4.093156);
   h131->SetBinContent(37,3.26111);
   h131->SetBinContent(38,2.577961);
   h131->SetBinContent(39,2.023697);
   h131->SetBinContent(40,1.57959);
   h131->SetBinContent(41,1.228189);
   h131->SetBinContent(42,0.9535124);
   h131->SetBinContent(43,0.7412567);
   h131->SetBinContent(44,0.5789317);
   h131->SetBinContent(45,0.4558922);
   h131->SetBinContent(46,0.3632768);
   h131->SetBinContent(47,0.293873);
   h131->SetBinContent(48,0.2419351);
   h131->SetBinContent(49,0.2029773);
   h131->SetBinContent(50,0.1735638);
   h131->SetBinContent(51,0.1511098);
   h131->SetBinContent(52,0.1337027);
   h131->SetBinContent(53,0.1199482);
   h131->SetBinContent(54,0.1088435);
   h131->SetBinContent(55,0.09967514);
   h131->SetBinContent(56,0.09193981);
   h131->SetBinContent(57,0.08528398);
   h131->SetBinContent(58,0.07945948);
   h131->SetBinContent(59,0.07429124);
   h131->SetBinContent(60,0.06965265);
   h131->SetBinContent(61,0.06544869);
   h131->SetBinContent(62,0.06162209);
   h131->SetBinContent(63,0.05812307);
   h131->SetBinContent(64,0.05490907);
   h131->SetBinContent(65,0.05194552);
   h131->SetBinContent(66,0.04920464);
   h131->SetBinContent(67,0.04666368);
   h131->SetBinContent(68,0.04430345);
   h131->SetBinContent(69,0.04210737);
   h131->SetBinContent(70,0.0400608);
   h131->SetBinContent(71,0.03815078);
   h131->SetBinContent(72,0.03636569);
   h131->SetBinContent(73,0.03469514);
   h131->SetBinContent(74,0.03312976);
   h131->SetBinContent(75,0.03166114);
   h131->SetBinContent(76,0.03028166);
   h131->SetBinContent(77,0.02898445);
   h131->SetBinContent(78,0.02776326);
   h131->SetBinContent(79,0.02661242);
   h131->SetBinContent(80,0.0255268);
   h131->SetEntries(80);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h131->SetLineColor(ci);
   h131->SetLineWidth(2);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("CSAME");
   
   TH1F *h132 = new TH1F("h132","",80,0.4,3.6);
   h132->SetBinContent(7,1.577579);
   h132->SetBinContent(8,2.969984);
   h132->SetBinContent(9,4.394245);
   h132->SetBinContent(10,5.923622);
   h132->SetBinContent(11,7.555733);
   h132->SetBinContent(12,9.263041);
   h132->SetBinContent(13,11.0034);
   h132->SetBinContent(14,12.72497);
   h132->SetBinContent(15,14.37014);
   h132->SetBinContent(16,15.8795);
   h132->SetBinContent(17,17.19585);
   h132->SetBinContent(18,18.26812);
   h132->SetBinContent(19,19.05489);
   h132->SetBinContent(20,19.52726);
   h132->SetBinContent(21,19.67075);
   h132->SetBinContent(22,19.48609);
   h132->SetBinContent(23,18.98891);
   h132->SetBinContent(24,18.20829);
   h132->SetBinContent(25,17.18441);
   h132->SetBinContent(26,15.96554);
   h132->SetBinContent(27,14.60462);
   h132->SetBinContent(28,13.15585);
   h132->SetBinContent(29,11.67147);
   h132->SetBinContent(30,10.19902);
   h132->SetBinContent(31,8.77932);
   h132->SetBinContent(32,7.445098);
   h132->SetBinContent(33,6.220436);
   h132->SetBinContent(34,5.120851);
   h132->SetBinContent(35,4.15395);
   h132->SetBinContent(36,3.320492);
   h132->SetBinContent(37,2.615698);
   h132->SetBinContent(38,2.030658);
   h132->SetBinContent(39,1.553702);
   h132->SetBinContent(40,1.171648);
   h132->SetBinContent(41,0.8708433);
   h132->SetBinContent(42,0.6379848);
   h132->SetBinContent(43,0.4607026);
   h132->SetBinContent(44,0.3279312);
   h132->SetBinContent(45,0.2300952);
   h132->SetBinContent(46,0.1591494);
   h132->SetBinContent(47,0.1085137);
   h132->SetBinContent(48,0.07293818);
   h132->SetBinContent(49,0.0483308);
   h132->SetBinContent(50,0.0315718);
   h132->SetBinContent(51,0.02033238);
   h132->SetBinContent(52,0.01290913);
   h132->SetBinContent(53,0.008080377);
   h132->SetBinContent(54,0.00498653);
   h132->SetBinContent(55,0.00303391);
   h132->SetBinContent(56,0.001819908);
   h132->SetBinContent(57,0.001076325);
   h132->SetBinContent(58,0.0006276098);
   h132->SetBinContent(59,0.0003608213);
   h132->SetBinContent(60,0.0002027444);
   h132->SetBinContent(61,0.0001044664);
   h132->SetBinContent(62,4.873597e-05);
   h132->SetBinContent(63,2.058595e-05);
   h132->SetBinContent(64,7.873064e-06);
   h132->SetBinContent(65,2.726287e-06);
   h132->SetBinContent(66,8.547859e-07);
   h132->SetBinContent(67,2.426631e-07);
   h132->SetBinContent(68,6.237546e-08);
   h132->SetBinContent(69,1.451743e-08);
   h132->SetBinContent(70,3.059386e-09);
   h132->SetBinContent(71,5.837806e-10);
   h132->SetBinContent(72,1.008645e-10);
   h132->SetBinContent(73,1.577983e-11);
   h132->SetBinContent(74,2.23534e-12);
   h132->SetBinContent(75,2.867242e-13);
   h132->SetBinContent(76,3.330171e-14);
   h132->SetBinContent(77,3.502287e-15);
   h132->SetBinContent(78,3.3352e-16);
   h132->SetBinContent(79,2.875932e-17);
   h132->SetBinContent(80,2.245555e-18);
   h132->SetEntries(80);

   ci = TColor::GetColor("#0000ff");
   h132->SetLineColor(ci);
   h132->SetLineStyle(2);
   h132->SetLineWidth(2);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("CSAME");
   
   TH1F *h101 = new TH1F("h101","m(K-pi+)",80,0.4,3.6);
   h101->SetBinContent(6,-0.4167124);
   h101->SetBinContent(7,2.83748);
   h101->SetBinContent(8,0.8585503);
   h101->SetBinContent(9,7.903477);
   h101->SetBinContent(10,9.774988);
   h101->SetBinContent(11,8.265087);
   h101->SetBinContent(12,43.42888);
   h101->SetBinContent(13,73.65533);
   h101->SetBinContent(14,26.30444);
   h101->SetBinContent(15,30.23384);
   h101->SetBinContent(16,7.275984);
   h101->SetBinContent(17,19.27193);
   h101->SetBinContent(18,17.10257);
   h101->SetBinContent(19,14.27598);
   h101->SetBinContent(20,15.73817);
   h101->SetBinContent(21,23.59545);
   h101->SetBinContent(22,32.80974);
   h101->SetBinContent(23,32.11958);
   h101->SetBinContent(24,27.32146);
   h101->SetBinContent(25,39.8138);
   h101->SetBinContent(26,48.51595);
   h101->SetBinContent(27,36.54719);
   h101->SetBinContent(28,18.48803);
   h101->SetBinContent(29,13.59267);
   h101->SetBinContent(30,8.238445);
   h101->SetBinContent(31,4.644982);
   h101->SetBinContent(32,14.88646);
   h101->SetBinContent(33,2.588062);
   h101->SetBinContent(34,21.51928);
   h101->SetBinContent(35,11.35955);
   h101->SetBinContent(36,19.81434);
   h101->SetBinContent(37,3.545201);
   h101->SetBinContent(38,17.019);
   h101->SetBinContent(39,15.42554);
   h101->SetBinContent(40,21.10941);
   h101->SetBinContent(41,13.25213);
   h101->SetBinContent(42,22.41592);
   h101->SetBinContent(43,2.755906);
   h101->SetBinContent(44,7.339194);
   h101->SetBinContent(45,27.05431);
   h101->SetBinContent(46,24.17819);
   h101->SetBinContent(47,25.84225);
   h101->SetBinContent(48,22.60913);
   h101->SetBinContent(49,42.31128);
   h101->SetBinContent(50,11.50298);
   h101->SetBinContent(51,23.04135);
   h101->SetBinContent(52,31.6764);
   h101->SetBinContent(53,35.34604);
   h101->SetBinContent(54,25.4649);
   h101->SetBinContent(55,15.25285);
   h101->SetBinContent(56,27.05781);
   h101->SetBinContent(57,23.27949);
   h101->SetBinContent(58,9.586546);
   h101->SetBinContent(59,29.35342);
   h101->SetBinContent(60,31.07077);
   h101->SetBinContent(61,33.00144);
   h101->SetBinContent(62,31.19981);
   h101->SetBinContent(63,24.40042);
   h101->SetBinContent(64,13.94562);
   h101->SetBinContent(65,2.424273);
   h101->SetBinContent(66,-14.87079);
   h101->SetBinContent(67,-13.64172);
   h101->SetBinContent(68,-8.638939);
   h101->SetBinContent(69,-10.19377);
   h101->SetBinContent(70,-7.541146);
   h101->SetBinContent(71,-4.433728);
   h101->SetBinError(6,0.4167124);
   h101->SetBinError(7,3.634541);
   h101->SetBinError(8,4.119696);
   h101->SetBinError(9,5.312309);
   h101->SetBinError(10,5.370301);
   h101->SetBinError(11,5.820255);
   h101->SetBinError(12,8.80329);
   h101->SetBinError(13,11.85286);
   h101->SetBinError(14,8.40682);
   h101->SetBinError(15,7.758253);
   h101->SetBinError(16,6.979576);
   h101->SetBinError(17,7.011226);
   h101->SetBinError(18,7.285963);
   h101->SetBinError(19,7.464213);
   h101->SetBinError(20,7.328423);
   h101->SetBinError(21,7.671064);
   h101->SetBinError(22,8.134248);
   h101->SetBinError(23,7.892406);
   h101->SetBinError(24,8.116614);
   h101->SetBinError(25,9.204519);
   h101->SetBinError(26,9.913156);
   h101->SetBinError(27,9.05293);
   h101->SetBinError(28,7.630644);
   h101->SetBinError(29,7.49136);
   h101->SetBinError(30,6.53176);
   h101->SetBinError(31,6.969028);
   h101->SetBinError(32,6.404359);
   h101->SetBinError(33,6.375507);
   h101->SetBinError(34,7.543978);
   h101->SetBinError(35,7.060186);
   h101->SetBinError(36,7.592061);
   h101->SetBinError(37,2.051059);
   h101->SetBinError(38,7.480207);
   h101->SetBinError(39,7.991056);
   h101->SetBinError(40,7.833721);
   h101->SetBinError(41,7.498516);
   h101->SetBinError(42,8.59362);
   h101->SetBinError(43,7.799156);
   h101->SetBinError(44,8.124068);
   h101->SetBinError(45,8.555441);
   h101->SetBinError(46,8.191622);
   h101->SetBinError(47,8.583899);
   h101->SetBinError(48,8.149177);
   h101->SetBinError(49,9.537115);
   h101->SetBinError(50,8.866963);
   h101->SetBinError(51,9.303115);
   h101->SetBinError(52,10.2104);
   h101->SetBinError(53,9.913749);
   h101->SetBinError(54,9.625811);
   h101->SetBinError(55,9.173003);
   h101->SetBinError(56,9.583138);
   h101->SetBinError(57,9.129921);
   h101->SetBinError(58,8.588061);
   h101->SetBinError(59,9.459415);
   h101->SetBinError(60,8.859129);
   h101->SetBinError(61,9.210456);
   h101->SetBinError(62,8.531171);
   h101->SetBinError(63,7.452368);
   h101->SetBinError(64,6.763477);
   h101->SetBinError(65,5.659021);
   h101->SetBinError(66,3.50667);
   h101->SetBinError(67,2.452302);
   h101->SetBinError(68,1.933527);
   h101->SetBinError(69,2.127208);
   h101->SetBinError(70,1.830396);
   h101->SetBinError(71,1.403154);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(7089);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K^{+}#pi^{#minus})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   
   TH1F *h133 = new TH1F("h133","",80,0.4,3.6);
   h133->SetBinContent(7,0.04356114);
   h133->SetBinContent(8,0.227457);
   h133->SetBinContent(9,0.6562727);
   h133->SetBinContent(10,1.708305);
   h133->SetBinContent(11,4.950892);
   h133->SetBinContent(12,20.90181);
   h133->SetBinContent(13,69.65392);
   h133->SetBinContent(14,17.24893);
   h133->SetBinContent(15,6.274185);
   h133->SetBinContent(16,3.228797);
   h133->SetBinContent(17,1.979867);
   h133->SetBinContent(18,1.343736);
   h133->SetBinContent(19,0.9735732);
   h133->SetBinContent(20,0.7380946);
   h133->SetBinContent(21,0.5784841);
   h133->SetBinContent(22,0.4650625);
   h133->SetBinContent(23,0.3814695);
   h133->SetBinContent(24,0.3180503);
   h133->SetBinContent(25,0.2687903);
   h133->SetBinContent(26,0.2297744);
   h133->SetBinContent(27,0.1983599);
   h133->SetBinContent(28,0.1727078);
   h133->SetBinContent(29,0.1515046);
   h133->SetBinContent(30,0.1337912);
   h133->SetBinContent(31,0.1188533);
   h133->SetBinContent(32,0.1061502);
   h133->SetBinContent(33,0.09526602);
   h133->SetBinContent(34,0.08587679);
   h133->SetBinContent(35,0.07772709);
   h133->SetBinContent(36,0.07061335);
   h133->SetBinContent(37,0.06437171);
   h133->SetBinContent(38,0.05886913);
   h133->SetBinContent(39,0.05399671);
   h133->SetBinContent(40,0.04966461);
   h133->SetBinContent(41,0.04579823);
   h133->SetBinContent(42,0.04233523);
   h133->SetBinContent(43,0.0392232);
   h133->SetBinContent(44,0.03641781);
   h133->SetBinContent(45,0.03388143);
   h133->SetBinContent(46,0.03158189);
   h133->SetBinContent(47,0.02949164);
   h133->SetBinContent(48,0.02758692);
   h133->SetBinContent(49,0.02584719);
   h133->SetBinContent(50,0.02425462);
   h133->SetBinContent(51,0.02279368);
   h133->SetBinContent(52,0.0214508);
   h133->SetBinContent(53,0.02021405);
   h133->SetBinContent(54,0.01907298);
   h133->SetBinContent(55,0.01801834);
   h133->SetBinContent(56,0.01704195);
   h133->SetBinContent(57,0.01613655);
   h133->SetBinContent(58,0.0152957);
   h133->SetBinContent(59,0.01451365);
   h133->SetBinContent(60,0.01378525);
   h133->SetBinContent(61,0.01310591);
   h133->SetBinContent(62,0.0124715);
   h133->SetBinContent(63,0.01187829);
   h133->SetBinContent(64,0.01132295);
   h133->SetBinContent(65,0.01080244);
   h133->SetBinContent(66,0.01031404);
   h133->SetBinContent(67,0.009855268);
   h133->SetBinContent(68,0.009423874);
   h133->SetBinContent(69,0.009017816);
   h133->SetBinContent(70,0.008635229);
   h133->SetBinContent(71,0.008274418);
   h133->SetBinContent(72,0.00793383);
   h133->SetBinContent(73,0.007612046);
   h133->SetBinContent(74,0.007307767);
   h133->SetBinContent(75,0.007019801);
   h133->SetBinContent(76,0.006747053);
   h133->SetBinContent(77,0.006488516);
   h133->SetBinContent(78,0.006243264);
   h133->SetBinContent(79,0.006010441);
   h133->SetBinContent(80,0.005789258);
   h133->SetEntries(80);

   ci = TColor::GetColor("#006633");
   h133->SetLineColor(ci);
   h133->SetLineStyle(3);
   h133->SetLineWidth(2);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("CSAME");
   
   TH1F *h134 = new TH1F("h134","",80,0.4,3.6);
   h134->SetBinContent(7,0.0002485781);
   h134->SetBinContent(8,0.002496238);
   h134->SetBinContent(9,0.008202064);
   h134->SetBinContent(10,0.01845594);
   h134->SetBinContent(11,0.03434426);
   h134->SetBinContent(12,0.05715892);
   h134->SetBinContent(13,0.08861683);
   h134->SetBinContent(14,0.1311494);
   h134->SetBinContent(15,0.1883384);
   h134->SetBinContent(16,0.2656309);
   h134->SetBinContent(17,0.3715851);
   h134->SetBinContent(18,0.5201684);
   h134->SetBinContent(19,0.7352519);
   h134->SetBinContent(20,1.060028);
   h134->SetBinContent(21,1.578393);
   h134->SetBinContent(22,2.46835);
   h134->SetBinContent(23,4.15048);
   h134->SetBinContent(24,7.737223);
   h134->SetBinContent(25,16.14401);
   h134->SetBinContent(26,29.95369);
   h134->SetBinContent(27,25.21858);
   h134->SetBinContent(28,12.81209);
   h134->SetBinContent(29,6.813724);
   h134->SetBinContent(30,4.088098);
   h134->SetBinContent(31,2.696156);
   h134->SetBinContent(32,1.903791);
   h134->SetBinContent(33,1.41317);
   h134->SetBinContent(34,1.089222);
   h134->SetBinContent(35,0.8643871);
   h134->SetBinContent(36,0.7020512);
   h134->SetBinContent(37,0.5810397);
   h134->SetBinContent(38,0.4884346);
   h134->SetBinContent(39,0.4159982);
   h134->SetBinContent(40,0.3582778);
   h134->SetBinContent(41,0.3115478);
   h134->SetBinContent(42,0.2731925);
   h134->SetBinContent(43,0.2413309);
   h134->SetBinContent(44,0.2145827);
   h134->SetBinContent(45,0.1919156);
   h134->SetBinContent(46,0.1725454);
   h134->SetBinContent(47,0.1558677);
   h134->SetBinContent(48,0.1414101);
   h134->SetBinContent(49,0.1287993);
   h134->SetBinContent(50,0.1177374);
   h134->SetBinContent(51,0.1079838);
   h134->SetBinContent(52,0.09934276);
   h134->SetBinContent(53,0.09165373);
   h134->SetBinContent(54,0.08478394);
   h134->SetBinContent(55,0.07862289);
   h134->SetBinContent(56,0.07307796);
   h134->SetBinContent(57,0.0680711);
   h134->SetBinContent(58,0.06353617);
   h134->SetBinContent(59,0.05941677);
   h134->SetBinContent(60,0.05566466);
   h134->SetBinContent(61,0.0522383);
   h134->SetBinContent(62,0.04910186);
   h134->SetBinContent(63,0.0462242);
   h134->SetBinContent(64,0.04357826);
   h134->SetBinContent(65,0.04114035);
   h134->SetBinContent(66,0.03888974);
   h134->SetBinContent(67,0.03680817);
   h134->SetBinContent(68,0.03487952);
   h134->SetBinContent(69,0.03308954);
   h134->SetBinContent(70,0.03142557);
   h134->SetBinContent(71,0.02987636);
   h134->SetBinContent(72,0.02843186);
   h134->SetBinContent(73,0.02708309);
   h134->SetBinContent(74,0.02582199);
   h134->SetBinContent(75,0.02464134);
   h134->SetBinContent(76,0.02353461);
   h134->SetBinContent(77,0.02249593);
   h134->SetBinContent(78,0.02151999);
   h134->SetBinContent(79,0.02060198);
   h134->SetBinContent(80,0.01973754);
   h134->SetEntries(80);

   ci = TColor::GetColor("#ff00ff");
   h134->SetLineColor(ci);
   h134->SetLineStyle(4);
   h134->SetLineWidth(2);
   h134->GetXaxis()->SetLabelFont(42);
   h134->GetXaxis()->SetLabelSize(0.035);
   h134->GetXaxis()->SetTitleSize(0.035);
   h134->GetXaxis()->SetTitleFont(42);
   h134->GetYaxis()->SetLabelFont(42);
   h134->GetYaxis()->SetLabelSize(0.035);
   h134->GetYaxis()->SetTitleSize(0.035);
   h134->GetYaxis()->SetTitleFont(42);
   h134->GetZaxis()->SetLabelFont(42);
   h134->GetZaxis()->SetLabelSize(0.035);
   h134->GetZaxis()->SetTitleSize(0.035);
   h134->GetZaxis()->SetTitleFont(42);
   h134->Draw("CSAME");
   TText *text = new TText(0.62,78,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.62,70,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.62,62,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.56,0,1.76,0);
   line->SetLineWidth(2);
   line->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig25d.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 17:50:12 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",6,170,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.26,-34.62741,1.838947,90.39709);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h101 = new TH1F("h101","m(K0spi)",80,0.4,3.6);
   h101->SetBinContent(7,5.239962);
   h101->SetBinContent(8,3.803448);
   h101->SetBinContent(9,3.414647);
   h101->SetBinContent(10,16.8382);
   h101->SetBinContent(11,15.10662);
   h101->SetBinContent(12,31.34245);
   h101->SetBinContent(13,61.36442);
   h101->SetBinContent(14,34.7668);
   h101->SetBinContent(15,17.14065);
   h101->SetBinContent(16,14.81434);
   h101->SetBinContent(17,25.83136);
   h101->SetBinContent(18,17.98092);
   h101->SetBinContent(19,16.94283);
   h101->SetBinContent(20,16.33109);
   h101->SetBinContent(21,21.81434);
   h101->SetBinContent(22,31.5716);
   h101->SetBinContent(23,12.61319);
   h101->SetBinContent(24,12.99308);
   h101->SetBinContent(25,36.51794);
   h101->SetBinContent(26,38.89449);
   h101->SetBinContent(27,48.29516);
   h101->SetBinContent(28,35.85442);
   h101->SetBinContent(29,31.55809);
   h101->SetBinContent(30,18.37783);
   h101->SetBinContent(31,4.637594);
   h101->SetBinContent(32,18.89736);
   h101->SetBinContent(33,-2.400493);
   h101->SetBinContent(34,21.86666);
   h101->SetBinContent(35,26.48803);
   h101->SetBinContent(36,6.648489);
   h101->SetBinContent(37,18.35621);
   h101->SetBinContent(38,22.4494);
   h101->SetBinContent(39,1.841706);
   h101->SetBinContent(40,2.592117);
   h101->SetBinContent(41,-3.076969);
   h101->SetBinContent(42,17.06727);
   h101->SetBinContent(43,15.49082);
   h101->SetBinContent(44,9.174685);
   h101->SetBinContent(45,9.074107);
   h101->SetBinContent(46,37.26509);
   h101->SetBinContent(47,39.227);
   h101->SetBinContent(48,22.83414);
   h101->SetBinContent(49,10.2026);
   h101->SetBinContent(50,24.78183);
   h101->SetBinContent(51,20.2577);
   h101->SetBinContent(52,35.02458);
   h101->SetBinContent(53,20.04565);
   h101->SetBinContent(54,19.9558);
   h101->SetBinContent(55,22.96264);
   h101->SetBinContent(56,19.85855);
   h101->SetBinContent(57,21.86539);
   h101->SetBinContent(58,34.56754);
   h101->SetBinContent(59,28.78643);
   h101->SetBinContent(60,25.58456);
   h101->SetBinContent(61,35.05637);
   h101->SetBinContent(62,18.13939);
   h101->SetBinContent(63,9.587342);
   h101->SetBinContent(64,16.09446);
   h101->SetBinContent(65,6.951738);
   h101->SetBinContent(66,1.475869);
   h101->SetBinContent(67,-5.343326);
   h101->SetBinContent(68,-5.305239);
   h101->SetBinContent(69,-3.107418);
   h101->SetBinContent(70,-6.669635);
   h101->SetBinContent(71,-2.65262);
   h101->SetBinContent(72,-0.4547987);
   h101->SetBinError(7,3.681871);
   h101->SetBinError(8,5.079397);
   h101->SetBinError(9,6.001488);
   h101->SetBinError(10,7.288768);
   h101->SetBinError(11,7.914698);
   h101->SetBinError(12,12.3928);
   h101->SetBinError(13,15.75626);
   h101->SetBinError(14,10.4243);
   h101->SetBinError(15,7.283685);
   h101->SetBinError(16,7.255301);
   h101->SetBinError(17,7.605538);
   h101->SetBinError(18,7.548953);
   h101->SetBinError(19,7.484643);
   h101->SetBinError(20,7.203201);
   h101->SetBinError(21,7.722654);
   h101->SetBinError(22,8.267919);
   h101->SetBinError(23,8.244166);
   h101->SetBinError(24,9.309042);
   h101->SetBinError(25,11.44637);
   h101->SetBinError(26,12.88683);
   h101->SetBinError(27,12.71487);
   h101->SetBinError(28,10.8791);
   h101->SetBinError(29,9.632998);
   h101->SetBinError(30,8.359634);
   h101->SetBinError(31,7.167232);
   h101->SetBinError(32,7.800958);
   h101->SetBinError(33,6.663513);
   h101->SetBinError(34,7.815771);
   h101->SetBinError(35,8.13798);
   h101->SetBinError(36,8.319155);
   h101->SetBinError(37,8.438322);
   h101->SetBinError(38,8.327287);
   h101->SetBinError(39,7.534396);
   h101->SetBinError(40,7.225253);
   h101->SetBinError(41,7.00645);
   h101->SetBinError(42,6.77076);
   h101->SetBinError(43,6.9247);
   h101->SetBinError(44,5.784607);
   h101->SetBinError(45,6.490387);
   h101->SetBinError(46,7.929399);
   h101->SetBinError(47,8.056584);
   h101->SetBinError(48,6.897024);
   h101->SetBinError(49,6.671252);
   h101->SetBinError(50,6.937007);
   h101->SetBinError(51,6.976906);
   h101->SetBinError(52,7.707333);
   h101->SetBinError(53,7.082724);
   h101->SetBinError(54,6.455037);
   h101->SetBinError(55,6.996387);
   h101->SetBinError(56,5.997657);
   h101->SetBinError(57,6.500294);
   h101->SetBinError(58,7.73313);
   h101->SetBinError(59,7.522996);
   h101->SetBinError(60,6.708659);
   h101->SetBinError(61,6.928497);
   h101->SetBinError(62,5.934611);
   h101->SetBinError(63,4.661635);
   h101->SetBinError(64,5.38246);
   h101->SetBinError(65,4.136461);
   h101->SetBinError(66,2.560304);
   h101->SetBinError(67,1.543543);
   h101->SetBinError(68,1.532753);
   h101->SetBinError(69,1.175375);
   h101->SetBinError(70,1.723328);
   h101->SetBinError(71,1.08382);
   h101->SetBinError(72,0.4547987);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(7089);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{#minus})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("PEX0");
   
   TH1F *h131 = new TH1F("h131","",80,0.4,3.6);
   h131->SetBinContent(7,3.300205);
   h131->SetBinContent(8,5.926974);
   h131->SetBinContent(9,8.276844);
   h131->SetBinContent(10,11.03369);
   h131->SetBinContent(11,15.94508);
   h131->SetBinContent(12,34.18378);
   h131->SetBinContent(13,64.99401);
   h131->SetBinContent(14,28.38494);
   h131->SetBinContent(15,20.97466);
   h131->SetBinContent(16,19.28027);
   h131->SetBinContent(17,18.90718);
   h131->SetBinContent(18,18.93581);
   h131->SetBinContent(19,19.10502);
   h131->SetBinContent(20,19.35122);
   h131->SetBinContent(21,19.71755);
   h131->SetBinContent(22,20.37871);
   h131->SetBinContent(23,21.80523);
   h131->SetBinContent(24,25.34218);
   h131->SetBinContent(25,34.87727);
   h131->SetBinContent(26,50.48911);
   h131->SetBinContent(27,40.0956);
   h131->SetBinContent(28,26.12873);
   h131->SetBinContent(29,19.74722);
   h131->SetBinContent(30,16.44489);
   h131->SetBinContent(31,14.32967);
   h131->SetBinContent(32,12.7432);
   h131->SetBinContent(33,11.43003);
   h131->SetBinContent(34,10.27997);
   h131->SetBinContent(35,9.241748);
   h131->SetBinContent(36,8.290315);
   h131->SetBinContent(37,7.412997);
   h131->SetBinContent(38,6.603151);
   h131->SetBinContent(39,5.85702);
   h131->SetBinContent(40,5.172127);
   h131->SetBinContent(41,4.54643);
   h131->SetBinContent(42,3.977883);
   h131->SetBinContent(43,3.464232);
   h131->SetBinContent(44,3.002936);
   h131->SetBinContent(45,2.591164);
   h131->SetBinContent(46,2.225834);
   h131->SetBinContent(47,1.903677);
   h131->SetBinContent(48,1.554936);
   h131->SetBinContent(49,1.16456);
   h131->SetBinContent(50,0.8063248);
   h131->SetBinContent(51,0.5245763);
   h131->SetBinContent(52,0.3302571);
   h131->SetBinContent(53,0.2107591);
   h131->SetBinContent(54,0.1440022);
   h131->SetBinContent(55,0.1090863);
   h131->SetBinContent(56,0.09101943);
   h131->SetBinContent(57,0.08093758);
   h131->SetBinContent(58,0.07436054);
   h131->SetBinContent(59,0.06930766);
   h131->SetBinContent(60,0.06499442);
   h131->SetBinContent(61,0.06113);
   h131->SetBinContent(62,0.05760296);
   h131->SetBinContent(63,0.05436115);
   h131->SetBinContent(64,0.05137161);
   h131->SetBinContent(65,0.04860855);
   h131->SetBinContent(66,0.04604995);
   h131->SetBinContent(67,0.04367651);
   h131->SetBinContent(68,0.04147117);
   h131->SetBinContent(69,0.03941876);
   h131->SetBinContent(70,0.03750578);
   h131->SetBinContent(71,0.03572018);
   h131->SetBinContent(72,0.03405116);
   h131->SetBinContent(73,0.03248903);
   h131->SetBinContent(74,0.03102508);
   h131->SetBinContent(75,0.02965147);
   h131->SetBinContent(76,0.0283611);
   h131->SetBinContent(77,0.02714757);
   h131->SetBinContent(78,0.02600504);
   h131->SetBinContent(79,0.02492825);
   h131->SetBinContent(80,0.02391238);
   h131->SetEntries(80);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h131->SetLineColor(ci);
   h131->SetLineWidth(2);
   h131->GetXaxis()->SetLabelFont(42);
   h131->GetXaxis()->SetLabelSize(0.035);
   h131->GetXaxis()->SetTitleSize(0.035);
   h131->GetXaxis()->SetTitleFont(42);
   h131->GetYaxis()->SetLabelFont(42);
   h131->GetYaxis()->SetLabelSize(0.035);
   h131->GetYaxis()->SetTitleSize(0.035);
   h131->GetYaxis()->SetTitleFont(42);
   h131->GetZaxis()->SetLabelFont(42);
   h131->GetZaxis()->SetLabelSize(0.035);
   h131->GetZaxis()->SetTitleSize(0.035);
   h131->GetZaxis()->SetTitleFont(42);
   h131->Draw("CSAME");
   
   TH1F *h132 = new TH1F("h132","",80,0.4,3.6);
   h132->SetBinContent(7,3.26573);
   h132->SetBinContent(8,5.71554);
   h132->SetBinContent(9,7.637489);
   h132->SetBinContent(10,9.319931);
   h132->SetBinContent(11,10.83122);
   h132->SetBinContent(12,12.19201);
   h132->SetBinContent(13,13.40686);
   h132->SetBinContent(14,14.47421);
   h132->SetBinContent(15,15.39048);
   h132->SetBinContent(16,16.15212);
   h132->SetBinContent(17,16.75662);
   h132->SetBinContent(18,17.20322);
   h132->SetBinContent(19,17.49316);
   h132->SetBinContent(20,17.62984);
   h132->SetBinContent(21,17.61885);
   h132->SetBinContent(22,17.46786);
   h132->SetBinContent(23,17.18638);
   h132->SetBinContent(24,16.78559);
   h132->SetBinContent(25,16.27798);
   h132->SetBinContent(26,15.67707);
   h132->SetBinContent(27,14.99702);
   h132->SetBinContent(28,14.25234);
   h132->SetBinContent(29,13.45753);
   h132->SetBinContent(30,12.62674);
   h132->SetBinContent(31,11.77355);
   h132->SetBinContent(32,10.9107);
   h132->SetBinContent(33,10.04988);
   h132->SetBinContent(34,9.201574);
   h132->SetBinContent(35,8.374983);
   h132->SetBinContent(36,7.577933);
   h132->SetBinContent(37,6.816866);
   h132->SetBinContent(38,6.096856);
   h132->SetBinContent(39,5.421664);
   h132->SetBinContent(40,4.793816);
   h132->SetBinContent(41,4.214708);
   h132->SetBinContent(42,3.684723);
   h132->SetBinContent(43,3.203365);
   h132->SetBinContent(44,2.769389);
   h132->SetBinContent(45,2.380939);
   h132->SetBinContent(46,2.035681);
   h132->SetBinContent(47,1.730923);
   h132->SetBinContent(48,1.397362);
   h132->SetBinContent(49,1.020309);
   h132->SetBinContent(50,0.6738303);
   h132->SetBinContent(51,0.4025064);
   h132->SetBinContent(52,0.2174728);
   h132->SetBinContent(53,0.1062804);
   h132->SetBinContent(54,0.04698117);
   h132->SetBinContent(55,0.01878546);
   h132->SetBinContent(56,0.006794421);
   h132->SetBinContent(57,0.002222904);
   h132->SetBinContent(58,0.0006578565);
   h132->SetBinContent(59,0.0001761117);
   h132->SetBinContent(60,4.264771e-05);
   h132->SetBinContent(61,9.342387e-06);
   h132->SetBinContent(62,1.851306e-06);
   h132->SetBinContent(63,3.318641e-07);
   h132->SetBinContent(64,5.381551e-08);
   h132->SetBinContent(65,7.894468e-09);
   h132->SetBinContent(66,1.047634e-09);
   h132->SetBinContent(67,1.25768e-10);
   h132->SetBinContent(68,1.365865e-11);
   h132->SetBinContent(69,1.341914e-12);
   h132->SetBinContent(70,1.192679e-13);
   h132->SetBinContent(71,9.589744e-15);
   h132->SetBinContent(72,6.975525e-16);
   h132->SetBinContent(73,4.590241e-17);
   h132->SetBinContent(74,2.732656e-18);
   h132->SetBinContent(75,1.471727e-19);
   h132->SetBinContent(76,7.170748e-21);
   h132->SetBinContent(77,3.160809e-22);
   h132->SetBinContent(78,1.260464e-23);
   h132->SetBinContent(79,4.547393e-25);
   h132->SetBinContent(80,1.484213e-26);
   h132->SetEntries(80);

   ci = TColor::GetColor("#0000ff");
   h132->SetLineColor(ci);
   h132->SetLineStyle(2);
   h132->SetLineWidth(2);
   h132->GetXaxis()->SetLabelFont(42);
   h132->GetXaxis()->SetLabelSize(0.035);
   h132->GetXaxis()->SetTitleSize(0.035);
   h132->GetXaxis()->SetTitleFont(42);
   h132->GetYaxis()->SetLabelFont(42);
   h132->GetYaxis()->SetLabelSize(0.035);
   h132->GetYaxis()->SetTitleSize(0.035);
   h132->GetYaxis()->SetTitleFont(42);
   h132->GetZaxis()->SetLabelFont(42);
   h132->GetZaxis()->SetLabelSize(0.035);
   h132->GetZaxis()->SetTitleSize(0.035);
   h132->GetZaxis()->SetTitleFont(42);
   h132->Draw("CSAME");
   
   TH1F *h101 = new TH1F("h101","m(K0spi)",80,0.4,3.6);
   h101->SetBinContent(7,5.239962);
   h101->SetBinContent(8,3.803448);
   h101->SetBinContent(9,3.414647);
   h101->SetBinContent(10,16.8382);
   h101->SetBinContent(11,15.10662);
   h101->SetBinContent(12,31.34245);
   h101->SetBinContent(13,61.36442);
   h101->SetBinContent(14,34.7668);
   h101->SetBinContent(15,17.14065);
   h101->SetBinContent(16,14.81434);
   h101->SetBinContent(17,25.83136);
   h101->SetBinContent(18,17.98092);
   h101->SetBinContent(19,16.94283);
   h101->SetBinContent(20,16.33109);
   h101->SetBinContent(21,21.81434);
   h101->SetBinContent(22,31.5716);
   h101->SetBinContent(23,12.61319);
   h101->SetBinContent(24,12.99308);
   h101->SetBinContent(25,36.51794);
   h101->SetBinContent(26,38.89449);
   h101->SetBinContent(27,48.29516);
   h101->SetBinContent(28,35.85442);
   h101->SetBinContent(29,31.55809);
   h101->SetBinContent(30,18.37783);
   h101->SetBinContent(31,4.637594);
   h101->SetBinContent(32,18.89736);
   h101->SetBinContent(33,-2.400493);
   h101->SetBinContent(34,21.86666);
   h101->SetBinContent(35,26.48803);
   h101->SetBinContent(36,6.648489);
   h101->SetBinContent(37,18.35621);
   h101->SetBinContent(38,22.4494);
   h101->SetBinContent(39,1.841706);
   h101->SetBinContent(40,2.592117);
   h101->SetBinContent(41,-3.076969);
   h101->SetBinContent(42,17.06727);
   h101->SetBinContent(43,15.49082);
   h101->SetBinContent(44,9.174685);
   h101->SetBinContent(45,9.074107);
   h101->SetBinContent(46,37.26509);
   h101->SetBinContent(47,39.227);
   h101->SetBinContent(48,22.83414);
   h101->SetBinContent(49,10.2026);
   h101->SetBinContent(50,24.78183);
   h101->SetBinContent(51,20.2577);
   h101->SetBinContent(52,35.02458);
   h101->SetBinContent(53,20.04565);
   h101->SetBinContent(54,19.9558);
   h101->SetBinContent(55,22.96264);
   h101->SetBinContent(56,19.85855);
   h101->SetBinContent(57,21.86539);
   h101->SetBinContent(58,34.56754);
   h101->SetBinContent(59,28.78643);
   h101->SetBinContent(60,25.58456);
   h101->SetBinContent(61,35.05637);
   h101->SetBinContent(62,18.13939);
   h101->SetBinContent(63,9.587342);
   h101->SetBinContent(64,16.09446);
   h101->SetBinContent(65,6.951738);
   h101->SetBinContent(66,1.475869);
   h101->SetBinContent(67,-5.343326);
   h101->SetBinContent(68,-5.305239);
   h101->SetBinContent(69,-3.107418);
   h101->SetBinContent(70,-6.669635);
   h101->SetBinContent(71,-2.65262);
   h101->SetBinContent(72,-0.4547987);
   h101->SetBinError(7,3.681871);
   h101->SetBinError(8,5.079397);
   h101->SetBinError(9,6.001488);
   h101->SetBinError(10,7.288768);
   h101->SetBinError(11,7.914698);
   h101->SetBinError(12,12.3928);
   h101->SetBinError(13,15.75626);
   h101->SetBinError(14,10.4243);
   h101->SetBinError(15,7.283685);
   h101->SetBinError(16,7.255301);
   h101->SetBinError(17,7.605538);
   h101->SetBinError(18,7.548953);
   h101->SetBinError(19,7.484643);
   h101->SetBinError(20,7.203201);
   h101->SetBinError(21,7.722654);
   h101->SetBinError(22,8.267919);
   h101->SetBinError(23,8.244166);
   h101->SetBinError(24,9.309042);
   h101->SetBinError(25,11.44637);
   h101->SetBinError(26,12.88683);
   h101->SetBinError(27,12.71487);
   h101->SetBinError(28,10.8791);
   h101->SetBinError(29,9.632998);
   h101->SetBinError(30,8.359634);
   h101->SetBinError(31,7.167232);
   h101->SetBinError(32,7.800958);
   h101->SetBinError(33,6.663513);
   h101->SetBinError(34,7.815771);
   h101->SetBinError(35,8.13798);
   h101->SetBinError(36,8.319155);
   h101->SetBinError(37,8.438322);
   h101->SetBinError(38,8.327287);
   h101->SetBinError(39,7.534396);
   h101->SetBinError(40,7.225253);
   h101->SetBinError(41,7.00645);
   h101->SetBinError(42,6.77076);
   h101->SetBinError(43,6.9247);
   h101->SetBinError(44,5.784607);
   h101->SetBinError(45,6.490387);
   h101->SetBinError(46,7.929399);
   h101->SetBinError(47,8.056584);
   h101->SetBinError(48,6.897024);
   h101->SetBinError(49,6.671252);
   h101->SetBinError(50,6.937007);
   h101->SetBinError(51,6.976906);
   h101->SetBinError(52,7.707333);
   h101->SetBinError(53,7.082724);
   h101->SetBinError(54,6.455037);
   h101->SetBinError(55,6.996387);
   h101->SetBinError(56,5.997657);
   h101->SetBinError(57,6.500294);
   h101->SetBinError(58,7.73313);
   h101->SetBinError(59,7.522996);
   h101->SetBinError(60,6.708659);
   h101->SetBinError(61,6.928497);
   h101->SetBinError(62,5.934611);
   h101->SetBinError(63,4.661635);
   h101->SetBinError(64,5.38246);
   h101->SetBinError(65,4.136461);
   h101->SetBinError(66,2.560304);
   h101->SetBinError(67,1.543543);
   h101->SetBinError(68,1.532753);
   h101->SetBinError(69,1.175375);
   h101->SetBinError(70,1.723328);
   h101->SetBinError(71,1.08382);
   h101->SetBinError(72,0.4547987);
   h101->SetBinError(81,6.88762e-05);
   h101->SetEntries(7089);
   h101->SetMarkerStyle(20);
   h101->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{#minus})} [GeV]");
   h101->GetXaxis()->SetRange(5,34);
   h101->GetXaxis()->SetNdivisions(505);
   h101->GetXaxis()->SetLabelFont(132);
   h101->GetXaxis()->SetLabelOffset(0.02);
   h101->GetXaxis()->SetLabelSize(0.06);
   h101->GetXaxis()->SetTitleSize(0.06);
   h101->GetXaxis()->SetTitleOffset(1.2);
   h101->GetXaxis()->SetTitleFont(132);
   h101->GetYaxis()->SetTitle("Candidates/(40 MeV)");
   h101->GetYaxis()->SetNdivisions(505);
   h101->GetYaxis()->SetLabelFont(132);
   h101->GetYaxis()->SetLabelSize(0.06);
   h101->GetYaxis()->SetTitleSize(0.06);
   h101->GetYaxis()->SetTitleOffset(1.3);
   h101->GetYaxis()->SetTitleFont(132);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("ESAME");
   
   TH1F *h133 = new TH1F("h133","",80,0.4,3.6);
   h133->SetBinContent(7,0.03431652);
   h133->SetBinContent(8,0.2093855);
   h133->SetBinContent(9,0.6321987);
   h133->SetBinContent(10,1.697188);
   h133->SetBinContent(11,5.082492);
   h133->SetBinContent(12,21.93894);
   h133->SetBinContent(13,51.50451);
   h133->SetBinContent(14,13.78753);
   h133->SetBinContent(15,5.406112);
   h133->SetBinContent(16,2.875533);
   h133->SetBinContent(17,1.795114);
   h133->SetBinContent(18,1.231951);
   h133->SetBinContent(19,0.8992969);
   h133->SetBinContent(20,0.6854416);
   h133->SetBinContent(21,0.5393563);
   h133->SetBinContent(22,0.4349256);
   h133->SetBinContent(23,0.3575972);
   h133->SetBinContent(24,0.2987094);
   h133->SetBinContent(25,0.2528284);
   h133->SetBinContent(26,0.2163964);
   h133->SetBinContent(27,0.1870003);
   h133->SetBinContent(28,0.1629536);
   h133->SetBinContent(29,0.1430474);
   h133->SetBinContent(30,0.1263961);
   h133->SetBinContent(31,0.1123384);
   h133->SetBinContent(32,0.1003726);
   h133->SetBinContent(33,0.09011164);
   h133->SetBinContent(34,0.08125382);
   h133->SetBinContent(35,0.07356066);
   h133->SetBinContent(36,0.06684184);
   h133->SetBinContent(37,0.06094398);
   h133->SetBinContent(38,0.05574237);
   h133->SetBinContent(39,0.05113481);
   h133->SetBinContent(40,0.04703695);
   h133->SetBinContent(41,0.04337864);
   h133->SetBinContent(42,0.04010123);
   h133->SetBinContent(43,0.03715537);
   h133->SetBinContent(44,0.03449931);
   h133->SetBinContent(45,0.03209757);
   h133->SetBinContent(46,0.0299198);
   h133->SetBinContent(47,0.02794001);
   h133->SetBinContent(48,0.02613575);
   h133->SetBinContent(49,0.02448765);
   h133->SetBinContent(50,0.02297885);
   h133->SetBinContent(51,0.02159466);
   h133->SetBinContent(52,0.02032226);
   h133->SetBinContent(53,0.01915038);
   h133->SetBinContent(54,0.01806912);
   h133->SetBinContent(55,0.01706972);
   h133->SetBinContent(56,0.01614445);
   h133->SetBinContent(57,0.01528645);
   h133->SetBinContent(58,0.01448961);
   h133->SetBinContent(59,0.01374848);
   h133->SetBinContent(60,0.0130582);
   h133->SetBinContent(61,0.0124144);
   h133->SetBinContent(62,0.01181318);
   h133->SetBinContent(63,0.01125102);
   h133->SetBinContent(64,0.01072474);
   h133->SetBinContent(65,0.01023149);
   h133->SetBinContent(66,0.009768658);
   h133->SetBinContent(67,0.009333913);
   h133->SetBinContent(68,0.00892512);
   h133->SetBinContent(69,0.008540341);
   h133->SetBinContent(70,0.008177809);
   h133->SetBinContent(71,0.007835918);
   h133->SetBinContent(72,0.007513196);
   h133->SetBinContent(73,0.007208298);
   h133->SetBinContent(74,0.006919992);
   h133->SetBinContent(75,0.006647149);
   h133->SetBinContent(76,0.00638873);
   h133->SetBinContent(77,0.006143782);
   h133->SetBinContent(78,0.005911424);
   h133->SetBinContent(79,0.005690848);
   h133->SetBinContent(80,0.005481304);
   h133->SetEntries(80);

   ci = TColor::GetColor("#006633");
   h133->SetLineColor(ci);
   h133->SetLineStyle(3);
   h133->SetLineWidth(2);
   h133->GetXaxis()->SetLabelFont(42);
   h133->GetXaxis()->SetLabelSize(0.035);
   h133->GetXaxis()->SetTitleSize(0.035);
   h133->GetXaxis()->SetTitleFont(42);
   h133->GetYaxis()->SetLabelFont(42);
   h133->GetYaxis()->SetLabelSize(0.035);
   h133->GetYaxis()->SetTitleSize(0.035);
   h133->GetYaxis()->SetTitleFont(42);
   h133->GetZaxis()->SetLabelFont(42);
   h133->GetZaxis()->SetLabelSize(0.035);
   h133->GetZaxis()->SetTitleSize(0.035);
   h133->GetZaxis()->SetTitleFont(42);
   h133->Draw("CSAME");
   
   TH1F *h134 = new TH1F("h134","",80,0.4,3.6);
   h134->SetBinContent(7,0.0001589203);
   h134->SetBinContent(8,0.002048533);
   h134->SetBinContent(9,0.007155867);
   h134->SetBinContent(10,0.01657086);
   h134->SetBinContent(11,0.03137159);
   h134->SetBinContent(12,0.05283303);
   h134->SetBinContent(13,0.08264602);
   h134->SetBinContent(14,0.1232073);
   h134->SetBinContent(15,0.1780594);
   h134->SetBinContent(16,0.252617);
   h134->SetBinContent(17,0.3554446);
   h134->SetBinContent(18,0.5006405);
   h134->SetBinContent(19,0.7125671);
   h134->SetBinContent(20,1.035944);
   h134->SetBinContent(21,1.559342);
   h134->SetBinContent(22,2.475925);
   h134->SetBinContent(23,4.261247);
   h134->SetBinContent(24,8.257882);
   h134->SetBinContent(25,18.34645);
   h134->SetBinContent(26,34.59565);
   h134->SetBinContent(27,24.91157);
   h134->SetBinContent(28,11.71343);
   h134->SetBinContent(29,6.146649);
   h134->SetBinContent(30,3.691751);
   h134->SetBinContent(31,2.443777);
   h134->SetBinContent(32,1.732123);
   h134->SetBinContent(33,1.290038);
   h134->SetBinContent(34,0.9971379);
   h134->SetBinContent(35,0.7932037);
   h134->SetBinContent(36,0.645539);
   h134->SetBinContent(37,0.5351871);
   h134->SetBinContent(38,0.4505522);
   h134->SetBinContent(39,0.3842209);
   h134->SetBinContent(40,0.3312742);
   h134->SetBinContent(41,0.2883435);
   h134->SetBinContent(42,0.2530586);
   h134->SetBinContent(43,0.223712);
   h134->SetBinContent(44,0.1990483);
   h134->SetBinContent(45,0.1781272);
   h134->SetBinContent(46,0.1602333);
   h134->SetBinContent(47,0.1448143);
   h134->SetBinContent(48,0.1314382);
   h134->SetBinContent(49,0.119763);
   h134->SetBinContent(50,0.1095156);
   h134->SetBinContent(51,0.1004752);
   h134->SetBinContent(52,0.09246197);
   h134->SetBinContent(53,0.08532827);
   h134->SetBinContent(54,0.07895191);
   h134->SetBinContent(55,0.07323112);
   h134->SetBinContent(56,0.06808055);
   h134->SetBinContent(57,0.06342822);
   h134->SetBinContent(58,0.05921308);
   h134->SetBinContent(59,0.05538306);
   h134->SetBinContent(60,0.05189358);
   h134->SetBinContent(61,0.04870626);
   h134->SetBinContent(62,0.04578792);
   h134->SetBinContent(63,0.0431098);
   h134->SetBinContent(64,0.04064682);
   h134->SetBinContent(65,0.03837705);
   h134->SetBinContent(66,0.03628129);
   h134->SetBinContent(67,0.0343426);
   h134->SetBinContent(68,0.03254605);
   h134->SetBinContent(69,0.03087842);
   h134->SetBinContent(70,0.02932798);
   h134->SetBinContent(71,0.02788426);
   h134->SetBinContent(72,0.02653796);
   h134->SetBinContent(73,0.02528073);
   h134->SetBinContent(74,0.02410509);
   h134->SetBinContent(75,0.02300432);
   h134->SetBinContent(76,0.02197237);
   h134->SetBinContent(77,0.02100378);
   h134->SetBinContent(78,0.02009362);
   h134->SetBinContent(79,0.0192374);
   h134->SetBinContent(80,0.01843108);
   h134->SetEntries(80);

   ci = TColor::GetColor("#ff00ff");
   h134->SetLineColor(ci);
   h134->SetLineStyle(4);
   h134->SetLineWidth(2);
   h134->GetXaxis()->SetLabelFont(42);
   h134->GetXaxis()->SetLabelSize(0.035);
   h134->GetXaxis()->SetTitleSize(0.035);
   h134->GetXaxis()->SetTitleFont(42);
   h134->GetYaxis()->SetLabelFont(42);
   h134->GetYaxis()->SetLabelSize(0.035);
   h134->GetYaxis()->SetTitleSize(0.035);
   h134->GetYaxis()->SetTitleFont(42);
   h134->GetZaxis()->SetLabelFont(42);
   h134->GetZaxis()->SetLabelSize(0.035);
   h134->GetZaxis()->SetTitleSize(0.035);
   h134->GetZaxis()->SetTitleFont(42);
   h134->Draw("CSAME");
   TText *text = new TText(0.62,73,"(d)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.62,65,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.62,57,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.56,0,1.76,0);
   line->SetLineWidth(2);
   line->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig26.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 14 15:55:18 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",51,77,1000,960);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.6667667,0.3332333,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.02499998,-183.5401,2.738158,896.1073);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h1200 = new TH1F("h1200","Y00 ",70,0.5,2.6);
   h1200->SetBinContent(5,13);
   h1200->SetBinContent(6,23);
   h1200->SetBinContent(7,45);
   h1200->SetBinContent(8,46);
   h1200->SetBinContent(9,66);
   h1200->SetBinContent(10,80);
   h1200->SetBinContent(11,88);
   h1200->SetBinContent(12,102);
   h1200->SetBinContent(13,154);
   h1200->SetBinContent(14,138);
   h1200->SetBinContent(15,118);
   h1200->SetBinContent(16,90);
   h1200->SetBinContent(17,104);
   h1200->SetBinContent(18,95);
   h1200->SetBinContent(19,103);
   h1200->SetBinContent(20,109);
   h1200->SetBinContent(21,126);
   h1200->SetBinContent(22,143);
   h1200->SetBinContent(23,155);
   h1200->SetBinContent(24,147);
   h1200->SetBinContent(25,200);
   h1200->SetBinContent(26,216);
   h1200->SetBinContent(27,233);
   h1200->SetBinContent(28,315);
   h1200->SetBinContent(29,371);
   h1200->SetBinContent(30,512);
   h1200->SetBinContent(31,652);
   h1200->SetBinContent(32,754);
   h1200->SetBinContent(33,665);
   h1200->SetBinContent(34,475);
   h1200->SetBinContent(35,457);
   h1200->SetBinContent(36,339);
   h1200->SetBinContent(37,265);
   h1200->SetBinContent(38,234);
   h1200->SetBinContent(39,189);
   h1200->SetBinContent(40,219);
   h1200->SetBinContent(41,207);
   h1200->SetBinContent(42,231);
   h1200->SetBinContent(43,285);
   h1200->SetBinContent(44,288);
   h1200->SetBinContent(45,302);
   h1200->SetBinContent(46,350);
   h1200->SetBinContent(47,364);
   h1200->SetBinContent(48,423);
   h1200->SetBinContent(49,425);
   h1200->SetBinContent(50,441);
   h1200->SetBinContent(51,393);
   h1200->SetBinContent(52,391);
   h1200->SetBinContent(53,396);
   h1200->SetBinContent(54,335);
   h1200->SetBinContent(55,318);
   h1200->SetBinContent(56,301);
   h1200->SetBinContent(57,304);
   h1200->SetBinContent(58,312);
   h1200->SetBinContent(59,274);
   h1200->SetBinContent(60,270);
   h1200->SetBinContent(61,249);
   h1200->SetBinContent(62,213);
   h1200->SetBinContent(63,221);
   h1200->SetBinContent(64,194);
   h1200->SetBinContent(65,120);
   h1200->SetBinContent(66,52);
   h1200->SetBinContent(67,21);
   h1200->SetBinContent(68,2);
   h1200->SetBinError(5,3.605551);
   h1200->SetBinError(6,4.795832);
   h1200->SetBinError(7,6.708204);
   h1200->SetBinError(8,6.78233);
   h1200->SetBinError(9,8.124039);
   h1200->SetBinError(10,8.944272);
   h1200->SetBinError(11,9.380832);
   h1200->SetBinError(12,10.0995);
   h1200->SetBinError(13,12.40967);
   h1200->SetBinError(14,11.74734);
   h1200->SetBinError(15,10.86278);
   h1200->SetBinError(16,9.486833);
   h1200->SetBinError(17,10.19804);
   h1200->SetBinError(18,9.746795);
   h1200->SetBinError(19,10.14889);
   h1200->SetBinError(20,10.44031);
   h1200->SetBinError(21,11.22497);
   h1200->SetBinError(22,11.95826);
   h1200->SetBinError(23,12.4499);
   h1200->SetBinError(24,12.12436);
   h1200->SetBinError(25,14.14214);
   h1200->SetBinError(26,14.69694);
   h1200->SetBinError(27,15.26434);
   h1200->SetBinError(28,17.74824);
   h1200->SetBinError(29,19.26136);
   h1200->SetBinError(30,22.62742);
   h1200->SetBinError(31,25.53429);
   h1200->SetBinError(32,27.45906);
   h1200->SetBinError(33,25.78759);
   h1200->SetBinError(34,21.79449);
   h1200->SetBinError(35,21.37756);
   h1200->SetBinError(36,18.41195);
   h1200->SetBinError(37,16.27882);
   h1200->SetBinError(38,15.29706);
   h1200->SetBinError(39,13.74773);
   h1200->SetBinError(40,14.79865);
   h1200->SetBinError(41,14.3875);
   h1200->SetBinError(42,15.19868);
   h1200->SetBinError(43,16.88194);
   h1200->SetBinError(44,16.97056);
   h1200->SetBinError(45,17.37815);
   h1200->SetBinError(46,18.70829);
   h1200->SetBinError(47,19.07878);
   h1200->SetBinError(48,20.56696);
   h1200->SetBinError(49,20.61553);
   h1200->SetBinError(50,21);
   h1200->SetBinError(51,19.82423);
   h1200->SetBinError(52,19.77372);
   h1200->SetBinError(53,19.89975);
   h1200->SetBinError(54,18.30301);
   h1200->SetBinError(55,17.83255);
   h1200->SetBinError(56,17.34935);
   h1200->SetBinError(57,17.4356);
   h1200->SetBinError(58,17.66352);
   h1200->SetBinError(59,16.55295);
   h1200->SetBinError(60,16.43168);
   h1200->SetBinError(61,15.77973);
   h1200->SetBinError(62,14.59452);
   h1200->SetBinError(63,14.86607);
   h1200->SetBinError(64,13.92839);
   h1200->SetBinError(65,10.95445);
   h1200->SetBinError(66,7.211102);
   h1200->SetBinError(67,4.582576);
   h1200->SetBinError(68,1.414214);
   h1200->SetBinError(71,6.88762e-05);
   h1200->SetEntries(15723);
   h1200->SetMarkerStyle(20);
   h1200->SetMarkerSize(0.7);
   h1200->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV] ");
   h1200->GetXaxis()->SetNdivisions(504);
   h1200->GetXaxis()->SetLabelFont(42);
   h1200->GetXaxis()->SetLabelSize(0.06);
   h1200->GetXaxis()->SetTitleSize(0.06);
   h1200->GetXaxis()->SetTitleOffset(1.5);
   h1200->GetXaxis()->SetTitleFont(132);
   h1200->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1200->GetYaxis()->SetNdivisions(508);
   h1200->GetYaxis()->SetLabelFont(42);
   h1200->GetYaxis()->SetLabelSize(0.06);
   h1200->GetYaxis()->SetTitleSize(0.06);
   h1200->GetYaxis()->SetTitleOffset(1.5);
   h1200->GetYaxis()->SetTitleFont(132);
   h1200->GetZaxis()->SetLabelFont(42);
   h1200->GetZaxis()->SetLabelSize(0.035);
   h1200->GetZaxis()->SetTitleSize(0.035);
   h1200->GetZaxis()->SetTitleFont(42);
   h1200->Draw("PEX0 ");
   
   TH1F *h2200 = new TH1F("h2200","Y00 ",70,0.5,2.6);
   h2200->SetBinContent(5,11.89648);
   h2200->SetBinContent(6,28.56433);
   h2200->SetBinContent(7,39.7129);
   h2200->SetBinContent(8,52.07068);
   h2200->SetBinContent(9,69.00431);
   h2200->SetBinContent(10,82.58654);
   h2200->SetBinContent(11,84.02877);
   h2200->SetBinContent(12,103.6779);
   h2200->SetBinContent(13,163.9599);
   h2200->SetBinContent(14,169.2507);
   h2200->SetBinContent(15,111.6996);
   h2200->SetBinContent(16,104.1212);
   h2200->SetBinContent(17,103.4812);
   h2200->SetBinContent(18,101.8228);
   h2200->SetBinContent(19,110.3263);
   h2200->SetBinContent(20,115.6455);
   h2200->SetBinContent(21,131.0826);
   h2200->SetBinContent(22,139.8296);
   h2200->SetBinContent(23,144.9786);
   h2200->SetBinContent(24,169.5028);
   h2200->SetBinContent(25,183.3744);
   h2200->SetBinContent(26,241.1009);
   h2200->SetBinContent(27,264.4074);
   h2200->SetBinContent(28,309.2379);
   h2200->SetBinContent(29,379.7744);
   h2200->SetBinContent(30,480.4141);
   h2200->SetBinContent(31,717.4102);
   h2200->SetBinContent(32,710.9273);
   h2200->SetBinContent(33,644.3188);
   h2200->SetBinContent(34,509.7772);
   h2200->SetBinContent(35,444.1447);
   h2200->SetBinContent(36,328.4187);
   h2200->SetBinContent(37,287.3787);
   h2200->SetBinContent(38,215.4744);
   h2200->SetBinContent(39,202.9788);
   h2200->SetBinContent(40,206.1711);
   h2200->SetBinContent(41,208.9015);
   h2200->SetBinContent(42,224.0194);
   h2200->SetBinContent(43,260.0691);
   h2200->SetBinContent(44,280.815);
   h2200->SetBinContent(45,283.4287);
   h2200->SetBinContent(46,373.3627);
   h2200->SetBinContent(47,349.2473);
   h2200->SetBinContent(48,385.8678);
   h2200->SetBinContent(49,417.6631);
   h2200->SetBinContent(50,419.2581);
   h2200->SetBinContent(51,420.9763);
   h2200->SetBinContent(52,393.1335);
   h2200->SetBinContent(53,376.9626);
   h2200->SetBinContent(54,340.6188);
   h2200->SetBinContent(55,309.3983);
   h2200->SetBinContent(56,299.1017);
   h2200->SetBinContent(57,287.2209);
   h2200->SetBinContent(58,285.9153);
   h2200->SetBinContent(59,276.603);
   h2200->SetBinContent(60,258.8572);
   h2200->SetBinContent(61,253.0278);
   h2200->SetBinContent(62,236.6508);
   h2200->SetBinContent(63,219.3875);
   h2200->SetBinContent(64,188.6573);
   h2200->SetBinContent(65,131.7468);
   h2200->SetBinContent(66,60.99281);
   h2200->SetBinContent(67,16.98244);
   h2200->SetBinContent(68,1.579526);
   h2200->SetEntries(2000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h2200->SetLineColor(ci);
   h2200->GetXaxis()->SetLabelFont(42);
   h2200->GetXaxis()->SetLabelSize(0.035);
   h2200->GetXaxis()->SetTitleSize(0.035);
   h2200->GetXaxis()->SetTitleFont(42);
   h2200->GetYaxis()->SetLabelFont(42);
   h2200->GetYaxis()->SetLabelSize(0.035);
   h2200->GetYaxis()->SetTitleSize(0.035);
   h2200->GetYaxis()->SetTitleFont(42);
   h2200->GetZaxis()->SetLabelFont(42);
   h2200->GetZaxis()->SetLabelSize(0.035);
   h2200->GetZaxis()->SetTitleSize(0.035);
   h2200->GetZaxis()->SetTitleFont(42);
   h2200->Draw("SAME");
   TText *text = new TText(0.65,680,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   TLatex *   tex = new TLatex(0.65,600,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2.1,680,"<P_{0}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.3334333,0.6667667,0.6665667,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-0.02499998,-229.337,2.738158,95.27934);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h1201 = new TH1F("h1201","Y10 ",70,0.5,2.6);
   h1201->SetBinContent(5,-1.480528);
   h1201->SetBinContent(6,2.347179);
   h1201->SetBinContent(7,-2.324929);
   h1201->SetBinContent(8,-4.484425);
   h1201->SetBinContent(9,-22.68887);
   h1201->SetBinContent(10,-28.86349);
   h1201->SetBinContent(11,-31.9222);
   h1201->SetBinContent(12,-59.60236);
   h1201->SetBinContent(13,-100.784);
   h1201->SetBinContent(14,-16.54259);
   h1201->SetBinContent(15,32.99115);
   h1201->SetBinContent(16,14.7684);
   h1201->SetBinContent(17,29.40958);
   h1201->SetBinContent(18,11.30879);
   h1201->SetBinContent(19,9.392686);
   h1201->SetBinContent(20,16.03709);
   h1201->SetBinContent(21,25.58342);
   h1201->SetBinContent(22,2.26415);
   h1201->SetBinContent(23,33.94909);
   h1201->SetBinContent(24,6.037364);
   h1201->SetBinContent(25,25.52097);
   h1201->SetBinContent(26,21.74574);
   h1201->SetBinContent(27,36.86177);
   h1201->SetBinContent(28,24.10571);
   h1201->SetBinContent(29,43.73785);
   h1201->SetBinContent(30,38.8387);
   h1201->SetBinContent(31,33.33134);
   h1201->SetBinContent(32,32.9389);
   h1201->SetBinContent(33,-59.85546);
   h1201->SetBinContent(34,-41.42696);
   h1201->SetBinContent(35,-75.47382);
   h1201->SetBinContent(36,-42.12328);
   h1201->SetBinContent(37,-41.65603);
   h1201->SetBinContent(38,-43.2054);
   h1201->SetBinContent(39,-13.82345);
   h1201->SetBinContent(40,-14.2222);
   h1201->SetBinContent(41,-12.09274);
   h1201->SetBinContent(42,-11.26331);
   h1201->SetBinContent(43,-11.46644);
   h1201->SetBinContent(44,-66.41139);
   h1201->SetBinContent(45,-27.53812);
   h1201->SetBinContent(46,-3.333999);
   h1201->SetBinContent(47,-2.382786);
   h1201->SetBinContent(48,-20.4193);
   h1201->SetBinContent(49,-42.1425);
   h1201->SetBinContent(50,-47.52736);
   h1201->SetBinContent(51,-59.55751);
   h1201->SetBinContent(52,-21.61105);
   h1201->SetBinContent(53,-28.82896);
   h1201->SetBinContent(54,-23.41993);
   h1201->SetBinContent(55,-72.72823);
   h1201->SetBinContent(56,-18.61043);
   h1201->SetBinContent(57,-51.51746);
   h1201->SetBinContent(58,-59.45984);
   h1201->SetBinContent(59,-71.24863);
   h1201->SetBinContent(60,-98.05385);
   h1201->SetBinContent(61,-88.94946);
   h1201->SetBinContent(62,-89.12323);
   h1201->SetBinContent(63,-147.4045);
   h1201->SetBinContent(64,-139.3455);
   h1201->SetBinContent(65,-59.78968);
   h1201->SetBinContent(66,-16.88562);
   h1201->SetBinContent(67,3.331822);
   h1201->SetBinContent(68,0.7068159);
   h1201->SetBinError(5,2.310481);
   h1201->SetBinError(6,3.376712);
   h1201->SetBinError(7,5.370837);
   h1201->SetBinError(8,5.930182);
   h1201->SetBinError(9,7.767808);
   h1201->SetBinError(10,9.357822);
   h1201->SetBinError(11,8.745545);
   h1201->SetBinError(12,9.896246);
   h1201->SetBinError(13,13.87667);
   h1201->SetBinError(14,13.04899);
   h1201->SetBinError(15,10.49074);
   h1201->SetBinError(16,8.610032);
   h1201->SetBinError(17,9.070102);
   h1201->SetBinError(18,8.447566);
   h1201->SetBinError(19,8.86258);
   h1201->SetBinError(20,8.943734);
   h1201->SetBinError(21,9.213266);
   h1201->SetBinError(22,11.66083);
   h1201->SetBinError(23,10.3331);
   h1201->SetBinError(24,10.60737);
   h1201->SetBinError(25,11.91337);
   h1201->SetBinError(26,12.4452);
   h1201->SetBinError(27,12.71079);
   h1201->SetBinError(28,14.20313);
   h1201->SetBinError(29,15.03116);
   h1201->SetBinError(30,19.0316);
   h1201->SetBinError(31,23.86308);
   h1201->SetBinError(32,27.86927);
   h1201->SetBinError(33,26.82496);
   h1201->SetBinError(34,24.03537);
   h1201->SetBinError(35,22.77976);
   h1201->SetBinError(36,18.85778);
   h1201->SetBinError(37,16.40782);
   h1201->SetBinError(38,15.9819);
   h1201->SetBinError(39,14.12388);
   h1201->SetBinError(40,15.81999);
   h1201->SetBinError(41,14.58855);
   h1201->SetBinError(42,15.60317);
   h1201->SetBinError(43,17.62074);
   h1201->SetBinError(44,19.43794);
   h1201->SetBinError(45,19.48148);
   h1201->SetBinError(46,19.47748);
   h1201->SetBinError(47,20.09204);
   h1201->SetBinError(48,22.4081);
   h1201->SetBinError(49,22.01194);
   h1201->SetBinError(50,22.77218);
   h1201->SetBinError(51,20.29058);
   h1201->SetBinError(52,19.52489);
   h1201->SetBinError(53,20.19574);
   h1201->SetBinError(54,18.86274);
   h1201->SetBinError(55,17.87172);
   h1201->SetBinError(56,18.43517);
   h1201->SetBinError(57,17.40645);
   h1201->SetBinError(58,17.13553);
   h1201->SetBinError(59,16.51287);
   h1201->SetBinError(60,16.20296);
   h1201->SetBinError(61,15.0236);
   h1201->SetBinError(62,14.99463);
   h1201->SetBinError(63,15.55913);
   h1201->SetBinError(64,16.29553);
   h1201->SetBinError(65,11.76502);
   h1201->SetBinError(66,7.921622);
   h1201->SetBinError(67,3.465796);
   h1201->SetBinError(68,1.649593);
   h1201->SetBinError(71,6.88762e-05);
   h1201->SetEntries(15723);
   h1201->SetMarkerStyle(20);
   h1201->SetMarkerSize(0.7);
   h1201->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV] ");
   h1201->GetXaxis()->SetNdivisions(504);
   h1201->GetXaxis()->SetLabelFont(42);
   h1201->GetXaxis()->SetLabelSize(0.06);
   h1201->GetXaxis()->SetTitleSize(0.06);
   h1201->GetXaxis()->SetTitleOffset(1.5);
   h1201->GetXaxis()->SetTitleFont(132);
   h1201->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1201->GetYaxis()->SetNdivisions(508);
   h1201->GetYaxis()->SetLabelFont(42);
   h1201->GetYaxis()->SetLabelSize(0.06);
   h1201->GetYaxis()->SetTitleSize(0.06);
   h1201->GetYaxis()->SetTitleOffset(1.5);
   h1201->GetYaxis()->SetTitleFont(132);
   h1201->GetZaxis()->SetLabelFont(42);
   h1201->GetZaxis()->SetLabelSize(0.035);
   h1201->GetZaxis()->SetTitleSize(0.035);
   h1201->GetZaxis()->SetTitleFont(42);
   h1201->Draw("PEX0 ");
   
   TH1F *h2201 = new TH1F("h2201","Y10 ",70,0.5,2.6);
   h2201->SetBinContent(5,0.5695358);
   h2201->SetBinContent(6,2.368601);
   h2201->SetBinContent(7,-4.020292);
   h2201->SetBinContent(8,-10.58898);
   h2201->SetBinContent(9,-20.58179);
   h2201->SetBinContent(10,-28.87808);
   h2201->SetBinContent(11,-28.67799);
   h2201->SetBinContent(12,-42.35846);
   h2201->SetBinContent(13,-75.48483);
   h2201->SetBinContent(14,-14.60177);
   h2201->SetBinContent(15,27.38093);
   h2201->SetBinContent(16,19.74608);
   h2201->SetBinContent(17,15.55493);
   h2201->SetBinContent(18,11.50113);
   h2201->SetBinContent(19,15.98888);
   h2201->SetBinContent(20,19.09734);
   h2201->SetBinContent(21,5.537562);
   h2201->SetBinContent(22,7.967256);
   h2201->SetBinContent(23,13.01548);
   h2201->SetBinContent(24,12.85459);
   h2201->SetBinContent(25,18.89453);
   h2201->SetBinContent(26,9.329225);
   h2201->SetBinContent(27,15.04369);
   h2201->SetBinContent(28,17.36832);
   h2201->SetBinContent(29,25.63245);
   h2201->SetBinContent(30,47.75645);
   h2201->SetBinContent(31,21.64379);
   h2201->SetBinContent(32,-21.10569);
   h2201->SetBinContent(33,-56.14986);
   h2201->SetBinContent(34,-57.63388);
   h2201->SetBinContent(35,-45.97853);
   h2201->SetBinContent(36,-37.47862);
   h2201->SetBinContent(37,-28.77672);
   h2201->SetBinContent(38,-16.3765);
   h2201->SetBinContent(39,-12.19367);
   h2201->SetBinContent(40,-9.942207);
   h2201->SetBinContent(41,-8.534097);
   h2201->SetBinContent(42,-15.33281);
   h2201->SetBinContent(43,-16.76948);
   h2201->SetBinContent(44,-19.32525);
   h2201->SetBinContent(45,-25.5275);
   h2201->SetBinContent(46,-46.9809);
   h2201->SetBinContent(47,-31.30361);
   h2201->SetBinContent(48,-32.47167);
   h2201->SetBinContent(49,-38.40765);
   h2201->SetBinContent(50,-47.5271);
   h2201->SetBinContent(51,-49.4029);
   h2201->SetBinContent(52,-50.41716);
   h2201->SetBinContent(53,-55.15658);
   h2201->SetBinContent(54,-56.18546);
   h2201->SetBinContent(55,-56.45741);
   h2201->SetBinContent(56,-58.5959);
   h2201->SetBinContent(57,-63.39948);
   h2201->SetBinContent(58,-74.97263);
   h2201->SetBinContent(59,-80.17409);
   h2201->SetBinContent(60,-79.38284);
   h2201->SetBinContent(61,-92.92456);
   h2201->SetBinContent(62,-106.1376);
   h2201->SetBinContent(63,-125.2426);
   h2201->SetBinContent(64,-121.7776);
   h2201->SetBinContent(65,-82.0135);
   h2201->SetBinContent(66,-25.75895);
   h2201->SetBinContent(67,-3.231482);
   h2201->SetBinContent(68,0.238069);
   h2201->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2201->SetLineColor(ci);
   h2201->GetXaxis()->SetLabelFont(42);
   h2201->GetXaxis()->SetLabelSize(0.035);
   h2201->GetXaxis()->SetTitleSize(0.035);
   h2201->GetXaxis()->SetTitleFont(42);
   h2201->GetYaxis()->SetLabelFont(42);
   h2201->GetYaxis()->SetLabelSize(0.035);
   h2201->GetYaxis()->SetTitleSize(0.035);
   h2201->GetYaxis()->SetTitleFont(42);
   h2201->GetZaxis()->SetLabelFont(42);
   h2201->GetZaxis()->SetLabelSize(0.035);
   h2201->GetZaxis()->SetTitleSize(0.035);
   h2201->GetZaxis()->SetTitleFont(42);
   h2201->Draw("SAME");
      tex = new TLatex(0.65,-140,"<P_{1}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   c1_3 = new TPad("c1_3", "c1_3",0.6667667,0.6667667,0.9999,0.9999);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-0.02499998,-285.9375,2.738158,188.6894);
   c1_3->SetFillColor(10);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.19);
   c1_3->SetRightMargin(0.05);
   c1_3->SetTopMargin(0.07);
   c1_3->SetBottomMargin(0.17);
   c1_3->SetFrameFillColor(0);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameBorderMode(0);
   
   TH1F *h1202 = new TH1F("h1202","Y20 ",70,0.5,2.6);
   h1202->SetBinContent(5,-8.566014);
   h1202->SetBinContent(6,-12.96676);
   h1202->SetBinContent(7,-18.06085);
   h1202->SetBinContent(8,-12.1116);
   h1202->SetBinContent(9,-6.329378);
   h1202->SetBinContent(10,8.462231);
   h1202->SetBinContent(11,-12.87464);
   h1202->SetBinContent(12,-4.544043);
   h1202->SetBinContent(13,43.11348);
   h1202->SetBinContent(14,36.08581);
   h1202->SetBinContent(15,-8.882166);
   h1202->SetBinContent(16,-17.74023);
   h1202->SetBinContent(17,-24.29853);
   h1202->SetBinContent(18,-26.42878);
   h1202->SetBinContent(19,-27.34115);
   h1202->SetBinContent(20,-32.43374);
   h1202->SetBinContent(21,-45.96875);
   h1202->SetBinContent(22,-7.854139);
   h1202->SetBinContent(23,-53.91954);
   h1202->SetBinContent(24,-38.55401);
   h1202->SetBinContent(25,-64.92601);
   h1202->SetBinContent(26,-68.3309);
   h1202->SetBinContent(27,-79.86758);
   h1202->SetBinContent(28,-126.6412);
   h1202->SetBinContent(29,-162.1867);
   h1202->SetBinContent(30,-167.4793);
   h1202->SetBinContent(31,-92.29724);
   h1202->SetBinContent(32,25.37527);
   h1202->SetBinContent(33,61.02069);
   h1202->SetBinContent(34,114.8207);
   h1202->SetBinContent(35,69.22596);
   h1202->SetBinContent(36,18.57717);
   h1202->SetBinContent(37,4.714389);
   h1202->SetBinContent(38,23.94957);
   h1202->SetBinContent(39,11.72159);
   h1202->SetBinContent(40,34.96336);
   h1202->SetBinContent(41,6.513624);
   h1202->SetBinContent(42,13.92951);
   h1202->SetBinContent(43,28.49905);
   h1202->SetBinContent(44,100.437);
   h1202->SetBinContent(45,86.67915);
   h1202->SetBinContent(46,32.83915);
   h1202->SetBinContent(47,44.3745);
   h1202->SetBinContent(48,88.46183);
   h1202->SetBinContent(49,66.55182);
   h1202->SetBinContent(50,86.72846);
   h1202->SetBinContent(51,20.91558);
   h1202->SetBinContent(52,-10.93262);
   h1202->SetBinContent(53,13.26888);
   h1202->SetBinContent(54,23.2584);
   h1202->SetBinContent(55,1.563457);
   h1202->SetBinContent(56,43.44175);
   h1202->SetBinContent(57,-1.135262);
   h1202->SetBinContent(58,-20.54244);
   h1202->SetBinContent(59,-1.48175);
   h1202->SetBinContent(60,-8.345087);
   h1202->SetBinContent(61,-26.04061);
   h1202->SetBinContent(62,13.23619);
   h1202->SetBinContent(63,23.57559);
   h1202->SetBinContent(64,79.98898);
   h1202->SetBinContent(65,20.58936);
   h1202->SetBinContent(66,12.02121);
   h1202->SetBinContent(67,-10.04917);
   h1202->SetBinContent(68,0.8062776);
   h1202->SetBinError(5,3.454967);
   h1202->SetBinError(6,4.671927);
   h1202->SetBinError(7,6.585542);
   h1202->SetBinError(8,6.24066);
   h1202->SetBinError(9,8.696634);
   h1202->SetBinError(10,10.04734);
   h1202->SetBinError(11,8.476407);
   h1202->SetBinError(12,9.185475);
   h1202->SetBinError(13,12.65455);
   h1202->SetBinError(14,12.17259);
   h1202->SetBinError(15,10.7409);
   h1202->SetBinError(16,9.004525);
   h1202->SetBinError(17,9.375874);
   h1202->SetBinError(18,8.471073);
   h1202->SetBinError(19,9.127595);
   h1202->SetBinError(20,9.139817);
   h1202->SetBinError(21,9.615209);
   h1202->SetBinError(22,10.8757);
   h1202->SetBinError(23,10.93142);
   h1202->SetBinError(24,11.60114);
   h1202->SetBinError(25,12.47563);
   h1202->SetBinError(26,13.43639);
   h1202->SetBinError(27,13.00826);
   h1202->SetBinError(28,15.68563);
   h1202->SetBinError(29,16.32542);
   h1202->SetBinError(30,21.41263);
   h1202->SetBinError(31,25.25596);
   h1202->SetBinError(32,28.50326);
   h1202->SetBinError(33,26.4124);
   h1202->SetBinError(34,23.46782);
   h1202->SetBinError(35,22.62203);
   h1202->SetBinError(36,18.15118);
   h1202->SetBinError(37,16.09296);
   h1202->SetBinError(38,15.69038);
   h1202->SetBinError(39,14.05064);
   h1202->SetBinError(40,14.71659);
   h1202->SetBinError(41,13.972);
   h1202->SetBinError(42,15.18823);
   h1202->SetBinError(43,17.43092);
   h1202->SetBinError(44,18.99386);
   h1202->SetBinError(45,17.4214);
   h1202->SetBinError(46,18.94515);
   h1202->SetBinError(47,19.06311);
   h1202->SetBinError(48,21.39157);
   h1202->SetBinError(49,20.59787);
   h1202->SetBinError(50,20.93817);
   h1202->SetBinError(51,19.04385);
   h1202->SetBinError(52,18.40593);
   h1202->SetBinError(53,20.98329);
   h1202->SetBinError(54,20.01494);
   h1202->SetBinError(55,19.1338);
   h1202->SetBinError(56,20.57856);
   h1202->SetBinError(57,19.75342);
   h1202->SetBinError(58,19.12823);
   h1202->SetBinError(59,17.99435);
   h1202->SetBinError(60,17.80599);
   h1202->SetBinError(61,15.74625);
   h1202->SetBinError(62,15.1809);
   h1202->SetBinError(63,13.78881);
   h1202->SetBinError(64,15.13748);
   h1202->SetBinError(65,11.51904);
   h1202->SetBinError(66,8.547729);
   h1202->SetBinError(67,4.234826);
   h1202->SetBinError(68,1.366884);
   h1202->SetBinError(71,6.88762e-05);
   h1202->SetEntries(15723);
   h1202->SetMarkerStyle(20);
   h1202->SetMarkerSize(0.7);
   h1202->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV] ");
   h1202->GetXaxis()->SetNdivisions(504);
   h1202->GetXaxis()->SetLabelFont(42);
   h1202->GetXaxis()->SetLabelSize(0.06);
   h1202->GetXaxis()->SetTitleSize(0.06);
   h1202->GetXaxis()->SetTitleOffset(1.5);
   h1202->GetXaxis()->SetTitleFont(132);
   h1202->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1202->GetYaxis()->SetNdivisions(508);
   h1202->GetYaxis()->SetLabelFont(42);
   h1202->GetYaxis()->SetLabelSize(0.06);
   h1202->GetYaxis()->SetTitleSize(0.06);
   h1202->GetYaxis()->SetTitleOffset(1.5);
   h1202->GetYaxis()->SetTitleFont(132);
   h1202->GetZaxis()->SetLabelFont(42);
   h1202->GetZaxis()->SetLabelSize(0.035);
   h1202->GetZaxis()->SetTitleSize(0.035);
   h1202->GetZaxis()->SetTitleFont(42);
   h1202->Draw("PEX0 ");
   
   TH1F *h2202 = new TH1F("h2202","Y20 ",70,0.5,2.6);
   h2202->SetBinContent(5,-6.669592);
   h2202->SetBinContent(6,-15.08224);
   h2202->SetBinContent(7,-7.880211);
   h2202->SetBinContent(8,-4.42906);
   h2202->SetBinContent(9,-6.267409);
   h2202->SetBinContent(10,-7.54508);
   h2202->SetBinContent(11,-4.628478);
   h2202->SetBinContent(12,1.975675);
   h2202->SetBinContent(13,22.14125);
   h2202->SetBinContent(14,7.997234);
   h2202->SetBinContent(15,-22.55802);
   h2202->SetBinContent(16,-28.57706);
   h2202->SetBinContent(17,-29.9589);
   h2202->SetBinContent(18,-28.2144);
   h2202->SetBinContent(19,-30.52265);
   h2202->SetBinContent(20,-31.37051);
   h2202->SetBinContent(21,-34.79917);
   h2202->SetBinContent(22,-37.51196);
   h2202->SetBinContent(23,-37.31334);
   h2202->SetBinContent(24,-45.53469);
   h2202->SetBinContent(25,-50.34058);
   h2202->SetBinContent(26,-79.59929);
   h2202->SetBinContent(27,-95.36821);
   h2202->SetBinContent(28,-126.3079);
   h2202->SetBinContent(29,-170.5101);
   h2202->SetBinContent(30,-178.2094);
   h2202->SetBinContent(31,-163.5796);
   h2202->SetBinContent(32,26.76527);
   h2202->SetBinContent(33,89.68225);
   h2202->SetBinContent(34,76.37669);
   h2202->SetBinContent(35,58.66489);
   h2202->SetBinContent(36,2.604923);
   h2202->SetBinContent(37,7.364041);
   h2202->SetBinContent(38,11.30573);
   h2202->SetBinContent(39,24.67059);
   h2202->SetBinContent(40,32.60603);
   h2202->SetBinContent(41,20.41178);
   h2202->SetBinContent(42,35.66453);
   h2202->SetBinContent(43,56.93185);
   h2202->SetBinContent(44,67.13532);
   h2202->SetBinContent(45,71.6938);
   h2202->SetBinContent(46,69.74354);
   h2202->SetBinContent(47,69.73986);
   h2202->SetBinContent(48,72.36443);
   h2202->SetBinContent(49,74.63986);
   h2202->SetBinContent(50,78.27646);
   h2202->SetBinContent(51,48.5848);
   h2202->SetBinContent(52,40.04857);
   h2202->SetBinContent(53,35.73946);
   h2202->SetBinContent(54,28.32838);
   h2202->SetBinContent(55,23.05716);
   h2202->SetBinContent(56,2.564274);
   h2202->SetBinContent(57,2.528532);
   h2202->SetBinContent(58,3.985215);
   h2202->SetBinContent(59,-12.34873);
   h2202->SetBinContent(60,-19.66569);
   h2202->SetBinContent(61,-22.84655);
   h2202->SetBinContent(62,-13.08158);
   h2202->SetBinContent(63,13.57018);
   h2202->SetBinContent(64,50.41348);
   h2202->SetBinContent(65,52.99995);
   h2202->SetBinContent(66,18.40844);
   h2202->SetBinContent(67,2.340329);
   h2202->SetBinContent(68,-0.2519288);
   h2202->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2202->SetLineColor(ci);
   h2202->GetXaxis()->SetLabelFont(42);
   h2202->GetXaxis()->SetLabelSize(0.035);
   h2202->GetXaxis()->SetTitleSize(0.035);
   h2202->GetXaxis()->SetTitleFont(42);
   h2202->GetYaxis()->SetLabelFont(42);
   h2202->GetYaxis()->SetLabelSize(0.035);
   h2202->GetYaxis()->SetTitleSize(0.035);
   h2202->GetYaxis()->SetTitleFont(42);
   h2202->GetZaxis()->SetLabelFont(42);
   h2202->GetZaxis()->SetLabelSize(0.035);
   h2202->GetZaxis()->SetTitleSize(0.035);
   h2202->GetZaxis()->SetTitleFont(42);
   h2202->Draw("SAME");
      tex = new TLatex(0.65,-150,"<P_{2}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   c1_4 = new TPad("c1_4", "c1_4",0.0001,0.3334333,0.3332333,0.6665667);
   c1_4->Draw();
   c1_4->cd();
   c1_4->Range(-0.02499998,-287.3293,2.738158,161.5931);
   c1_4->SetFillColor(10);
   c1_4->SetBorderMode(0);
   c1_4->SetBorderSize(2);
   c1_4->SetTickx(1);
   c1_4->SetTicky(1);
   c1_4->SetLeftMargin(0.19);
   c1_4->SetRightMargin(0.05);
   c1_4->SetTopMargin(0.07);
   c1_4->SetBottomMargin(0.17);
   c1_4->SetFrameFillColor(0);
   c1_4->SetFrameBorderMode(0);
   c1_4->SetFrameBorderMode(0);
   
   TH1F *h1203 = new TH1F("h1203","Y30 ",70,0.5,2.6);
   h1203->SetBinContent(5,-3.077477);
   h1203->SetBinContent(6,-8.079341);
   h1203->SetBinContent(7,-11.9733);
   h1203->SetBinContent(8,-19.96661);
   h1203->SetBinContent(9,-28.57568);
   h1203->SetBinContent(10,-22.53031);
   h1203->SetBinContent(11,0.1248218);
   h1203->SetBinContent(12,11.15782);
   h1203->SetBinContent(13,-10.37075);
   h1203->SetBinContent(14,-31.88174);
   h1203->SetBinContent(15,-33.11876);
   h1203->SetBinContent(16,-30.10579);
   h1203->SetBinContent(17,-24.81895);
   h1203->SetBinContent(18,-28.09624);
   h1203->SetBinContent(19,-20.44413);
   h1203->SetBinContent(20,-30.8354);
   h1203->SetBinContent(21,-25.99648);
   h1203->SetBinContent(22,-26.12642);
   h1203->SetBinContent(23,-24.66031);
   h1203->SetBinContent(24,-21.34138);
   h1203->SetBinContent(25,-35.80137);
   h1203->SetBinContent(26,-32.13084);
   h1203->SetBinContent(27,-40.40552);
   h1203->SetBinContent(28,-35.20035);
   h1203->SetBinContent(29,-85.61926);
   h1203->SetBinContent(30,-4.72657);
   h1203->SetBinContent(31,-54.35402);
   h1203->SetBinContent(32,-154.7582);
   h1203->SetBinContent(33,-136.2697);
   h1203->SetBinContent(34,-162.7516);
   h1203->SetBinContent(35,-131.6633);
   h1203->SetBinContent(36,-93.5877);
   h1203->SetBinContent(37,-78.75758);
   h1203->SetBinContent(38,-114.0537);
   h1203->SetBinContent(39,-130.8435);
   h1203->SetBinContent(40,-136.9774);
   h1203->SetBinContent(41,-120.2233);
   h1203->SetBinContent(42,-134.3181);
   h1203->SetBinContent(43,-176.7839);
   h1203->SetBinContent(44,-162.741);
   h1203->SetBinContent(45,-93.65063);
   h1203->SetBinContent(46,-152.3886);
   h1203->SetBinContent(47,-118.6966);
   h1203->SetBinContent(48,-142.7422);
   h1203->SetBinContent(49,-132.2118);
   h1203->SetBinContent(50,-91.88528);
   h1203->SetBinContent(51,-70.51171);
   h1203->SetBinContent(52,-78.0408);
   h1203->SetBinContent(53,-87.70707);
   h1203->SetBinContent(54,-42.49742);
   h1203->SetBinContent(55,-40.20853);
   h1203->SetBinContent(56,-10.85413);
   h1203->SetBinContent(57,-25.26457);
   h1203->SetBinContent(58,9.126105);
   h1203->SetBinContent(59,36.20337);
   h1203->SetBinContent(60,60.53449);
   h1203->SetBinContent(61,96.57182);
   h1203->SetBinContent(62,77.45344);
   h1203->SetBinContent(63,79.89639);
   h1203->SetBinContent(64,16.88036);
   h1203->SetBinContent(65,-24.93313);
   h1203->SetBinContent(66,-15.21936);
   h1203->SetBinContent(67,-2.005061);
   h1203->SetBinContent(68,1.828203);
   h1203->SetBinError(5,2.463109);
   h1203->SetBinError(6,4.086675);
   h1203->SetBinError(7,6.584432);
   h1203->SetBinError(8,6.071259);
   h1203->SetBinError(9,9.093614);
   h1203->SetBinError(10,9.801595);
   h1203->SetBinError(11,8.981009);
   h1203->SetBinError(12,10.21716);
   h1203->SetBinError(13,13.49236);
   h1203->SetBinError(14,12.9705);
   h1203->SetBinError(15,11.69835);
   h1203->SetBinError(16,9.537934);
   h1203->SetBinError(17,9.733892);
   h1203->SetBinError(18,9.887156);
   h1203->SetBinError(19,9.964077);
   h1203->SetBinError(20,9.743147);
   h1203->SetBinError(21,10.20644);
   h1203->SetBinError(22,11.96636);
   h1203->SetBinError(23,11.7338);
   h1203->SetBinError(24,12.1749);
   h1203->SetBinError(25,13.17764);
   h1203->SetBinError(26,14.05675);
   h1203->SetBinError(27,14.55202);
   h1203->SetBinError(28,15.77132);
   h1203->SetBinError(29,17.73688);
   h1203->SetBinError(30,21.60059);
   h1203->SetBinError(31,26.1454);
   h1203->SetBinError(32,29.68493);
   h1203->SetBinError(33,27.10987);
   h1203->SetBinError(34,24.46611);
   h1203->SetBinError(35,23.87519);
   h1203->SetBinError(36,18.92136);
   h1203->SetBinError(37,17.43413);
   h1203->SetBinError(38,17.4904);
   h1203->SetBinError(39,15.95751);
   h1203->SetBinError(40,16.36548);
   h1203->SetBinError(41,15.3813);
   h1203->SetBinError(42,17.15712);
   h1203->SetBinError(43,18.75555);
   h1203->SetBinError(44,19.74841);
   h1203->SetBinError(45,18.62263);
   h1203->SetBinError(46,20.25159);
   h1203->SetBinError(47,20.21401);
   h1203->SetBinError(48,22.38259);
   h1203->SetBinError(49,21.36788);
   h1203->SetBinError(50,20.68347);
   h1203->SetBinError(51,18.65323);
   h1203->SetBinError(52,17.51817);
   h1203->SetBinError(53,19.84657);
   h1203->SetBinError(54,18.97836);
   h1203->SetBinError(55,17.03633);
   h1203->SetBinError(56,18.21664);
   h1203->SetBinError(57,17.66939);
   h1203->SetBinError(58,16.02835);
   h1203->SetBinError(59,17.04289);
   h1203->SetBinError(60,18.85666);
   h1203->SetBinError(61,17.34997);
   h1203->SetBinError(62,16.14607);
   h1203->SetBinError(63,14.95257);
   h1203->SetBinError(64,15.72841);
   h1203->SetBinError(65,12.04761);
   h1203->SetBinError(66,8.391113);
   h1203->SetBinError(67,4.000327);
   h1203->SetBinError(68,1.347279);
   h1203->SetBinError(71,6.88762e-05);
   h1203->SetEntries(15723);
   h1203->SetMarkerStyle(20);
   h1203->SetMarkerSize(0.7);
   h1203->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV] ");
   h1203->GetXaxis()->SetNdivisions(504);
   h1203->GetXaxis()->SetLabelFont(42);
   h1203->GetXaxis()->SetLabelSize(0.06);
   h1203->GetXaxis()->SetTitleSize(0.06);
   h1203->GetXaxis()->SetTitleOffset(1.5);
   h1203->GetXaxis()->SetTitleFont(132);
   h1203->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1203->GetYaxis()->SetNdivisions(508);
   h1203->GetYaxis()->SetLabelFont(42);
   h1203->GetYaxis()->SetLabelSize(0.06);
   h1203->GetYaxis()->SetTitleSize(0.06);
   h1203->GetYaxis()->SetTitleOffset(1.5);
   h1203->GetYaxis()->SetTitleFont(132);
   h1203->GetZaxis()->SetLabelFont(42);
   h1203->GetZaxis()->SetLabelSize(0.035);
   h1203->GetZaxis()->SetTitleSize(0.035);
   h1203->GetZaxis()->SetTitleFont(42);
   h1203->Draw("PEX0 ");
   
   TH1F *h2203 = new TH1F("h2203","Y30 ",70,0.5,2.6);
   h2203->SetBinContent(5,-1.485199);
   h2203->SetBinContent(6,-9.639076);
   h2203->SetBinContent(7,-17.60572);
   h2203->SetBinContent(8,-18.31396);
   h2203->SetBinContent(9,-11.97782);
   h2203->SetBinContent(10,-5.650187);
   h2203->SetBinContent(11,-1.604068);
   h2203->SetBinContent(12,3.913522);
   h2203->SetBinContent(13,9.020573);
   h2203->SetBinContent(14,-22.80398);
   h2203->SetBinContent(15,-32.26359);
   h2203->SetBinContent(16,-26.98554);
   h2203->SetBinContent(17,-25.55343);
   h2203->SetBinContent(18,-24.16954);
   h2203->SetBinContent(19,-24.04357);
   h2203->SetBinContent(20,-25.54256);
   h2203->SetBinContent(21,-25.30284);
   h2203->SetBinContent(22,-27.12555);
   h2203->SetBinContent(23,-29.85987);
   h2203->SetBinContent(24,-30.50914);
   h2203->SetBinContent(25,-33.05904);
   h2203->SetBinContent(26,-34.59806);
   h2203->SetBinContent(27,-34.77054);
   h2203->SetBinContent(28,-32.34608);
   h2203->SetBinContent(29,-28.4763);
   h2203->SetBinContent(30,-35.0331);
   h2203->SetBinContent(31,-69.05767);
   h2203->SetBinContent(32,-100.4599);
   h2203->SetBinContent(33,-115.3583);
   h2203->SetBinContent(34,-106.0331);
   h2203->SetBinContent(35,-97.28811);
   h2203->SetBinContent(36,-83.8291);
   h2203->SetBinContent(37,-84.78208);
   h2203->SetBinContent(38,-87.12041);
   h2203->SetBinContent(39,-95.68094);
   h2203->SetBinContent(40,-107.27);
   h2203->SetBinContent(41,-107.7528);
   h2203->SetBinContent(42,-108.5807);
   h2203->SetBinContent(43,-127.722);
   h2203->SetBinContent(44,-140.5336);
   h2203->SetBinContent(45,-131.7332);
   h2203->SetBinContent(46,-114.4644);
   h2203->SetBinContent(47,-122.3696);
   h2203->SetBinContent(48,-122.3621);
   h2203->SetBinContent(49,-118.7591);
   h2203->SetBinContent(50,-104.5717);
   h2203->SetBinContent(51,-88.3869);
   h2203->SetBinContent(52,-80.64455);
   h2203->SetBinContent(53,-75.55253);
   h2203->SetBinContent(54,-61.59672);
   h2203->SetBinContent(55,-48.01567);
   h2203->SetBinContent(56,-21.45927);
   h2203->SetBinContent(57,-10.74937);
   h2203->SetBinContent(58,-4.225454);
   h2203->SetBinContent(59,24.49958);
   h2203->SetBinContent(60,52.45882);
   h2203->SetBinContent(61,76.66323);
   h2203->SetBinContent(62,86.18007);
   h2203->SetBinContent(63,69.58187);
   h2203->SetBinContent(64,19.40796);
   h2203->SetBinContent(65,-17.43851);
   h2203->SetBinContent(66,-14.65335);
   h2203->SetBinContent(67,-3.782249);
   h2203->SetBinContent(68,0.0403125);
   h2203->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2203->SetLineColor(ci);
   h2203->GetXaxis()->SetLabelFont(42);
   h2203->GetXaxis()->SetLabelSize(0.035);
   h2203->GetXaxis()->SetTitleSize(0.035);
   h2203->GetXaxis()->SetTitleFont(42);
   h2203->GetYaxis()->SetLabelFont(42);
   h2203->GetYaxis()->SetLabelSize(0.035);
   h2203->GetYaxis()->SetTitleSize(0.035);
   h2203->GetYaxis()->SetTitleFont(42);
   h2203->GetZaxis()->SetLabelFont(42);
   h2203->GetZaxis()->SetLabelSize(0.035);
   h2203->GetZaxis()->SetTitleSize(0.035);
   h2203->GetZaxis()->SetTitleFont(42);
   h2203->Draw("SAME");
      tex = new TLatex(0.65,-150,"<P_{3}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_4->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_5
   c1_5 = new TPad("c1_5", "c1_5",0.3334333,0.3334333,0.6665667,0.6665667);
   c1_5->Draw();
   c1_5->cd();
   c1_5->Range(-0.02499998,-154.7932,2.738158,163.8687);
   c1_5->SetFillColor(10);
   c1_5->SetBorderMode(0);
   c1_5->SetBorderSize(2);
   c1_5->SetTickx(1);
   c1_5->SetTicky(1);
   c1_5->SetLeftMargin(0.19);
   c1_5->SetRightMargin(0.05);
   c1_5->SetTopMargin(0.07);
   c1_5->SetBottomMargin(0.17);
   c1_5->SetFrameFillColor(0);
   c1_5->SetFrameBorderMode(0);
   c1_5->SetFrameBorderMode(0);
   
   TH1F *h1204 = new TH1F("h1204","Y40 ",70,0.5,2.6);
   h1204->SetBinContent(5,5.144326);
   h1204->SetBinContent(6,8.296237);
   h1204->SetBinContent(7,11.55934);
   h1204->SetBinContent(8,0.7975997);
   h1204->SetBinContent(9,15.95434);
   h1204->SetBinContent(10,18.13306);
   h1204->SetBinContent(11,-9.246077);
   h1204->SetBinContent(12,-17.17795);
   h1204->SetBinContent(13,-24.97428);
   h1204->SetBinContent(14,-15.02948);
   h1204->SetBinContent(15,3.548462);
   h1204->SetBinContent(16,2.817851);
   h1204->SetBinContent(17,-0.6640975);
   h1204->SetBinContent(18,-7.415551);
   h1204->SetBinContent(19,-2.589261);
   h1204->SetBinContent(20,-5.533013);
   h1204->SetBinContent(21,-4.875942);
   h1204->SetBinContent(22,-22.9848);
   h1204->SetBinContent(23,-1.232141);
   h1204->SetBinContent(24,14.25405);
   h1204->SetBinContent(25,-3.358913);
   h1204->SetBinContent(26,9.556858);
   h1204->SetBinContent(27,-14.88624);
   h1204->SetBinContent(28,13.9383);
   h1204->SetBinContent(29,-1.007197);
   h1204->SetBinContent(30,62.416);
   h1204->SetBinContent(31,52.30174);
   h1204->SetBinContent(32,49.2613);
   h1204->SetBinContent(33,-7.431159);
   h1204->SetBinContent(34,2.779079);
   h1204->SetBinContent(35,12.28435);
   h1204->SetBinContent(36,-24.97004);
   h1204->SetBinContent(37,-10.53312);
   h1204->SetBinContent(38,-3.631538);
   h1204->SetBinContent(39,1.087179);
   h1204->SetBinContent(40,-28.88585);
   h1204->SetBinContent(41,-18.60207);
   h1204->SetBinContent(42,-10.75302);
   h1204->SetBinContent(43,0.7344317);
   h1204->SetBinContent(44,10.03324);
   h1204->SetBinContent(45,-62.85091);
   h1204->SetBinContent(46,-14.07166);
   h1204->SetBinContent(47,-33.77236);
   h1204->SetBinContent(48,-25.5696);
   h1204->SetBinContent(49,-50.45398);
   h1204->SetBinContent(50,-67.66859);
   h1204->SetBinContent(51,-50.97667);
   h1204->SetBinContent(52,-52.77656);
   h1204->SetBinContent(53,41.79146);
   h1204->SetBinContent(54,59.19494);
   h1204->SetBinContent(55,54.95405);
   h1204->SetBinContent(56,110.5105);
   h1204->SetBinContent(57,101.4097);
   h1204->SetBinContent(58,78.18236);
   h1204->SetBinContent(59,59.20055);
   h1204->SetBinContent(60,61.11566);
   h1204->SetBinContent(61,18.17787);
   h1204->SetBinContent(62,10.50411);
   h1204->SetBinContent(63,-53.5859);
   h1204->SetBinContent(64,-18.61974);
   h1204->SetBinContent(65,-0.5435128);
   h1204->SetBinContent(66,15.61419);
   h1204->SetBinContent(67,3.912918);
   h1204->SetBinContent(68,-0.7545293);
   h1204->SetBinError(5,2.903265);
   h1204->SetBinError(6,3.860421);
   h1204->SetBinError(7,6.709065);
   h1204->SetBinError(8,5.174394);
   h1204->SetBinError(9,7.871944);
   h1204->SetBinError(10,9.37112);
   h1204->SetBinError(11,8.422242);
   h1204->SetBinError(12,9.536068);
   h1204->SetBinError(13,12.50829);
   h1204->SetBinError(14,12.06621);
   h1204->SetBinError(15,9.050861);
   h1204->SetBinError(16,8.381393);
   h1204->SetBinError(17,8.116315);
   h1204->SetBinError(18,8.229897);
   h1204->SetBinError(19,8.854314);
   h1204->SetBinError(20,9.194164);
   h1204->SetBinError(21,9.561666);
   h1204->SetBinError(22,11.16144);
   h1204->SetBinError(23,10.08504);
   h1204->SetBinError(24,11.97997);
   h1204->SetBinError(25,12.57876);
   h1204->SetBinError(26,13.78563);
   h1204->SetBinError(27,13.57887);
   h1204->SetBinError(28,15.77465);
   h1204->SetBinError(29,16.1587);
   h1204->SetBinError(30,21.34506);
   h1204->SetBinError(31,24.85774);
   h1204->SetBinError(32,28.22993);
   h1204->SetBinError(33,25.54206);
   h1204->SetBinError(34,22.00516);
   h1204->SetBinError(35,21.93083);
   h1204->SetBinError(36,16.73388);
   h1204->SetBinError(37,14.97463);
   h1204->SetBinError(38,14.7346);
   h1204->SetBinError(39,13.17681);
   h1204->SetBinError(40,13.98048);
   h1204->SetBinError(41,12.85923);
   h1204->SetBinError(42,15.50728);
   h1204->SetBinError(43,16.50995);
   h1204->SetBinError(44,17.60023);
   h1204->SetBinError(45,17.45746);
   h1204->SetBinError(46,19.03817);
   h1204->SetBinError(47,18.6347);
   h1204->SetBinError(48,21.16544);
   h1204->SetBinError(49,21.39797);
   h1204->SetBinError(50,21.96875);
   h1204->SetBinError(51,19.61879);
   h1204->SetBinError(52,19.20407);
   h1204->SetBinError(53,20.43906);
   h1204->SetBinError(54,20.55517);
   h1204->SetBinError(55,18.52161);
   h1204->SetBinError(56,19.5193);
   h1204->SetBinError(57,18.95833);
   h1204->SetBinError(58,16.80182);
   h1204->SetBinError(59,16.67272);
   h1204->SetBinError(60,18.43366);
   h1204->SetBinError(61,15.56568);
   h1204->SetBinError(62,15.2323);
   h1204->SetBinError(63,15.25132);
   h1204->SetBinError(64,16.28141);
   h1204->SetBinError(65,12.02909);
   h1204->SetBinError(66,8.010118);
   h1204->SetBinError(67,3.52515);
   h1204->SetBinError(68,0.586109);
   h1204->SetBinError(71,6.88762e-05);
   h1204->SetEntries(15723);
   h1204->SetMarkerStyle(20);
   h1204->SetMarkerSize(0.7);
   h1204->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h1204->GetXaxis()->SetNdivisions(504);
   h1204->GetXaxis()->SetLabelFont(42);
   h1204->GetXaxis()->SetLabelSize(0.06);
   h1204->GetXaxis()->SetTitleSize(0.06);
   h1204->GetXaxis()->SetTitleOffset(1.5);
   h1204->GetXaxis()->SetTitleFont(132);
   h1204->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1204->GetYaxis()->SetNdivisions(508);
   h1204->GetYaxis()->SetLabelFont(42);
   h1204->GetYaxis()->SetLabelSize(0.06);
   h1204->GetYaxis()->SetTitleSize(0.06);
   h1204->GetYaxis()->SetTitleOffset(1.5);
   h1204->GetYaxis()->SetTitleFont(132);
   h1204->GetZaxis()->SetLabelFont(42);
   h1204->GetZaxis()->SetLabelSize(0.035);
   h1204->GetZaxis()->SetTitleSize(0.035);
   h1204->GetZaxis()->SetTitleFont(42);
   h1204->Draw("PEX0 ");
   
   TH1F *h2204 = new TH1F("h2204","Y40 ",70,0.5,2.6);
   h2204->SetBinContent(5,3.406455);
   h2204->SetBinContent(6,11.69926);
   h2204->SetBinContent(7,9.037827);
   h2204->SetBinContent(8,0.9189162);
   h2204->SetBinContent(9,-5.187592);
   h2204->SetBinContent(10,-8.020172);
   h2204->SetBinContent(11,-10.30127);
   h2204->SetBinContent(12,-12.60867);
   h2204->SetBinContent(13,-23.07134);
   h2204->SetBinContent(14,-23.1919);
   h2204->SetBinContent(15,-13.59897);
   h2204->SetBinContent(16,-7.542952);
   h2204->SetBinContent(17,-5.527078);
   h2204->SetBinContent(18,-4.452902);
   h2204->SetBinContent(19,-7.042519);
   h2204->SetBinContent(20,-7.342656);
   h2204->SetBinContent(21,-4.133733);
   h2204->SetBinContent(22,-4.188158);
   h2204->SetBinContent(23,-7.866163);
   h2204->SetBinContent(24,-6.601645);
   h2204->SetBinContent(25,-8.113725);
   h2204->SetBinContent(26,-10.13561);
   h2204->SetBinContent(27,-11.73734);
   h2204->SetBinContent(28,-9.743642);
   h2204->SetBinContent(29,8.361774);
   h2204->SetBinContent(30,48.40255);
   h2204->SetBinContent(31,76.29813);
   h2204->SetBinContent(32,50.21558);
   h2204->SetBinContent(33,7.885045);
   h2204->SetBinContent(34,-13.3213);
   h2204->SetBinContent(35,-23.0663);
   h2204->SetBinContent(36,-12.13429);
   h2204->SetBinContent(37,-12.2221);
   h2204->SetBinContent(38,-8.501924);
   h2204->SetBinContent(39,-9.116021);
   h2204->SetBinContent(40,-8.833608);
   h2204->SetBinContent(41,-5.428159);
   h2204->SetBinContent(42,-9.380489);
   h2204->SetBinContent(43,-13.91329);
   h2204->SetBinContent(44,-13.98825);
   h2204->SetBinContent(45,-16.04816);
   h2204->SetBinContent(46,-17.10897);
   h2204->SetBinContent(47,-25.45573);
   h2204->SetBinContent(48,-33.11857);
   h2204->SetBinContent(49,-27.08538);
   h2204->SetBinContent(50,-24.11722);
   h2204->SetBinContent(51,4.709044);
   h2204->SetBinContent(52,18.57727);
   h2204->SetBinContent(53,33.31189);
   h2204->SetBinContent(54,54.33396);
   h2204->SetBinContent(55,68.48634);
   h2204->SetBinContent(56,77.85715);
   h2204->SetBinContent(57,84.60733);
   h2204->SetBinContent(58,83.62661);
   h2204->SetBinContent(59,78.49368);
   h2204->SetBinContent(60,58.18338);
   h2204->SetBinContent(61,30.89562);
   h2204->SetBinContent(62,-9.015523);
   h2204->SetBinContent(63,-43.1995);
   h2204->SetBinContent(64,-34.65924);
   h2204->SetBinContent(65,-5.031871);
   h2204->SetBinContent(66,7.268342);
   h2204->SetBinContent(67,3.97522);
   h2204->SetBinContent(68,0.09790847);
   h2204->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2204->SetLineColor(ci);
   h2204->GetXaxis()->SetLabelFont(42);
   h2204->GetXaxis()->SetLabelSize(0.035);
   h2204->GetXaxis()->SetTitleSize(0.035);
   h2204->GetXaxis()->SetTitleFont(42);
   h2204->GetYaxis()->SetLabelFont(42);
   h2204->GetYaxis()->SetLabelSize(0.035);
   h2204->GetYaxis()->SetTitleSize(0.035);
   h2204->GetYaxis()->SetTitleFont(42);
   h2204->GetZaxis()->SetLabelFont(42);
   h2204->GetZaxis()->SetLabelSize(0.035);
   h2204->GetZaxis()->SetTitleSize(0.035);
   h2204->GetZaxis()->SetTitleFont(42);
   h2204->Draw("SAME");
      tex = new TLatex(0.65,-70,"<P_{4}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_5->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_6
   c1_6 = new TPad("c1_6", "c1_6",0.6667667,0.3334333,0.9999,0.6665667);
   c1_6->Draw();
   c1_6->cd();
   c1_6->Range(-0.02499998,-148.5777,2.738158,208.6971);
   c1_6->SetFillColor(10);
   c1_6->SetBorderMode(0);
   c1_6->SetBorderSize(2);
   c1_6->SetTickx(1);
   c1_6->SetTicky(1);
   c1_6->SetLeftMargin(0.19);
   c1_6->SetRightMargin(0.05);
   c1_6->SetTopMargin(0.07);
   c1_6->SetBottomMargin(0.17);
   c1_6->SetFrameFillColor(0);
   c1_6->SetFrameBorderMode(0);
   c1_6->SetFrameBorderMode(0);
   
   TH1F *h1205 = new TH1F("h1205","Y50 ",70,0.5,2.6);
   h1205->SetBinContent(5,7.656314);
   h1205->SetBinContent(6,7.550943);
   h1205->SetBinContent(7,19.3801);
   h1205->SetBinContent(8,25.07285);
   h1205->SetBinContent(9,3.473889);
   h1205->SetBinContent(10,19.18959);
   h1205->SetBinContent(11,26.31552);
   h1205->SetBinContent(12,7.548189);
   h1205->SetBinContent(13,9.167059);
   h1205->SetBinContent(14,-2.964391);
   h1205->SetBinContent(15,-9.821887);
   h1205->SetBinContent(16,-0.2580503);
   h1205->SetBinContent(17,-18.82818);
   h1205->SetBinContent(18,-6.389947);
   h1205->SetBinContent(19,-4.851649);
   h1205->SetBinContent(20,-3.366007);
   h1205->SetBinContent(21,-2.261529);
   h1205->SetBinContent(22,-8.152882);
   h1205->SetBinContent(23,-6.16967);
   h1205->SetBinContent(24,-28.19051);
   h1205->SetBinContent(25,-1.927854);
   h1205->SetBinContent(26,0.486379);
   h1205->SetBinContent(27,9.346769);
   h1205->SetBinContent(28,-20.70369);
   h1205->SetBinContent(29,55.15505);
   h1205->SetBinContent(30,19.37652);
   h1205->SetBinContent(31,20.34769);
   h1205->SetBinContent(32,31.15575);
   h1205->SetBinContent(33,50.53741);
   h1205->SetBinContent(34,25.79808);
   h1205->SetBinContent(35,29.46345);
   h1205->SetBinContent(36,61.50727);
   h1205->SetBinContent(37,42.87867);
   h1205->SetBinContent(38,38.76759);
   h1205->SetBinContent(39,34.76739);
   h1205->SetBinContent(40,57.13818);
   h1205->SetBinContent(41,60.59296);
   h1205->SetBinContent(42,74.38291);
   h1205->SetBinContent(43,96.43163);
   h1205->SetBinContent(44,64.43607);
   h1205->SetBinContent(45,94.21471);
   h1205->SetBinContent(46,133.9402);
   h1205->SetBinContent(47,110.7369);
   h1205->SetBinContent(48,87.84206);
   h1205->SetBinContent(49,126.9726);
   h1205->SetBinContent(50,115.4847);
   h1205->SetBinContent(51,151.0519);
   h1205->SetBinContent(52,136.1869);
   h1205->SetBinContent(53,97.71148);
   h1205->SetBinContent(54,66.44649);
   h1205->SetBinContent(55,66.1739);
   h1205->SetBinContent(56,29.24911);
   h1205->SetBinContent(57,9.067153);
   h1205->SetBinContent(58,9.105823);
   h1205->SetBinContent(59,-12.99686);
   h1205->SetBinContent(60,-54.06632);
   h1205->SetBinContent(61,-58.85256);
   h1205->SetBinContent(62,-4.508897);
   h1205->SetBinContent(63,27.57462);
   h1205->SetBinContent(64,12.39567);
   h1205->SetBinContent(65,8.099294);
   h1205->SetBinContent(66,-7.187221);
   h1205->SetBinContent(67,-1.489725);
   h1205->SetBinContent(68,-1.701567);
   h1205->SetBinError(5,3.402229);
   h1205->SetBinError(6,3.939106);
   h1205->SetBinError(7,6.986045);
   h1205->SetBinError(8,6.131883);
   h1205->SetBinError(9,8.70684);
   h1205->SetBinError(10,9.876635);
   h1205->SetBinError(11,9.821066);
   h1205->SetBinError(12,10.31173);
   h1205->SetBinError(13,12.92302);
   h1205->SetBinError(14,13.02966);
   h1205->SetBinError(15,9.790443);
   h1205->SetBinError(16,9.037636);
   h1205->SetBinError(17,9.377536);
   h1205->SetBinError(18,8.472669);
   h1205->SetBinError(19,10.05947);
   h1205->SetBinError(20,9.85971);
   h1205->SetBinError(21,10.29914);
   h1205->SetBinError(22,11.12546);
   h1205->SetBinError(23,10.71689);
   h1205->SetBinError(24,12.06232);
   h1205->SetBinError(25,12.87836);
   h1205->SetBinError(26,13.33308);
   h1205->SetBinError(27,13.04529);
   h1205->SetBinError(28,14.88412);
   h1205->SetBinError(29,17.10807);
   h1205->SetBinError(30,20.99203);
   h1205->SetBinError(31,24.66619);
   h1205->SetBinError(32,28.72732);
   h1205->SetBinError(33,26.47121);
   h1205->SetBinError(34,23.47637);
   h1205->SetBinError(35,22.71823);
   h1205->SetBinError(36,18.96312);
   h1205->SetBinError(37,17.02845);
   h1205->SetBinError(38,16.64298);
   h1205->SetBinError(39,15.3237);
   h1205->SetBinError(40,15.151);
   h1205->SetBinError(41,14.85012);
   h1205->SetBinError(42,17.11258);
   h1205->SetBinError(43,18.88838);
   h1205->SetBinError(44,20.04427);
   h1205->SetBinError(45,18.97783);
   h1205->SetBinError(46,21.14294);
   h1205->SetBinError(47,19.97334);
   h1205->SetBinError(48,22.74808);
   h1205->SetBinError(49,22.72532);
   h1205->SetBinError(50,22.73128);
   h1205->SetBinError(51,19.706);
   h1205->SetBinError(52,19.00804);
   h1205->SetBinError(53,20.05525);
   h1205->SetBinError(54,19.63344);
   h1205->SetBinError(55,17.41772);
   h1205->SetBinError(56,19.01454);
   h1205->SetBinError(57,17.84325);
   h1205->SetBinError(58,16.66281);
   h1205->SetBinError(59,16.99133);
   h1205->SetBinError(60,18.58288);
   h1205->SetBinError(61,16.67422);
   h1205->SetBinError(62,15.24967);
   h1205->SetBinError(63,15.20891);
   h1205->SetBinError(64,16.21946);
   h1205->SetBinError(65,11.75676);
   h1205->SetBinError(66,8.382196);
   h1205->SetBinError(67,3.950137);
   h1205->SetBinError(68,1.220083);
   h1205->SetBinError(71,6.88762e-05);
   h1205->SetEntries(15723);
   h1205->SetMarkerStyle(20);
   h1205->SetMarkerSize(0.7);
   h1205->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h1205->GetXaxis()->SetNdivisions(505);
   h1205->GetXaxis()->SetLabelFont(42);
   h1205->GetXaxis()->SetLabelSize(0.06);
   h1205->GetXaxis()->SetTitleSize(0.06);
   h1205->GetXaxis()->SetTitleOffset(1.5);
   h1205->GetXaxis()->SetTitleFont(132);
   h1205->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1205->GetYaxis()->SetNdivisions(508);
   h1205->GetYaxis()->SetLabelFont(42);
   h1205->GetYaxis()->SetLabelSize(0.06);
   h1205->GetYaxis()->SetTitleSize(0.06);
   h1205->GetYaxis()->SetTitleOffset(1.5);
   h1205->GetYaxis()->SetTitleFont(132);
   h1205->GetZaxis()->SetLabelFont(42);
   h1205->GetZaxis()->SetLabelSize(0.035);
   h1205->GetZaxis()->SetTitleSize(0.035);
   h1205->GetZaxis()->SetTitleFont(42);
   h1205->Draw("PEX0 ");
   
   TH1F *h2205 = new TH1F("h2205","Y50 ",70,0.5,2.6);
   h2205->SetBinContent(5,1.600815);
   h2205->SetBinContent(6,9.753242);
   h2205->SetBinContent(7,16.67107);
   h2205->SetBinContent(8,22.71831);
   h2205->SetBinContent(9,25.35194);
   h2205->SetBinContent(10,21.14521);
   h2205->SetBinContent(11,13.91738);
   h2205->SetBinContent(12,7.820792);
   h2205->SetBinContent(13,4.229188);
   h2205->SetBinContent(14,-3.295498);
   h2205->SetBinContent(15,0.1603702);
   h2205->SetBinContent(16,-1.303202);
   h2205->SetBinContent(17,-1.803686);
   h2205->SetBinContent(18,-2.375393);
   h2205->SetBinContent(19,-3.034626);
   h2205->SetBinContent(20,-4.080492);
   h2205->SetBinContent(21,-5.889495);
   h2205->SetBinContent(22,-6.871571);
   h2205->SetBinContent(23,-4.908895);
   h2205->SetBinContent(24,-9.286934);
   h2205->SetBinContent(25,-9.794413);
   h2205->SetBinContent(26,-4.393486);
   h2205->SetBinContent(27,1.446737);
   h2205->SetBinContent(28,6.590625);
   h2205->SetBinContent(29,6.22073);
   h2205->SetBinContent(30,14.22818);
   h2205->SetBinContent(31,39.73847);
   h2205->SetBinContent(32,46.89286);
   h2205->SetBinContent(33,55.17036);
   h2205->SetBinContent(34,62.69081);
   h2205->SetBinContent(35,64.33437);
   h2205->SetBinContent(36,69.79363);
   h2205->SetBinContent(37,66.32235);
   h2205->SetBinContent(38,52.82718);
   h2205->SetBinContent(39,48.83831);
   h2205->SetBinContent(40,47.81563);
   h2205->SetBinContent(41,56.19572);
   h2205->SetBinContent(42,57.89544);
   h2205->SetBinContent(43,60.8392);
   h2205->SetBinContent(44,67.78388);
   h2205->SetBinContent(45,74.63085);
   h2205->SetBinContent(46,98.95799);
   h2205->SetBinContent(47,113.5764);
   h2205->SetBinContent(48,137.6066);
   h2205->SetBinContent(49,151.7913);
   h2205->SetBinContent(50,147.33);
   h2205->SetBinContent(51,142.8027);
   h2205->SetBinContent(52,122.3856);
   h2205->SetBinContent(53,101.8521);
   h2205->SetBinContent(54,76.15052);
   h2205->SetBinContent(55,48.88467);
   h2205->SetBinContent(56,26.58239);
   h2205->SetBinContent(57,3.926052);
   h2205->SetBinContent(58,-14.65112);
   h2205->SetBinContent(59,-36.38914);
   h2205->SetBinContent(60,-43.85067);
   h2205->SetBinContent(61,-47.52977);
   h2205->SetBinContent(62,-32.11161);
   h2205->SetBinContent(63,-4.331029);
   h2205->SetBinContent(64,23.13715);
   h2205->SetBinContent(65,17.65408);
   h2205->SetBinContent(66,2.103947);
   h2205->SetBinContent(67,-1.934404);
   h2205->SetBinContent(68,-0.0757985);
   h2205->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2205->SetLineColor(ci);
   h2205->GetXaxis()->SetLabelFont(42);
   h2205->GetXaxis()->SetLabelSize(0.035);
   h2205->GetXaxis()->SetTitleSize(0.035);
   h2205->GetXaxis()->SetTitleFont(42);
   h2205->GetYaxis()->SetLabelFont(42);
   h2205->GetYaxis()->SetLabelSize(0.035);
   h2205->GetYaxis()->SetTitleSize(0.035);
   h2205->GetYaxis()->SetTitleFont(42);
   h2205->GetZaxis()->SetLabelFont(42);
   h2205->GetZaxis()->SetLabelSize(0.035);
   h2205->GetZaxis()->SetTitleSize(0.035);
   h2205->GetZaxis()->SetTitleFont(42);
   h2205->Draw("SAME");
      tex = new TLatex(0.65,-60,"<P_{5}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_6->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_7
   c1_7 = new TPad("c1_7", "c1_7",0.0001,0.0001,0.3332333,0.3332333);
   c1_7->Draw();
   c1_7->cd();
   c1_7->Range(-0.02499998,-192.9252,2.738158,168.9354);
   c1_7->SetFillColor(10);
   c1_7->SetBorderMode(0);
   c1_7->SetBorderSize(2);
   c1_7->SetTickx(1);
   c1_7->SetTicky(1);
   c1_7->SetLeftMargin(0.19);
   c1_7->SetRightMargin(0.05);
   c1_7->SetTopMargin(0.07);
   c1_7->SetBottomMargin(0.17);
   c1_7->SetFrameFillColor(0);
   c1_7->SetFrameBorderMode(0);
   c1_7->SetFrameBorderMode(0);
   
   TH1F *h1206 = new TH1F("h1206","Y60 ",70,0.5,2.6);
   h1206->SetBinContent(5,-5.510478);
   h1206->SetBinContent(6,-3.679473);
   h1206->SetBinContent(7,3.354206);
   h1206->SetBinContent(8,-2.799561);
   h1206->SetBinContent(9,13.99902);
   h1206->SetBinContent(10,1.349967);
   h1206->SetBinContent(11,6.399883);
   h1206->SetBinContent(12,17.21662);
   h1206->SetBinContent(13,18.98745);
   h1206->SetBinContent(14,20.12505);
   h1206->SetBinContent(15,26.42889);
   h1206->SetBinContent(16,11.91427);
   h1206->SetBinContent(17,6.662762);
   h1206->SetBinContent(18,26.84233);
   h1206->SetBinContent(19,16.65556);
   h1206->SetBinContent(20,9.859726);
   h1206->SetBinContent(21,9.806023);
   h1206->SetBinContent(22,20.7201);
   h1206->SetBinContent(23,18.4489);
   h1206->SetBinContent(24,19.56384);
   h1206->SetBinContent(25,16.89188);
   h1206->SetBinContent(26,20.37471);
   h1206->SetBinContent(27,41.05487);
   h1206->SetBinContent(28,1.958667);
   h1206->SetBinContent(29,48.61173);
   h1206->SetBinContent(30,24.27934);
   h1206->SetBinContent(31,69.11605);
   h1206->SetBinContent(32,101.3678);
   h1206->SetBinContent(33,44.75291);
   h1206->SetBinContent(34,63.78519);
   h1206->SetBinContent(35,77.39369);
   h1206->SetBinContent(36,25.65344);
   h1206->SetBinContent(37,49.83395);
   h1206->SetBinContent(38,70.93095);
   h1206->SetBinContent(39,69.08115);
   h1206->SetBinContent(40,52.03941);
   h1206->SetBinContent(41,42.65188);
   h1206->SetBinContent(42,72.49174);
   h1206->SetBinContent(43,58.74989);
   h1206->SetBinContent(44,43.59336);
   h1206->SetBinContent(45,32.60065);
   h1206->SetBinContent(46,57.37473);
   h1206->SetBinContent(47,43.50958);
   h1206->SetBinContent(48,46.61647);
   h1206->SetBinContent(49,23.10974);
   h1206->SetBinContent(50,-33.31392);
   h1206->SetBinContent(51,-35.36541);
   h1206->SetBinContent(52,-58.07283);
   h1206->SetBinContent(53,-39.05156);
   h1206->SetBinContent(54,-24.96096);
   h1206->SetBinContent(55,-69.80813);
   h1206->SetBinContent(56,-65.84097);
   h1206->SetBinContent(57,-55.24425);
   h1206->SetBinContent(58,-101.7162);
   h1206->SetBinContent(59,-17.78515);
   h1206->SetBinContent(60,68.07497);
   h1206->SetBinContent(61,68.57457);
   h1206->SetBinContent(62,40.54153);
   h1206->SetBinContent(63,21.11979);
   h1206->SetBinContent(64,18.85044);
   h1206->SetBinContent(65,15.66335);
   h1206->SetBinContent(66,3.243347);
   h1206->SetBinContent(67,-1.355854);
   h1206->SetBinContent(68,-0.3022764);
   h1206->SetBinError(5,3.112576);
   h1206->SetBinError(6,4.323908);
   h1206->SetBinError(7,5.897843);
   h1206->SetBinError(8,5.785648);
   h1206->SetBinError(9,7.55016);
   h1206->SetBinError(10,9.254259);
   h1206->SetBinError(11,8.522587);
   h1206->SetBinError(12,10.33634);
   h1206->SetBinError(13,13.24615);
   h1206->SetBinError(14,13.7203);
   h1206->SetBinError(15,9.926974);
   h1206->SetBinError(16,9.342873);
   h1206->SetBinError(17,9.45548);
   h1206->SetBinError(18,9.647942);
   h1206->SetBinError(19,9.532261);
   h1206->SetBinError(20,10.10636);
   h1206->SetBinError(21,10.52125);
   h1206->SetBinError(22,11.12519);
   h1206->SetBinError(23,10.90832);
   h1206->SetBinError(24,12.75548);
   h1206->SetBinError(25,13.44484);
   h1206->SetBinError(26,14.10373);
   h1206->SetBinError(27,14.49805);
   h1206->SetBinError(28,16.37955);
   h1206->SetBinError(29,17.90087);
   h1206->SetBinError(30,21.64243);
   h1206->SetBinError(31,25.81511);
   h1206->SetBinError(32,29.14146);
   h1206->SetBinError(33,26.52978);
   h1206->SetBinError(34,23.32511);
   h1206->SetBinError(35,22.49593);
   h1206->SetBinError(36,18.08187);
   h1206->SetBinError(37,16.66503);
   h1206->SetBinError(38,16.27294);
   h1206->SetBinError(39,15.19512);
   h1206->SetBinError(40,15.374);
   h1206->SetBinError(41,15.06602);
   h1206->SetBinError(42,16.60476);
   h1206->SetBinError(43,17.61003);
   h1206->SetBinError(44,19.71698);
   h1206->SetBinError(45,18.9551);
   h1206->SetBinError(46,20.12841);
   h1206->SetBinError(47,19.27603);
   h1206->SetBinError(48,21.07465);
   h1206->SetBinError(49,21.39528);
   h1206->SetBinError(50,21.86764);
   h1206->SetBinError(51,18.72149);
   h1206->SetBinError(52,18.54168);
   h1206->SetBinError(53,19.71819);
   h1206->SetBinError(54,19.88124);
   h1206->SetBinError(55,17.44482);
   h1206->SetBinError(56,19.79187);
   h1206->SetBinError(57,18.65962);
   h1206->SetBinError(58,17.22042);
   h1206->SetBinError(59,16.56437);
   h1206->SetBinError(60,18.77494);
   h1206->SetBinError(61,16.02485);
   h1206->SetBinError(62,13.90736);
   h1206->SetBinError(63,14.7725);
   h1206->SetBinError(64,16.8015);
   h1206->SetBinError(65,12.06214);
   h1206->SetBinError(66,8.175046);
   h1206->SetBinError(67,3.6427);
   h1206->SetBinError(68,1.876509);
   h1206->SetBinError(71,6.88762e-05);
   h1206->SetEntries(15723);
   h1206->SetMarkerStyle(20);
   h1206->SetMarkerSize(0.7);
   h1206->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h1206->GetXaxis()->SetNdivisions(506);
   h1206->GetXaxis()->SetLabelFont(42);
   h1206->GetXaxis()->SetLabelSize(0.06);
   h1206->GetXaxis()->SetTitleSize(0.06);
   h1206->GetXaxis()->SetTitleOffset(1.5);
   h1206->GetXaxis()->SetTitleFont(132);
   h1206->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1206->GetYaxis()->SetNdivisions(508);
   h1206->GetYaxis()->SetLabelFont(42);
   h1206->GetYaxis()->SetLabelSize(0.06);
   h1206->GetYaxis()->SetTitleSize(0.06);
   h1206->GetYaxis()->SetTitleOffset(1.5);
   h1206->GetYaxis()->SetTitleFont(132);
   h1206->GetZaxis()->SetLabelFont(42);
   h1206->GetZaxis()->SetLabelSize(0.035);
   h1206->GetZaxis()->SetTitleSize(0.035);
   h1206->GetZaxis()->SetTitleFont(42);
   h1206->Draw("PEX0 ");
   
   TH1F *h2206 = new TH1F("h2206","Y60 ",70,0.5,2.6);
   h2206->SetBinContent(5,-1.236769);
   h2206->SetBinContent(6,-5.366891);
   h2206->SetBinContent(7,-1.368838);
   h2206->SetBinContent(8,3.614336);
   h2206->SetBinContent(9,11.10817);
   h2206->SetBinContent(10,18.7719);
   h2206->SetBinContent(11,20.8488);
   h2206->SetBinContent(12,20.27687);
   h2206->SetBinContent(13,22.64788);
   h2206->SetBinContent(14,32.20771);
   h2206->SetBinContent(15,29.55172);
   h2206->SetBinContent(16,26.50096);
   h2206->SetBinContent(17,25.00426);
   h2206->SetBinContent(18,21.62847);
   h2206->SetBinContent(19,19.97712);
   h2206->SetBinContent(20,18.0544);
   h2206->SetBinContent(21,18.86495);
   h2206->SetBinContent(22,20.33583);
   h2206->SetBinContent(23,20.84635);
   h2206->SetBinContent(24,20.53125);
   h2206->SetBinContent(25,21.33094);
   h2206->SetBinContent(26,24.88598);
   h2206->SetBinContent(27,29.92571);
   h2206->SetBinContent(28,39.64881);
   h2206->SetBinContent(29,51.04054);
   h2206->SetBinContent(30,57.38875);
   h2206->SetBinContent(31,72.44598);
   h2206->SetBinContent(32,68.00257);
   h2206->SetBinContent(33,74.72352);
   h2206->SetBinContent(34,71.59367);
   h2206->SetBinContent(35,67.18893);
   h2206->SetBinContent(36,54.90983);
   h2206->SetBinContent(37,51.82457);
   h2206->SetBinContent(38,44.00315);
   h2206->SetBinContent(39,41.32924);
   h2206->SetBinContent(40,47.70675);
   h2206->SetBinContent(41,45.32254);
   h2206->SetBinContent(42,42.09905);
   h2206->SetBinContent(43,49.01003);
   h2206->SetBinContent(44,53.03836);
   h2206->SetBinContent(45,45.38322);
   h2206->SetBinContent(46,36.66795);
   h2206->SetBinContent(47,26.62972);
   h2206->SetBinContent(48,9.758209);
   h2206->SetBinContent(49,-0.0886913);
   h2206->SetBinContent(50,-23.387);
   h2206->SetBinContent(51,-38.3106);
   h2206->SetBinContent(52,-41.17979);
   h2206->SetBinContent(53,-54.48863);
   h2206->SetBinContent(54,-56.0433);
   h2206->SetBinContent(55,-57.61931);
   h2206->SetBinContent(56,-61.20337);
   h2206->SetBinContent(57,-51.10588);
   h2206->SetBinContent(58,-39.48339);
   h2206->SetBinContent(59,-12.6189);
   h2206->SetBinContent(60,13.60394);
   h2206->SetBinContent(61,42.37351);
   h2206->SetBinContent(62,55.10461);
   h2206->SetBinContent(63,38.54782);
   h2206->SetBinContent(64,0.4776054);
   h2206->SetBinContent(65,-12.62395);
   h2206->SetBinContent(66,-6.422445);
   h2206->SetBinContent(67,-0.3745805);
   h2206->SetBinContent(68,-0.05099743);
   h2206->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2206->SetLineColor(ci);
   h2206->GetXaxis()->SetLabelFont(42);
   h2206->GetXaxis()->SetLabelSize(0.035);
   h2206->GetXaxis()->SetTitleSize(0.035);
   h2206->GetXaxis()->SetTitleFont(42);
   h2206->GetYaxis()->SetLabelFont(42);
   h2206->GetYaxis()->SetLabelSize(0.035);
   h2206->GetYaxis()->SetTitleSize(0.035);
   h2206->GetYaxis()->SetTitleFont(42);
   h2206->GetZaxis()->SetLabelFont(42);
   h2206->GetZaxis()->SetLabelSize(0.035);
   h2206->GetZaxis()->SetTitleSize(0.035);
   h2206->GetZaxis()->SetTitleFont(42);
   h2206->Draw("SAME");
      tex = new TLatex(0.65,-90,"<P_{6}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_7->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_8
   c1_8 = new TPad("c1_8", "c1_8",0.3334333,0.0001,0.6665667,0.3332333);
   c1_8->Draw();
   c1_8->cd();
   c1_8->Range(-0.02499998,-186.8663,2.738158,115.9029);
   c1_8->SetFillColor(10);
   c1_8->SetBorderMode(0);
   c1_8->SetBorderSize(2);
   c1_8->SetTickx(1);
   c1_8->SetTicky(1);
   c1_8->SetLeftMargin(0.19);
   c1_8->SetRightMargin(0.05);
   c1_8->SetTopMargin(0.07);
   c1_8->SetBottomMargin(0.17);
   c1_8->SetFrameFillColor(0);
   c1_8->SetFrameBorderMode(0);
   c1_8->SetFrameBorderMode(0);
   
   TH1F *h1207 = new TH1F("h1207","Y70 ",70,0.5,2.6);
   h1207->SetBinContent(5,-5.361859);
   h1207->SetBinContent(6,-6.382805);
   h1207->SetBinContent(7,-19.19109);
   h1207->SetBinContent(8,-11.74402);
   h1207->SetBinContent(9,-7.169843);
   h1207->SetBinContent(10,-9.776768);
   h1207->SetBinContent(11,-12.09096);
   h1207->SetBinContent(12,-13.22266);
   h1207->SetBinContent(13,13.39837);
   h1207->SetBinContent(14,-24.35312);
   h1207->SetBinContent(15,4.722826);
   h1207->SetBinContent(16,-9.015072);
   h1207->SetBinContent(17,4.699513);
   h1207->SetBinContent(18,12.94057);
   h1207->SetBinContent(19,15.64762);
   h1207->SetBinContent(20,8.332635);
   h1207->SetBinContent(21,32.41424);
   h1207->SetBinContent(22,22.78148);
   h1207->SetBinContent(23,29.31439);
   h1207->SetBinContent(24,10.6312);
   h1207->SetBinContent(25,17.85857);
   h1207->SetBinContent(26,28.97528);
   h1207->SetBinContent(27,25.30074);
   h1207->SetBinContent(28,59.87763);
   h1207->SetBinContent(29,37.50763);
   h1207->SetBinContent(30,-25.87859);
   h1207->SetBinContent(31,15.07654);
   h1207->SetBinContent(32,55.53081);
   h1207->SetBinContent(33,-34.0601);
   h1207->SetBinContent(34,-11.52236);
   h1207->SetBinContent(35,-24.88792);
   h1207->SetBinContent(36,5.549354);
   h1207->SetBinContent(37,-14.10841);
   h1207->SetBinContent(38,-9.083323);
   h1207->SetBinContent(39,-8.029675);
   h1207->SetBinContent(40,-3.219334);
   h1207->SetBinContent(41,-8.192807);
   h1207->SetBinContent(42,-9.823417);
   h1207->SetBinContent(43,-43.32312);
   h1207->SetBinContent(44,-34.63225);
   h1207->SetBinContent(45,-21.4141);
   h1207->SetBinContent(46,-52.53539);
   h1207->SetBinContent(47,-64.51871);
   h1207->SetBinContent(48,-80.17204);
   h1207->SetBinContent(49,-103.3398);
   h1207->SetBinContent(50,-91.00999);
   h1207->SetBinContent(51,-66.93375);
   h1207->SetBinContent(52,-97.5953);
   h1207->SetBinContent(53,-40.07954);
   h1207->SetBinContent(54,-61.84559);
   h1207->SetBinContent(55,-83.12542);
   h1207->SetBinContent(56,-35.10793);
   h1207->SetBinContent(57,-65.68208);
   h1207->SetBinContent(58,4.046414);
   h1207->SetBinContent(59,30.37234);
   h1207->SetBinContent(60,-16.4587);
   h1207->SetBinContent(61,30.73811);
   h1207->SetBinContent(62,0.6565028);
   h1207->SetBinContent(63,-21.33478);
   h1207->SetBinContent(64,0.4728644);
   h1207->SetBinContent(65,-2.292423);
   h1207->SetBinContent(66,6.277652);
   h1207->SetBinContent(67,3.849783);
   h1207->SetBinContent(68,-1.795422);
   h1207->SetBinError(5,2.949388);
   h1207->SetBinError(6,3.95524);
   h1207->SetBinError(7,6.994089);
   h1207->SetBinError(8,6.300632);
   h1207->SetBinError(9,7.926883);
   h1207->SetBinError(10,9.297058);
   h1207->SetBinError(11,8.508628);
   h1207->SetBinError(12,9.226543);
   h1207->SetBinError(13,12.82183);
   h1207->SetBinError(14,13.03759);
   h1207->SetBinError(15,9.913497);
   h1207->SetBinError(16,8.986826);
   h1207->SetBinError(17,8.765925);
   h1207->SetBinError(18,8.658998);
   h1207->SetBinError(19,8.626856);
   h1207->SetBinError(20,9.330049);
   h1207->SetBinError(21,9.375532);
   h1207->SetBinError(22,10.84671);
   h1207->SetBinError(23,10.64994);
   h1207->SetBinError(24,12.27423);
   h1207->SetBinError(25,12.81412);
   h1207->SetBinError(26,13.45302);
   h1207->SetBinError(27,14.1265);
   h1207->SetBinError(28,15.80511);
   h1207->SetBinError(29,16.47925);
   h1207->SetBinError(30,21.56354);
   h1207->SetBinError(31,25.73826);
   h1207->SetBinError(32,28.22087);
   h1207->SetBinError(33,25.75805);
   h1207->SetBinError(34,22.86933);
   h1207->SetBinError(35,20.9825);
   h1207->SetBinError(36,17.6881);
   h1207->SetBinError(37,15.71344);
   h1207->SetBinError(38,16.00892);
   h1207->SetBinError(39,14.49685);
   h1207->SetBinError(40,14.57795);
   h1207->SetBinError(41,13.96382);
   h1207->SetBinError(42,15.81075);
   h1207->SetBinError(43,17.23462);
   h1207->SetBinError(44,19.34584);
   h1207->SetBinError(45,19.0367);
   h1207->SetBinError(46,19.98635);
   h1207->SetBinError(47,19.71489);
   h1207->SetBinError(48,21.34986);
   h1207->SetBinError(49,21.6202);
   h1207->SetBinError(50,22.05463);
   h1207->SetBinError(51,19.29503);
   h1207->SetBinError(52,19.1473);
   h1207->SetBinError(53,20.41254);
   h1207->SetBinError(54,19.68185);
   h1207->SetBinError(55,18.68611);
   h1207->SetBinError(56,19.08441);
   h1207->SetBinError(57,19.02557);
   h1207->SetBinError(58,17.26548);
   h1207->SetBinError(59,17.09123);
   h1207->SetBinError(60,19.04932);
   h1207->SetBinError(61,15.99924);
   h1207->SetBinError(62,14.34426);
   h1207->SetBinError(63,13.60923);
   h1207->SetBinError(64,17.0028);
   h1207->SetBinError(65,11.88785);
   h1207->SetBinError(66,8.345917);
   h1207->SetBinError(67,4.45715);
   h1207->SetBinError(68,1.516781);
   h1207->SetBinError(71,6.88762e-05);
   h1207->SetEntries(15723);
   h1207->SetMarkerStyle(20);
   h1207->SetMarkerSize(0.7);
   h1207->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h1207->GetXaxis()->SetNdivisions(507);
   h1207->GetXaxis()->SetLabelFont(42);
   h1207->GetXaxis()->SetLabelSize(0.06);
   h1207->GetXaxis()->SetTitleSize(0.06);
   h1207->GetXaxis()->SetTitleOffset(1.5);
   h1207->GetXaxis()->SetTitleFont(132);
   h1207->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1207->GetYaxis()->SetNdivisions(508);
   h1207->GetYaxis()->SetLabelFont(42);
   h1207->GetYaxis()->SetLabelSize(0.06);
   h1207->GetYaxis()->SetTitleSize(0.06);
   h1207->GetYaxis()->SetTitleOffset(1.5);
   h1207->GetYaxis()->SetTitleFont(132);
   h1207->GetZaxis()->SetLabelFont(42);
   h1207->GetZaxis()->SetLabelSize(0.035);
   h1207->GetZaxis()->SetTitleSize(0.035);
   h1207->GetZaxis()->SetTitleFont(42);
   h1207->Draw("PEX0 ");
   
   TH1F *h2207 = new TH1F("h2207","Y70 ",70,0.5,2.6);
   h2207->SetBinContent(5,-1.260057);
   h2207->SetBinContent(6,-8.420457);
   h2207->SetBinContent(7,-13.03635);
   h2207->SetBinContent(8,-14.28279);
   h2207->SetBinContent(9,-16.47278);
   h2207->SetBinContent(10,-16.07474);
   h2207->SetBinContent(11,-10.58166);
   h2207->SetBinContent(12,-4.791714);
   h2207->SetBinContent(13,-1.835538);
   h2207->SetBinContent(14,0.3668223);
   h2207->SetBinContent(15,4.583428);
   h2207->SetBinContent(16,7.824201);
   h2207->SetBinContent(17,11.68423);
   h2207->SetBinContent(18,14.76192);
   h2207->SetBinContent(19,17.71667);
   h2207->SetBinContent(20,19.37687);
   h2207->SetBinContent(21,21.69572);
   h2207->SetBinContent(22,22.23299);
   h2207->SetBinContent(23,23.61357);
   h2207->SetBinContent(24,27.61753);
   h2207->SetBinContent(25,30.53066);
   h2207->SetBinContent(26,38.11959);
   h2207->SetBinContent(27,37.36354);
   h2207->SetBinContent(28,39.63397);
   h2207->SetBinContent(29,41.77084);
   h2207->SetBinContent(30,33.94899);
   h2207->SetBinContent(31,20.74259);
   h2207->SetBinContent(32,5.35684);
   h2207->SetBinContent(33,1.432738);
   h2207->SetBinContent(34,-2.730843);
   h2207->SetBinContent(35,-1.791184);
   h2207->SetBinContent(36,-19.09476);
   h2207->SetBinContent(37,-17.01754);
   h2207->SetBinContent(38,-17.26291);
   h2207->SetBinContent(39,-15.76914);
   h2207->SetBinContent(40,-17.33712);
   h2207->SetBinContent(41,-26.02597);
   h2207->SetBinContent(42,-25.40903);
   h2207->SetBinContent(43,-33.19446);
   h2207->SetBinContent(44,-41.59374);
   h2207->SetBinContent(45,-44.3933);
   h2207->SetBinContent(46,-54.35645);
   h2207->SetBinContent(47,-67.54716);
   h2207->SetBinContent(48,-71.20029);
   h2207->SetBinContent(49,-74.90691);
   h2207->SetBinContent(50,-80.11466);
   h2207->SetBinContent(51,-89.30808);
   h2207->SetBinContent(52,-88.52592);
   h2207->SetBinContent(53,-78.1144);
   h2207->SetBinContent(54,-64.17462);
   h2207->SetBinContent(55,-51.38681);
   h2207->SetBinContent(56,-37.41638);
   h2207->SetBinContent(57,-23.22355);
   h2207->SetBinContent(58,-8.824273);
   h2207->SetBinContent(59,9.272375);
   h2207->SetBinContent(60,23.02274);
   h2207->SetBinContent(61,26.54249);
   h2207->SetBinContent(62,11.47176);
   h2207->SetBinContent(63,-9.372145);
   h2207->SetBinContent(64,-9.940862);
   h2207->SetBinContent(65,1.618652);
   h2207->SetBinContent(66,4.835228);
   h2207->SetBinContent(67,1.170368);
   h2207->SetBinContent(68,0.0160608);
   h2207->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2207->SetLineColor(ci);
   h2207->GetXaxis()->SetLabelFont(42);
   h2207->GetXaxis()->SetLabelSize(0.035);
   h2207->GetXaxis()->SetTitleSize(0.035);
   h2207->GetXaxis()->SetTitleFont(42);
   h2207->GetYaxis()->SetLabelFont(42);
   h2207->GetYaxis()->SetLabelSize(0.035);
   h2207->GetYaxis()->SetTitleSize(0.035);
   h2207->GetYaxis()->SetTitleFont(42);
   h2207->GetZaxis()->SetLabelFont(42);
   h2207->GetZaxis()->SetLabelSize(0.035);
   h2207->GetZaxis()->SetTitleSize(0.035);
   h2207->GetZaxis()->SetTitleFont(42);
   h2207->Draw("SAME");
      tex = new TLatex(0.65,-100,"<P_{7}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_8->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_9
   c1_9 = new TPad("c1_9", "c1_9",0.6667667,0.0001,0.9999,0.3332333);
   c1_9->Draw();
   c1_9->cd();
   c1_9->Range(-0.02499998,-199.3124,2.738158,123.6657);
   c1_9->SetFillColor(10);
   c1_9->SetBorderMode(0);
   c1_9->SetBorderSize(2);
   c1_9->SetTickx(1);
   c1_9->SetTicky(1);
   c1_9->SetLeftMargin(0.19);
   c1_9->SetRightMargin(0.05);
   c1_9->SetTopMargin(0.07);
   c1_9->SetBottomMargin(0.17);
   c1_9->SetFrameFillColor(0);
   c1_9->SetFrameBorderMode(0);
   c1_9->SetFrameBorderMode(0);
   
   TH1F *h1208 = new TH1F("h1208","Y80 ",70,0.5,2.6);
   h1208->SetBinContent(5,0.8244883);
   h1208->SetBinContent(6,-3.295264);
   h1208->SetBinContent(7,3.847542);
   h1208->SetBinContent(8,-13.43669);
   h1208->SetBinContent(9,-18.24381);
   h1208->SetBinContent(10,-7.919438);
   h1208->SetBinContent(11,-10.01901);
   h1208->SetBinContent(12,-10.54788);
   h1208->SetBinContent(13,-24.10442);
   h1208->SetBinContent(14,-19.51315);
   h1208->SetBinContent(15,-55.31857);
   h1208->SetBinContent(16,-20.24499);
   h1208->SetBinContent(17,-32.54897);
   h1208->SetBinContent(18,-26.29698);
   h1208->SetBinContent(19,-19.08788);
   h1208->SetBinContent(20,-9.524611);
   h1208->SetBinContent(21,-12.57856);
   h1208->SetBinContent(22,-15.82283);
   h1208->SetBinContent(23,-36.9173);
   h1208->SetBinContent(24,2.557631);
   h1208->SetBinContent(25,-13.17977);
   h1208->SetBinContent(26,-1.425158);
   h1208->SetBinContent(27,-18.89477);
   h1208->SetBinContent(28,-0.436129);
   h1208->SetBinContent(29,-47.79831);
   h1208->SetBinContent(30,-2.002336);
   h1208->SetBinContent(31,-49.01365);
   h1208->SetBinContent(32,-56.3647);
   h1208->SetBinContent(33,-80.62395);
   h1208->SetBinContent(34,-109.4676);
   h1208->SetBinContent(35,-73.68434);
   h1208->SetBinContent(36,-84.92705);
   h1208->SetBinContent(37,-76.42535);
   h1208->SetBinContent(38,-77.98025);
   h1208->SetBinContent(39,-69.24014);
   h1208->SetBinContent(40,-67.46801);
   h1208->SetBinContent(41,-69.66923);
   h1208->SetBinContent(42,-36.03731);
   h1208->SetBinContent(43,-70.9406);
   h1208->SetBinContent(44,-76.31083);
   h1208->SetBinContent(45,-40.31522);
   h1208->SetBinContent(46,-34.55973);
   h1208->SetBinContent(47,-57.83467);
   h1208->SetBinContent(48,-45.11733);
   h1208->SetBinContent(49,8.498304);
   h1208->SetBinContent(50,49.2235);
   h1208->SetBinContent(51,26.87279);
   h1208->SetBinContent(52,46.99319);
   h1208->SetBinContent(53,16.1854);
   h1208->SetBinContent(54,69.61382);
   h1208->SetBinContent(55,39.30301);
   h1208->SetBinContent(56,41.29567);
   h1208->SetBinContent(57,41.7536);
   h1208->SetBinContent(58,-5.335299);
   h1208->SetBinContent(59,-17.96964);
   h1208->SetBinContent(60,12.80964);
   h1208->SetBinContent(61,-42.10388);
   h1208->SetBinContent(62,-17.09661);
   h1208->SetBinContent(63,15.97543);
   h1208->SetBinContent(64,29.07272);
   h1208->SetBinContent(65,6.143999);
   h1208->SetBinContent(66,-4.856828);
   h1208->SetBinContent(67,-4.756358);
   h1208->SetBinContent(68,-1.932451);
   h1208->SetBinError(5,2.64918);
   h1208->SetBinError(6,3.985058);
   h1208->SetBinError(7,6.306079);
   h1208->SetBinError(8,6.641927);
   h1208->SetBinError(9,8.126493);
   h1208->SetBinError(10,9.201555);
   h1208->SetBinError(11,8.994902);
   h1208->SetBinError(12,9.710348);
   h1208->SetBinError(13,12.99049);
   h1208->SetBinError(14,13.17139);
   h1208->SetBinError(15,10.66131);
   h1208->SetBinError(16,9.36855);
   h1208->SetBinError(17,9.52129);
   h1208->SetBinError(18,8.737533);
   h1208->SetBinError(19,9.752472);
   h1208->SetBinError(20,9.756935);
   h1208->SetBinError(21,9.881622);
   h1208->SetBinError(22,11.67862);
   h1208->SetBinError(23,11.62253);
   h1208->SetBinError(24,12.79875);
   h1208->SetBinError(25,13.08975);
   h1208->SetBinError(26,13.66039);
   h1208->SetBinError(27,13.97693);
   h1208->SetBinError(28,15.65936);
   h1208->SetBinError(29,16.7931);
   h1208->SetBinError(30,20.44788);
   h1208->SetBinError(31,26.12538);
   h1208->SetBinError(32,28.37002);
   h1208->SetBinError(33,25.63095);
   h1208->SetBinError(34,23.80634);
   h1208->SetBinError(35,21.97653);
   h1208->SetBinError(36,19.01922);
   h1208->SetBinError(37,16.75881);
   h1208->SetBinError(38,16.41888);
   h1208->SetBinError(39,15.63173);
   h1208->SetBinError(40,15.46216);
   h1208->SetBinError(41,14.59048);
   h1208->SetBinError(42,16.97632);
   h1208->SetBinError(43,18.15401);
   h1208->SetBinError(44,20.37594);
   h1208->SetBinError(45,19.56144);
   h1208->SetBinError(46,20.36156);
   h1208->SetBinError(47,19.43861);
   h1208->SetBinError(48,22.38144);
   h1208->SetBinError(49,21.71961);
   h1208->SetBinError(50,22.76279);
   h1208->SetBinError(51,20.04252);
   h1208->SetBinError(52,18.74766);
   h1208->SetBinError(53,20.30544);
   h1208->SetBinError(54,19.75469);
   h1208->SetBinError(55,17.7463);
   h1208->SetBinError(56,18.99759);
   h1208->SetBinError(57,18.59389);
   h1208->SetBinError(58,17.10584);
   h1208->SetBinError(59,17.1978);
   h1208->SetBinError(60,18.84063);
   h1208->SetBinError(61,15.53283);
   h1208->SetBinError(62,14.22203);
   h1208->SetBinError(63,14.04438);
   h1208->SetBinError(64,17.4432);
   h1208->SetBinError(65,11.79673);
   h1208->SetBinError(66,8.2064);
   h1208->SetBinError(67,3.910434);
   h1208->SetBinError(68,1.370031);
   h1208->SetBinError(71,6.88762e-05);
   h1208->SetEntries(15723);
   h1208->SetMarkerStyle(20);
   h1208->SetMarkerSize(0.7);
   h1208->GetXaxis()->SetTitle("#it{m(K^{#minus}#pi^{+})} [GeV]");
   h1208->GetXaxis()->SetNdivisions(508);
   h1208->GetXaxis()->SetLabelFont(42);
   h1208->GetXaxis()->SetLabelSize(0.06);
   h1208->GetXaxis()->SetTitleSize(0.06);
   h1208->GetXaxis()->SetTitleOffset(1.5);
   h1208->GetXaxis()->SetTitleFont(132);
   h1208->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1208->GetYaxis()->SetNdivisions(508);
   h1208->GetYaxis()->SetLabelFont(42);
   h1208->GetYaxis()->SetLabelSize(0.06);
   h1208->GetYaxis()->SetTitleSize(0.06);
   h1208->GetYaxis()->SetTitleOffset(1.5);
   h1208->GetYaxis()->SetTitleFont(132);
   h1208->GetZaxis()->SetLabelFont(42);
   h1208->GetZaxis()->SetLabelSize(0.035);
   h1208->GetZaxis()->SetTitleSize(0.035);
   h1208->GetZaxis()->SetTitleFont(42);
   h1208->Draw("PEX0 ");
   
   TH1F *h2208 = new TH1F("h2208","Y80 ",70,0.5,2.6);
   h2208->SetBinContent(5,0.2071554);
   h2208->SetBinContent(6,0.367326);
   h2208->SetBinContent(7,-5.11206);
   h2208->SetBinContent(8,-10.71014);
   h2208->SetBinContent(9,-13.27503);
   h2208->SetBinContent(10,-17.28917);
   h2208->SetBinContent(11,-20.86779);
   h2208->SetBinContent(12,-23.43623);
   h2208->SetBinContent(13,-25.12206);
   h2208->SetBinContent(14,-22.78962);
   h2208->SetBinContent(15,-22.91365);
   h2208->SetBinContent(16,-22.10295);
   h2208->SetBinContent(17,-24.83326);
   h2208->SetBinContent(18,-23.16926);
   h2208->SetBinContent(19,-20.03469);
   h2208->SetBinContent(20,-16.60946);
   h2208->SetBinContent(21,-16.84906);
   h2208->SetBinContent(22,-17.62525);
   h2208->SetBinContent(23,-13.80002);
   h2208->SetBinContent(24,-12.18409);
   h2208->SetBinContent(25,-11.50055);
   h2208->SetBinContent(26,-17.63146);
   h2208->SetBinContent(27,-19.72315);
   h2208->SetBinContent(28,-28.34353);
   h2208->SetBinContent(29,-41.07726);
   h2208->SetBinContent(30,-48.19901);
   h2208->SetBinContent(31,-87.74295);
   h2208->SetBinContent(32,-86.82545);
   h2208->SetBinContent(33,-88.91164);
   h2208->SetBinContent(34,-84.40981);
   h2208->SetBinContent(35,-82.00651);
   h2208->SetBinContent(36,-76.57583);
   h2208->SetBinContent(37,-71.70232);
   h2208->SetBinContent(38,-59.0871);
   h2208->SetBinContent(39,-57.00544);
   h2208->SetBinContent(40,-57.01164);
   h2208->SetBinContent(41,-54.99412);
   h2208->SetBinContent(42,-51.03095);
   h2208->SetBinContent(43,-52.83785);
   h2208->SetBinContent(44,-53.6394);
   h2208->SetBinContent(45,-43.19199);
   h2208->SetBinContent(46,-39.16417);
   h2208->SetBinContent(47,-35.1351);
   h2208->SetBinContent(48,-36.28467);
   h2208->SetBinContent(49,-24.08037);
   h2208->SetBinContent(50,-13.74717);
   h2208->SetBinContent(51,11.60832);
   h2208->SetBinContent(52,22.1826);
   h2208->SetBinContent(53,27.8473);
   h2208->SetBinContent(54,31.80621);
   h2208->SetBinContent(55,35.40674);
   h2208->SetBinContent(56,32.53904);
   h2208->SetBinContent(57,19.21445);
   h2208->SetBinContent(58,4.847728);
   h2208->SetBinContent(59,-16.65134);
   h2208->SetBinContent(60,-30.0027);
   h2208->SetBinContent(61,-39.97613);
   h2208->SetBinContent(62,-29.0815);
   h2208->SetBinContent(63,-9.759507);
   h2208->SetBinContent(64,7.00647);
   h2208->SetBinContent(65,5.932809);
   h2208->SetBinContent(66,0.5141805);
   h2208->SetBinContent(67,-0.003296704);
   h2208->SetBinContent(68,0.01876424);
   h2208->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2208->SetLineColor(ci);
   h2208->GetXaxis()->SetLabelFont(42);
   h2208->GetXaxis()->SetLabelSize(0.035);
   h2208->GetXaxis()->SetTitleSize(0.035);
   h2208->GetXaxis()->SetTitleFont(42);
   h2208->GetYaxis()->SetLabelFont(42);
   h2208->GetYaxis()->SetLabelSize(0.035);
   h2208->GetYaxis()->SetTitleSize(0.035);
   h2208->GetYaxis()->SetTitleFont(42);
   h2208->GetZaxis()->SetLabelFont(42);
   h2208->GetZaxis()->SetLabelSize(0.035);
   h2208->GetZaxis()->SetTitleSize(0.035);
   h2208->GetZaxis()->SetTitleFont(42);
   h2208->Draw("SAME");
      tex = new TLatex(0.65,-100,"<P_{8}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_9->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig27.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 14 15:55:25 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",51,77,1000,960);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.6667667,0.3332333,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.02499998,-186.4096,2.738158,910.1174);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h1220 = new TH1F("h1220","Y00 ",70,0.5,2.6);
   h1220->SetBinContent(5,7);
   h1220->SetBinContent(6,27);
   h1220->SetBinContent(7,37);
   h1220->SetBinContent(8,68);
   h1220->SetBinContent(9,68);
   h1220->SetBinContent(10,95);
   h1220->SetBinContent(11,109);
   h1220->SetBinContent(12,110);
   h1220->SetBinContent(13,177);
   h1220->SetBinContent(14,182);
   h1220->SetBinContent(15,140);
   h1220->SetBinContent(16,146);
   h1220->SetBinContent(17,138);
   h1220->SetBinContent(18,136);
   h1220->SetBinContent(19,131);
   h1220->SetBinContent(20,135);
   h1220->SetBinContent(21,163);
   h1220->SetBinContent(22,192);
   h1220->SetBinContent(23,167);
   h1220->SetBinContent(24,221);
   h1220->SetBinContent(25,238);
   h1220->SetBinContent(26,282);
   h1220->SetBinContent(27,302);
   h1220->SetBinContent(28,382);
   h1220->SetBinContent(29,472);
   h1220->SetBinContent(30,571);
   h1220->SetBinContent(31,754);
   h1220->SetBinContent(32,766);
   h1220->SetBinContent(33,617);
   h1220->SetBinContent(34,529);
   h1220->SetBinContent(35,440);
   h1220->SetBinContent(36,391);
   h1220->SetBinContent(37,289);
   h1220->SetBinContent(38,209);
   h1220->SetBinContent(39,187);
   h1220->SetBinContent(40,177);
   h1220->SetBinContent(41,195);
   h1220->SetBinContent(42,252);
   h1220->SetBinContent(43,259);
   h1220->SetBinContent(44,252);
   h1220->SetBinContent(45,285);
   h1220->SetBinContent(46,300);
   h1220->SetBinContent(47,334);
   h1220->SetBinContent(48,321);
   h1220->SetBinContent(49,364);
   h1220->SetBinContent(50,399);
   h1220->SetBinContent(51,355);
   h1220->SetBinContent(52,318);
   h1220->SetBinContent(53,283);
   h1220->SetBinContent(54,289);
   h1220->SetBinContent(55,268);
   h1220->SetBinContent(56,274);
   h1220->SetBinContent(57,244);
   h1220->SetBinContent(58,249);
   h1220->SetBinContent(59,244);
   h1220->SetBinContent(60,242);
   h1220->SetBinContent(61,215);
   h1220->SetBinContent(62,208);
   h1220->SetBinContent(63,200);
   h1220->SetBinContent(64,155);
   h1220->SetBinContent(65,105);
   h1220->SetBinContent(66,45);
   h1220->SetBinContent(67,11);
   h1220->SetBinContent(68,2);
   h1220->SetBinError(5,2.645751);
   h1220->SetBinError(6,5.196152);
   h1220->SetBinError(7,6.082763);
   h1220->SetBinError(8,8.246211);
   h1220->SetBinError(9,8.246211);
   h1220->SetBinError(10,9.746795);
   h1220->SetBinError(11,10.44031);
   h1220->SetBinError(12,10.48809);
   h1220->SetBinError(13,13.30413);
   h1220->SetBinError(14,13.49074);
   h1220->SetBinError(15,11.83216);
   h1220->SetBinError(16,12.08305);
   h1220->SetBinError(17,11.74734);
   h1220->SetBinError(18,11.6619);
   h1220->SetBinError(19,11.44552);
   h1220->SetBinError(20,11.61895);
   h1220->SetBinError(21,12.76715);
   h1220->SetBinError(22,13.85641);
   h1220->SetBinError(23,12.92285);
   h1220->SetBinError(24,14.86607);
   h1220->SetBinError(25,15.42725);
   h1220->SetBinError(26,16.79286);
   h1220->SetBinError(27,17.37815);
   h1220->SetBinError(28,19.54482);
   h1220->SetBinError(29,21.72556);
   h1220->SetBinError(30,23.89561);
   h1220->SetBinError(31,27.45906);
   h1220->SetBinError(32,27.6767);
   h1220->SetBinError(33,24.83949);
   h1220->SetBinError(34,23);
   h1220->SetBinError(35,20.97618);
   h1220->SetBinError(36,19.77372);
   h1220->SetBinError(37,17);
   h1220->SetBinError(38,14.45683);
   h1220->SetBinError(39,13.67479);
   h1220->SetBinError(40,13.30413);
   h1220->SetBinError(41,13.96424);
   h1220->SetBinError(42,15.87451);
   h1220->SetBinError(43,16.09348);
   h1220->SetBinError(44,15.87451);
   h1220->SetBinError(45,16.88194);
   h1220->SetBinError(46,17.32051);
   h1220->SetBinError(47,18.27567);
   h1220->SetBinError(48,17.91647);
   h1220->SetBinError(49,19.07878);
   h1220->SetBinError(50,19.97499);
   h1220->SetBinError(51,18.84144);
   h1220->SetBinError(52,17.83255);
   h1220->SetBinError(53,16.8226);
   h1220->SetBinError(54,17);
   h1220->SetBinError(55,16.3707);
   h1220->SetBinError(56,16.55295);
   h1220->SetBinError(57,15.6205);
   h1220->SetBinError(58,15.77973);
   h1220->SetBinError(59,15.6205);
   h1220->SetBinError(60,15.55635);
   h1220->SetBinError(61,14.66288);
   h1220->SetBinError(62,14.4222);
   h1220->SetBinError(63,14.14214);
   h1220->SetBinError(64,12.4499);
   h1220->SetBinError(65,10.24695);
   h1220->SetBinError(66,6.708204);
   h1220->SetBinError(67,3.316625);
   h1220->SetBinError(68,1.414214);
   h1220->SetBinError(71,6.88762e-05);
   h1220->SetEntries(15723);
   h1220->SetMarkerStyle(20);
   h1220->SetMarkerSize(0.7);
   h1220->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV] ");
   h1220->GetXaxis()->SetNdivisions(504);
   h1220->GetXaxis()->SetLabelFont(42);
   h1220->GetXaxis()->SetLabelSize(0.06);
   h1220->GetXaxis()->SetTitleSize(0.06);
   h1220->GetXaxis()->SetTitleOffset(1.3);
   h1220->GetXaxis()->SetTitleFont(132);
   h1220->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1220->GetYaxis()->SetNdivisions(508);
   h1220->GetYaxis()->SetLabelFont(42);
   h1220->GetYaxis()->SetLabelSize(0.06);
   h1220->GetYaxis()->SetTitleSize(0.06);
   h1220->GetYaxis()->SetTitleOffset(1.5);
   h1220->GetYaxis()->SetTitleFont(132);
   h1220->GetZaxis()->SetLabelFont(42);
   h1220->GetZaxis()->SetLabelSize(0.035);
   h1220->GetZaxis()->SetTitleSize(0.035);
   h1220->GetZaxis()->SetTitleFont(42);
   h1220->Draw("PEX0 ");
   
   TH1F *h2220 = new TH1F("h2220","Y00 ",70,0.5,2.6);
   h2220->SetBinContent(5,10.70445);
   h2220->SetBinContent(6,34.5712);
   h2220->SetBinContent(7,46.33802);
   h2220->SetBinContent(8,61.99316);
   h2220->SetBinContent(9,83.9166);
   h2220->SetBinContent(10,99.62133);
   h2220->SetBinContent(11,99.05671);
   h2220->SetBinContent(12,120.0792);
   h2220->SetBinContent(13,176.1627);
   h2220->SetBinContent(14,169.5241);
   h2220->SetBinContent(15,126.8348);
   h2220->SetBinContent(16,126.1467);
   h2220->SetBinContent(17,125.0858);
   h2220->SetBinContent(18,122.2164);
   h2220->SetBinContent(19,132.639);
   h2220->SetBinContent(20,139.7203);
   h2220->SetBinContent(21,157.1418);
   h2220->SetBinContent(22,164.9294);
   h2220->SetBinContent(23,173.5504);
   h2220->SetBinContent(24,200.0196);
   h2220->SetBinContent(25,218.8621);
   h2220->SetBinContent(26,278.2141);
   h2220->SetBinContent(27,303.0603);
   h2220->SetBinContent(28,351.1477);
   h2220->SetBinContent(29,423.1665);
   h2220->SetBinContent(30,525.5867);
   h2220->SetBinContent(31,778.6786);
   h2220->SetBinContent(32,766.5677);
   h2220->SetBinContent(33,686.4139);
   h2220->SetBinContent(34,537.3215);
   h2220->SetBinContent(35,469.0936);
   h2220->SetBinContent(36,331.5107);
   h2220->SetBinContent(37,291.2665);
   h2220->SetBinContent(38,208.5746);
   h2220->SetBinContent(39,198.7511);
   h2220->SetBinContent(40,197.5867);
   h2220->SetBinContent(41,197.7182);
   h2220->SetBinContent(42,216.3521);
   h2220->SetBinContent(43,248.9514);
   h2220->SetBinContent(44,263.3974);
   h2220->SetBinContent(45,269.051);
   h2220->SetBinContent(46,316.0278);
   h2220->SetBinContent(47,326.8696);
   h2220->SetBinContent(48,355.0157);
   h2220->SetBinContent(49,385.9898);
   h2220->SetBinContent(50,388.7191);
   h2220->SetBinContent(51,384.7802);
   h2220->SetBinContent(52,364.0492);
   h2220->SetBinContent(53,345.181);
   h2220->SetBinContent(54,309.2857);
   h2220->SetBinContent(55,280.5752);
   h2220->SetBinContent(56,266.8396);
   h2220->SetBinContent(57,254.6394);
   h2220->SetBinContent(58,248.012);
   h2220->SetBinContent(59,239.8692);
   h2220->SetBinContent(60,223.1751);
   h2220->SetBinContent(61,209.0944);
   h2220->SetBinContent(62,198.5365);
   h2220->SetBinContent(63,176.5888);
   h2220->SetBinContent(64,151.8107);
   h2220->SetBinContent(65,101.3936);
   h2220->SetBinContent(66,50.20451);
   h2220->SetBinContent(67,13.31104);
   h2220->SetBinContent(68,1.506123);
   h2220->SetEntries(2000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h2220->SetLineColor(ci);
   h2220->GetXaxis()->SetLabelFont(42);
   h2220->GetXaxis()->SetLabelSize(0.035);
   h2220->GetXaxis()->SetTitleSize(0.035);
   h2220->GetXaxis()->SetTitleFont(42);
   h2220->GetYaxis()->SetLabelFont(42);
   h2220->GetYaxis()->SetLabelSize(0.035);
   h2220->GetYaxis()->SetTitleSize(0.035);
   h2220->GetYaxis()->SetTitleFont(42);
   h2220->GetZaxis()->SetLabelFont(42);
   h2220->GetZaxis()->SetLabelSize(0.035);
   h2220->GetZaxis()->SetTitleSize(0.035);
   h2220->GetZaxis()->SetTitleFont(42);
   h2220->Draw("SAME");
   TText *text = new TText(0.65,680,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   TLatex *   tex = new TLatex(0.65,600,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2.1,680,"<P_{0}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.3334333,0.6667667,0.6665667,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(-0.02499998,-83.19076,2.738158,181.5864);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h1221 = new TH1F("h1221","Y10 ",70,0.5,2.6);
   h1221->SetBinContent(5,-3.459719);
   h1221->SetBinContent(6,-4.342557);
   h1221->SetBinContent(7,14.13809);
   h1221->SetBinContent(8,5.655713);
   h1221->SetBinContent(9,24.49721);
   h1221->SetBinContent(10,32.66295);
   h1221->SetBinContent(11,36.10749);
   h1221->SetBinContent(12,44.95398);
   h1221->SetBinContent(13,102.0197);
   h1221->SetBinContent(14,37.26179);
   h1221->SetBinContent(15,-5.265201);
   h1221->SetBinContent(16,-5.562197);
   h1221->SetBinContent(17,11.06534);
   h1221->SetBinContent(18,12.60711);
   h1221->SetBinContent(19,-8.895308);
   h1221->SetBinContent(20,1.707552);
   h1221->SetBinContent(21,16.12714);
   h1221->SetBinContent(22,42.17738);
   h1221->SetBinContent(23,-2.128901);
   h1221->SetBinContent(24,20.24249);
   h1221->SetBinContent(25,-15.82971);
   h1221->SetBinContent(26,31.81253);
   h1221->SetBinContent(27,5.782609);
   h1221->SetBinContent(28,6.926508);
   h1221->SetBinContent(29,1.200234);
   h1221->SetBinContent(30,-5.879497);
   h1221->SetBinContent(31,91.87379);
   h1221->SetBinContent(32,74.86356);
   h1221->SetBinContent(33,85.27155);
   h1221->SetBinContent(34,115.4549);
   h1221->SetBinContent(35,63.59375);
   h1221->SetBinContent(36,93.03798);
   h1221->SetBinContent(37,62.81865);
   h1221->SetBinContent(38,28.38505);
   h1221->SetBinContent(39,41.92174);
   h1221->SetBinContent(40,14.49882);
   h1221->SetBinContent(41,33.95418);
   h1221->SetBinContent(42,24.67187);
   h1221->SetBinContent(43,25.79353);
   h1221->SetBinContent(44,46.12634);
   h1221->SetBinContent(45,60.09922);
   h1221->SetBinContent(46,58.86207);
   h1221->SetBinContent(47,103.7457);
   h1221->SetBinContent(48,62.46919);
   h1221->SetBinContent(49,71.12389);
   h1221->SetBinContent(50,102.4811);
   h1221->SetBinContent(51,106.7566);
   h1221->SetBinContent(52,72.90173);
   h1221->SetBinContent(53,68.63226);
   h1221->SetBinContent(54,62.01433);
   h1221->SetBinContent(55,77.81754);
   h1221->SetBinContent(56,66.64483);
   h1221->SetBinContent(57,94.33427);
   h1221->SetBinContent(58,78.06338);
   h1221->SetBinContent(59,95.82633);
   h1221->SetBinContent(60,102.5591);
   h1221->SetBinContent(61,77.96189);
   h1221->SetBinContent(62,89.64005);
   h1221->SetBinContent(63,138.1134);
   h1221->SetBinContent(64,134.1593);
   h1221->SetBinContent(65,73.75071);
   h1221->SetBinContent(66,20.50906);
   h1221->SetBinContent(67,3.700111);
   h1221->SetBinContent(68,-0.01816332);
   h1221->SetBinError(5,1.498077);
   h1221->SetBinError(6,3.106069);
   h1221->SetBinError(7,6.113479);
   h1221->SetBinError(8,7.197978);
   h1221->SetBinError(9,8.100892);
   h1221->SetBinError(10,9.435955);
   h1221->SetBinError(11,10.02504);
   h1221->SetBinError(12,9.830349);
   h1221->SetBinError(13,13.7902);
   h1221->SetBinError(14,13.72506);
   h1221->SetBinError(15,11.46435);
   h1221->SetBinError(16,10.88608);
   h1221->SetBinError(17,10.05642);
   h1221->SetBinError(18,10.30897);
   h1221->SetBinError(19,9.185188);
   h1221->SetBinError(20,10.17251);
   h1221->SetBinError(21,11.13731);
   h1221->SetBinError(22,12.19317);
   h1221->SetBinError(23,11.83603);
   h1221->SetBinError(24,13.29682);
   h1221->SetBinError(25,13.22283);
   h1221->SetBinError(26,14.0163);
   h1221->SetBinError(27,14.69305);
   h1221->SetBinError(28,16.04673);
   h1221->SetBinError(29,16.87052);
   h1221->SetBinError(30,20.04983);
   h1221->SetBinError(31,25.35257);
   h1221->SetBinError(32,27.52774);
   h1221->SetBinError(33,25.80693);
   h1221->SetBinError(34,24.3611);
   h1221->SetBinError(35,21.89437);
   h1221->SetBinError(36,20.04459);
   h1221->SetBinError(37,17.68546);
   h1221->SetBinError(38,15.05093);
   h1221->SetBinError(39,14.4596);
   h1221->SetBinError(40,14.00361);
   h1221->SetBinError(41,15.06566);
   h1221->SetBinError(42,17.03668);
   h1221->SetBinError(43,17.11083);
   h1221->SetBinError(44,17.09305);
   h1221->SetBinError(45,18.4288);
   h1221->SetBinError(46,18.6346);
   h1221->SetBinError(47,20.07163);
   h1221->SetBinError(48,18.38992);
   h1221->SetBinError(49,20.70705);
   h1221->SetBinError(50,21.08659);
   h1221->SetBinError(51,19.77287);
   h1221->SetBinError(52,18.18244);
   h1221->SetBinError(53,17.77665);
   h1221->SetBinError(54,18.00299);
   h1221->SetBinError(55,17.91105);
   h1221->SetBinError(56,17.82614);
   h1221->SetBinError(57,16.59645);
   h1221->SetBinError(58,16.37574);
   h1221->SetBinError(59,15.80412);
   h1221->SetBinError(60,15.53955);
   h1221->SetBinError(61,14.75496);
   h1221->SetBinError(62,15.34333);
   h1221->SetBinError(63,15.35619);
   h1221->SetBinError(64,15.33365);
   h1221->SetBinError(65,12.77892);
   h1221->SetBinError(66,7.792647);
   h1221->SetBinError(67,3.052316);
   h1221->SetBinError(68,0.442663);
   h1221->SetBinError(71,6.88762e-05);
   h1221->SetEntries(15723);
   h1221->SetMarkerStyle(20);
   h1221->SetMarkerSize(0.7);
   h1221->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV] ");
   h1221->GetXaxis()->SetNdivisions(504);
   h1221->GetXaxis()->SetLabelFont(42);
   h1221->GetXaxis()->SetLabelSize(0.06);
   h1221->GetXaxis()->SetTitleSize(0.06);
   h1221->GetXaxis()->SetTitleOffset(1.3);
   h1221->GetXaxis()->SetTitleFont(132);
   h1221->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1221->GetYaxis()->SetNdivisions(508);
   h1221->GetYaxis()->SetLabelFont(42);
   h1221->GetYaxis()->SetLabelSize(0.06);
   h1221->GetYaxis()->SetTitleSize(0.06);
   h1221->GetYaxis()->SetTitleOffset(1.5);
   h1221->GetYaxis()->SetTitleFont(132);
   h1221->GetZaxis()->SetLabelFont(42);
   h1221->GetZaxis()->SetLabelSize(0.035);
   h1221->GetZaxis()->SetTitleSize(0.035);
   h1221->GetZaxis()->SetTitleFont(42);
   h1221->Draw("PEX0 ");
   
   TH1F *h2221 = new TH1F("h2221","Y10 ",70,0.5,2.6);
   h2221->SetBinContent(5,0.3927005);
   h2221->SetBinContent(6,0.06379902);
   h2221->SetBinContent(7,8.241611);
   h2221->SetBinContent(8,16.69494);
   h2221->SetBinContent(9,27.49811);
   h2221->SetBinContent(10,33.07149);
   h2221->SetBinContent(11,32.3216);
   h2221->SetBinContent(12,42.38454);
   h2221->SetBinContent(13,70.43041);
   h2221->SetBinContent(14,42.26811);
   h2221->SetBinContent(15,9.956917);
   h2221->SetBinContent(16,7.030894);
   h2221->SetBinContent(17,5.923648);
   h2221->SetBinContent(18,7.811311);
   h2221->SetBinContent(19,1.350681);
   h2221->SetBinContent(20,-1.36127);
   h2221->SetBinContent(21,12.45782);
   h2221->SetBinContent(22,10.96648);
   h2221->SetBinContent(23,5.060369);
   h2221->SetBinContent(24,6.028592);
   h2221->SetBinContent(25,2.762932);
   h2221->SetBinContent(26,16.77199);
   h2221->SetBinContent(27,10.35787);
   h2221->SetBinContent(28,6.577145);
   h2221->SetBinContent(29,-5.790271);
   h2221->SetBinContent(30,-20.75298);
   h2221->SetBinContent(31,23.975);
   h2221->SetBinContent(32,90.5061);
   h2221->SetBinContent(33,128.615);
   h2221->SetBinContent(34,103.2581);
   h2221->SetBinContent(35,86.2588);
   h2221->SetBinContent(36,64.72765);
   h2221->SetBinContent(37,49.90697);
   h2221->SetBinContent(38,35.39659);
   h2221->SetBinContent(39,31.92177);
   h2221->SetBinContent(40,30.78151);
   h2221->SetBinContent(41,30.23072);
   h2221->SetBinContent(42,35.3468);
   h2221->SetBinContent(43,41.59316);
   h2221->SetBinContent(44,43.8201);
   h2221->SetBinContent(45,50.81969);
   h2221->SetBinContent(46,53.52465);
   h2221->SetBinContent(47,62.53437);
   h2221->SetBinContent(48,59.62967);
   h2221->SetBinContent(49,74.5107);
   h2221->SetBinContent(50,84.62244);
   h2221->SetBinContent(51,78.15872);
   h2221->SetBinContent(52,79.48209);
   h2221->SetBinContent(53,80.75175);
   h2221->SetBinContent(54,80.56447);
   h2221->SetBinContent(55,79.87566);
   h2221->SetBinContent(56,71.11882);
   h2221->SetBinContent(57,80.90366);
   h2221->SetBinContent(58,83.9485);
   h2221->SetBinContent(59,84.99985);
   h2221->SetBinContent(60,84.18607);
   h2221->SetBinContent(61,89.52782);
   h2221->SetBinContent(62,100.3258);
   h2221->SetBinContent(63,106.8009);
   h2221->SetBinContent(64,105.9098);
   h2221->SetBinContent(65,72.60786);
   h2221->SetBinContent(66,29.23746);
   h2221->SetBinContent(67,3.879074);
   h2221->SetBinContent(68,-0.1249223);
   h2221->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2221->SetLineColor(ci);
   h2221->GetXaxis()->SetLabelFont(42);
   h2221->GetXaxis()->SetLabelSize(0.035);
   h2221->GetXaxis()->SetTitleSize(0.035);
   h2221->GetXaxis()->SetTitleFont(42);
   h2221->GetYaxis()->SetLabelFont(42);
   h2221->GetYaxis()->SetLabelSize(0.035);
   h2221->GetYaxis()->SetTitleSize(0.035);
   h2221->GetYaxis()->SetTitleFont(42);
   h2221->GetZaxis()->SetLabelFont(42);
   h2221->GetZaxis()->SetLabelSize(0.035);
   h2221->GetZaxis()->SetTitleSize(0.035);
   h2221->GetZaxis()->SetTitleFont(42);
   h2221->Draw("SAME");
      tex = new TLatex(0.65,130,"<P_{1}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   c1_3 = new TPad("c1_3", "c1_3",0.6667667,0.6667667,0.9999,0.9999);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(-0.02499998,-327.1,2.738158,154.5609);
   c1_3->SetFillColor(10);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.19);
   c1_3->SetRightMargin(0.05);
   c1_3->SetTopMargin(0.07);
   c1_3->SetBottomMargin(0.17);
   c1_3->SetFrameFillColor(0);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameBorderMode(0);
   
   TH1F *h1222 = new TH1F("h1222","Y20 ",70,0.5,2.6);
   h1222->SetBinContent(5,-5.317108);
   h1222->SetBinContent(6,-19.4005);
   h1222->SetBinContent(7,0.4188479);
   h1222->SetBinContent(8,-18.09998);
   h1222->SetBinContent(9,-2.655953);
   h1222->SetBinContent(10,-6.666549);
   h1222->SetBinContent(11,-9.501605);
   h1222->SetBinContent(12,-14.94166);
   h1222->SetBinContent(13,14.72406);
   h1222->SetBinContent(14,7.130095);
   h1222->SetBinContent(15,-9.580147);
   h1222->SetBinContent(16,-30.73832);
   h1222->SetBinContent(17,-41.22018);
   h1222->SetBinContent(18,-33.23377);
   h1222->SetBinContent(19,-52.13649);
   h1222->SetBinContent(20,-35.24052);
   h1222->SetBinContent(21,-43.55884);
   h1222->SetBinContent(22,-48.4406);
   h1222->SetBinContent(23,-30.08442);
   h1222->SetBinContent(24,-49.41106);
   h1222->SetBinContent(25,-70.61156);
   h1222->SetBinContent(26,-95.64035);
   h1222->SetBinContent(27,-96.27858);
   h1222->SetBinContent(28,-139.1979);
   h1222->SetBinContent(29,-209.5036);
   h1222->SetBinContent(30,-188.9524);
   h1222->SetBinContent(31,-124.3778);
   h1222->SetBinContent(32,-9.19416);
   h1222->SetBinContent(33,54.78102);
   h1222->SetBinContent(34,72.07184);
   h1222->SetBinContent(35,44.0097);
   h1222->SetBinContent(36,12.05837);
   h1222->SetBinContent(37,26.5822);
   h1222->SetBinContent(38,19.59971);
   h1222->SetBinContent(39,24.68633);
   h1222->SetBinContent(40,21.35588);
   h1222->SetBinContent(41,35.74795);
   h1222->SetBinContent(42,42.76299);
   h1222->SetBinContent(43,37.76778);
   h1222->SetBinContent(44,44.91391);
   h1222->SetBinContent(45,61.06804);
   h1222->SetBinContent(46,52.82537);
   h1222->SetBinContent(47,76.99966);
   h1222->SetBinContent(48,19.2181);
   h1222->SetBinContent(49,72.42812);
   h1222->SetBinContent(50,51.03171);
   h1222->SetBinContent(51,40.2116);
   h1222->SetBinContent(52,14.08829);
   h1222->SetBinContent(53,36.9057);
   h1222->SetBinContent(54,39.25134);
   h1222->SetBinContent(55,59.03872);
   h1222->SetBinContent(56,48.93758);
   h1222->SetBinContent(57,35.15331);
   h1222->SetBinContent(58,21.42714);
   h1222->SetBinContent(59,6.451194);
   h1222->SetBinContent(60,-0.5839984);
   h1222->SetBinContent(61,3.028365);
   h1222->SetBinContent(62,30.65395);
   h1222->SetBinContent(63,40.03963);
   h1222->SetBinContent(64,89.57796);
   h1222->SetBinContent(65,65.18224);
   h1222->SetBinContent(66,17.58147);
   h1222->SetBinContent(67,-1.882061);
   h1222->SetBinContent(68,-2.016989);
   h1222->SetBinError(5,2.140596);
   h1222->SetBinError(6,4.978933);
   h1222->SetBinError(7,6.420133);
   h1222->SetBinError(8,7.562069);
   h1222->SetBinError(9,9.074826);
   h1222->SetBinError(10,9.143795);
   h1222->SetBinError(11,9.735178);
   h1222->SetBinError(12,9.808887);
   h1222->SetBinError(13,13.1219);
   h1222->SetBinError(14,12.7521);
   h1222->SetBinError(15,11.39827);
   h1222->SetBinError(16,10.35122);
   h1222->SetBinError(17,10.63428);
   h1222->SetBinError(18,11.4549);
   h1222->SetBinError(19,9.991673);
   h1222->SetBinError(20,10.46354);
   h1222->SetBinError(21,11.07472);
   h1222->SetBinError(22,13.07703);
   h1222->SetBinError(23,12.44368);
   h1222->SetBinError(24,13.20175);
   h1222->SetBinError(25,13.79183);
   h1222->SetBinError(26,15.44821);
   h1222->SetBinError(27,15.7888);
   h1222->SetBinError(28,17.17126);
   h1222->SetBinError(29,19.11257);
   h1222->SetBinError(30,21.66287);
   h1222->SetBinError(31,28.10842);
   h1222->SetBinError(32,27.45539);
   h1222->SetBinError(33,25.50947);
   h1222->SetBinError(34,24.44104);
   h1222->SetBinError(35,21.55364);
   h1222->SetBinError(36,19.34164);
   h1222->SetBinError(37,17.78149);
   h1222->SetBinError(38,14.68744);
   h1222->SetBinError(39,14.2517);
   h1222->SetBinError(40,13.04011);
   h1222->SetBinError(41,14.74098);
   h1222->SetBinError(42,16.62559);
   h1222->SetBinError(43,16.47471);
   h1222->SetBinError(44,16.30155);
   h1222->SetBinError(45,17.91828);
   h1222->SetBinError(46,17.10485);
   h1222->SetBinError(47,18.20222);
   h1222->SetBinError(48,17.57095);
   h1222->SetBinError(49,19.77306);
   h1222->SetBinError(50,19.96981);
   h1222->SetBinError(51,18.96631);
   h1222->SetBinError(52,18.05222);
   h1222->SetBinError(53,17.62315);
   h1222->SetBinError(54,19.15034);
   h1222->SetBinError(55,18.21485);
   h1222->SetBinError(56,19.80407);
   h1222->SetBinError(57,18.59994);
   h1222->SetBinError(58,18.47979);
   h1222->SetBinError(59,18.1612);
   h1222->SetBinError(60,16.6674);
   h1222->SetBinError(61,15.63644);
   h1222->SetBinError(62,15.01498);
   h1222->SetBinError(63,13.94425);
   h1222->SetBinError(64,13.8351);
   h1222->SetBinError(65,12.00335);
   h1222->SetBinError(66,8.045201);
   h1222->SetBinError(67,3.131703);
   h1222->SetBinError(68,1.426255);
   h1222->SetBinError(71,6.88762e-05);
   h1222->SetEntries(15723);
   h1222->SetMarkerStyle(20);
   h1222->SetMarkerSize(0.7);
   h1222->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV] ");
   h1222->GetXaxis()->SetNdivisions(504);
   h1222->GetXaxis()->SetLabelFont(42);
   h1222->GetXaxis()->SetLabelSize(0.06);
   h1222->GetXaxis()->SetTitleSize(0.06);
   h1222->GetXaxis()->SetTitleOffset(1.3);
   h1222->GetXaxis()->SetTitleFont(132);
   h1222->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1222->GetYaxis()->SetNdivisions(508);
   h1222->GetYaxis()->SetLabelFont(42);
   h1222->GetYaxis()->SetLabelSize(0.06);
   h1222->GetYaxis()->SetTitleSize(0.06);
   h1222->GetYaxis()->SetTitleOffset(1.5);
   h1222->GetYaxis()->SetTitleFont(132);
   h1222->GetZaxis()->SetLabelFont(42);
   h1222->GetZaxis()->SetLabelSize(0.035);
   h1222->GetZaxis()->SetTitleSize(0.035);
   h1222->GetZaxis()->SetTitleFont(42);
   h1222->Draw("PEX0 ");
   
   TH1F *h2222 = new TH1F("h2222","Y20 ",70,0.5,2.6);
   h2222->SetBinContent(5,-5.751824);
   h2222->SetBinContent(6,-20.87945);
   h2222->SetBinContent(7,-11.7774);
   h2222->SetBinContent(8,-7.153968);
   h2222->SetBinContent(9,-10.00852);
   h2222->SetBinContent(10,-15.56221);
   h2222->SetBinContent(11,-14.7769);
   h2222->SetBinContent(12,-14.5407);
   h2222->SetBinContent(13,-12.43502);
   h2222->SetBinContent(14,-18.82522);
   h2222->SetBinContent(15,-25.33745);
   h2222->SetBinContent(16,-29.40713);
   h2222->SetBinContent(17,-28.6796);
   h2222->SetBinContent(18,-24.02447);
   h2222->SetBinContent(19,-27.29305);
   h2222->SetBinContent(20,-27.60325);
   h2222->SetBinContent(21,-30.82426);
   h2222->SetBinContent(22,-32.13522);
   h2222->SetBinContent(23,-31.95148);
   h2222->SetBinContent(24,-37.57315);
   h2222->SetBinContent(25,-44.36454);
   h2222->SetBinContent(26,-71.98215);
   h2222->SetBinContent(27,-94.57017);
   h2222->SetBinContent(28,-130.147);
   h2222->SetBinContent(29,-176.1803);
   h2222->SetBinContent(30,-184.2133);
   h2222->SetBinContent(31,-171.2827);
   h2222->SetBinContent(32,44.15389);
   h2222->SetBinContent(33,108.7689);
   h2222->SetBinContent(34,85.183);
   h2222->SetBinContent(35,62.37279);
   h2222->SetBinContent(36,2.929362);
   h2222->SetBinContent(37,1.312578);
   h2222->SetBinContent(38,8.020911);
   h2222->SetBinContent(39,22.7336);
   h2222->SetBinContent(40,28.89652);
   h2222->SetBinContent(41,18.31479);
   h2222->SetBinContent(42,29.8165);
   h2222->SetBinContent(43,51.47585);
   h2222->SetBinContent(44,61.14218);
   h2222->SetBinContent(45,65.80608);
   h2222->SetBinContent(46,61.75318);
   h2222->SetBinContent(47,65.69821);
   h2222->SetBinContent(48,65.24915);
   h2222->SetBinContent(49,75.44248);
   h2222->SetBinContent(50,74.62505);
   h2222->SetBinContent(51,50.9963);
   h2222->SetBinContent(52,43.33765);
   h2222->SetBinContent(53,44.98632);
   h2222->SetBinContent(54,36.65108);
   h2222->SetBinContent(55,28.72746);
   h2222->SetBinContent(56,13.77278);
   h2222->SetBinContent(57,18.31218);
   h2222->SetBinContent(58,14.78449);
   h2222->SetBinContent(59,5.17442);
   h2222->SetBinContent(60,-2.474778);
   h2222->SetBinContent(61,-1.390333);
   h2222->SetBinContent(62,5.299559);
   h2222->SetBinContent(63,21.13192);
   h2222->SetBinContent(64,44.50336);
   h2222->SetBinContent(65,47.70266);
   h2222->SetBinContent(66,21.05882);
   h2222->SetBinContent(67,2.989337);
   h2222->SetBinContent(68,-0.3145347);
   h2222->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2222->SetLineColor(ci);
   h2222->GetXaxis()->SetLabelFont(42);
   h2222->GetXaxis()->SetLabelSize(0.035);
   h2222->GetXaxis()->SetTitleSize(0.035);
   h2222->GetXaxis()->SetTitleFont(42);
   h2222->GetYaxis()->SetLabelFont(42);
   h2222->GetYaxis()->SetLabelSize(0.035);
   h2222->GetYaxis()->SetTitleSize(0.035);
   h2222->GetYaxis()->SetTitleFont(42);
   h2222->GetZaxis()->SetLabelFont(42);
   h2222->GetZaxis()->SetLabelSize(0.035);
   h2222->GetZaxis()->SetTitleSize(0.035);
   h2222->GetZaxis()->SetTitleFont(42);
   h2222->Draw("SAME");
      tex = new TLatex(0.65,-200,"<P_{2}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   c1_4 = new TPad("c1_4", "c1_4",0.0001,0.3334333,0.3332333,0.6665667);
   c1_4->Draw();
   c1_4->cd();
   c1_4->Range(-0.02499998,-194.0917,2.738158,213.895);
   c1_4->SetFillColor(10);
   c1_4->SetBorderMode(0);
   c1_4->SetBorderSize(2);
   c1_4->SetTickx(1);
   c1_4->SetTicky(1);
   c1_4->SetLeftMargin(0.19);
   c1_4->SetRightMargin(0.05);
   c1_4->SetTopMargin(0.07);
   c1_4->SetBottomMargin(0.17);
   c1_4->SetFrameFillColor(0);
   c1_4->SetFrameBorderMode(0);
   c1_4->SetFrameBorderMode(0);
   
   TH1F *h1223 = new TH1F("h1223","Y30 ",70,0.5,2.6);
   h1223->SetBinContent(5,5.905169);
   h1223->SetBinContent(6,11.90132);
   h1223->SetBinContent(7,17.38759);
   h1223->SetBinContent(8,24.27173);
   h1223->SetBinContent(9,28.0684);
   h1223->SetBinContent(10,22.40194);
   h1223->SetBinContent(11,17.04001);
   h1223->SetBinContent(12,11.72039);
   h1223->SetBinContent(13,-2.308906);
   h1223->SetBinContent(14,4.314479);
   h1223->SetBinContent(15,30.26511);
   h1223->SetBinContent(16,10.99302);
   h1223->SetBinContent(17,-0.3270492);
   h1223->SetBinContent(18,-1.382051);
   h1223->SetBinContent(19,-12.20567);
   h1223->SetBinContent(20,-3.52854);
   h1223->SetBinContent(21,16.23115);
   h1223->SetBinContent(22,19.28148);
   h1223->SetBinContent(23,13.77705);
   h1223->SetBinContent(24,34.45639);
   h1223->SetBinContent(25,23.03124);
   h1223->SetBinContent(26,47.68569);
   h1223->SetBinContent(27,41.63398);
   h1223->SetBinContent(28,22.69879);
   h1223->SetBinContent(29,2.286282);
   h1223->SetBinContent(30,36.29576);
   h1223->SetBinContent(31,111.4067);
   h1223->SetBinContent(32,111.246);
   h1223->SetBinContent(33,70.85816);
   h1223->SetBinContent(34,134.2869);
   h1223->SetBinContent(35,117.3056);
   h1223->SetBinContent(36,81.80752);
   h1223->SetBinContent(37,74.30428);
   h1223->SetBinContent(38,91.10292);
   h1223->SetBinContent(39,111.4868);
   h1223->SetBinContent(40,96.68241);
   h1223->SetBinContent(41,119.4391);
   h1223->SetBinContent(42,152.5989);
   h1223->SetBinContent(43,133.1104);
   h1223->SetBinContent(44,114.8907);
   h1223->SetBinContent(45,108.6581);
   h1223->SetBinContent(46,115.6291);
   h1223->SetBinContent(47,102.4534);
   h1223->SetBinContent(48,80.74566);
   h1223->SetBinContent(49,97.04072);
   h1223->SetBinContent(50,109.5229);
   h1223->SetBinContent(51,85.58887);
   h1223->SetBinContent(52,62.51968);
   h1223->SetBinContent(53,35.18528);
   h1223->SetBinContent(54,19.57351);
   h1223->SetBinContent(55,6.484332);
   h1223->SetBinContent(56,12.07173);
   h1223->SetBinContent(57,6.334747);
   h1223->SetBinContent(58,-32.25566);
   h1223->SetBinContent(59,-12.22771);
   h1223->SetBinContent(60,-81.0718);
   h1223->SetBinContent(61,-93.38976);
   h1223->SetBinContent(62,-94.24751);
   h1223->SetBinContent(63,-71.41497);
   h1223->SetBinContent(64,2.054579);
   h1223->SetBinContent(65,25.92658);
   h1223->SetBinContent(66,18.31435);
   h1223->SetBinContent(67,0.8240488);
   h1223->SetBinContent(68,0.03482544);
   h1223->SetBinError(5,2.461288);
   h1223->SetBinError(6,3.6346);
   h1223->SetBinError(7,6.026882);
   h1223->SetBinError(8,7.968206);
   h1223->SetBinError(9,9.571353);
   h1223->SetBinError(10,10.01647);
   h1223->SetBinError(11,11.0084);
   h1223->SetBinError(12,11.09544);
   h1223->SetBinError(13,14.2199);
   h1223->SetBinError(14,13.70658);
   h1223->SetBinError(15,12.08861);
   h1223->SetBinError(16,11.8293);
   h1223->SetBinError(17,11.77785);
   h1223->SetBinError(18,11.47851);
   h1223->SetBinError(19,10.60117);
   h1223->SetBinError(20,11.083);
   h1223->SetBinError(21,12.12669);
   h1223->SetBinError(22,13.6204);
   h1223->SetBinError(23,13.35223);
   h1223->SetBinError(24,14.98689);
   h1223->SetBinError(25,14.19969);
   h1223->SetBinError(26,15.8835);
   h1223->SetBinError(27,16.39128);
   h1223->SetBinError(28,17.96464);
   h1223->SetBinError(29,19.53168);
   h1223->SetBinError(30,23.51552);
   h1223->SetBinError(31,28.04871);
   h1223->SetBinError(32,28.26839);
   h1223->SetBinError(33,26.57173);
   h1223->SetBinError(34,25.36846);
   h1223->SetBinError(35,23.08253);
   h1223->SetBinError(36,20.89496);
   h1223->SetBinError(37,18.21303);
   h1223->SetBinError(38,16.12002);
   h1223->SetBinError(39,15.66289);
   h1223->SetBinError(40,14.54631);
   h1223->SetBinError(41,16.27192);
   h1223->SetBinError(42,17.97178);
   h1223->SetBinError(43,18.2952);
   h1223->SetBinError(44,17.05914);
   h1223->SetBinError(45,19.19571);
   h1223->SetBinError(46,18.42346);
   h1223->SetBinError(47,18.57909);
   h1223->SetBinError(48,18.88982);
   h1223->SetBinError(49,19.69394);
   h1223->SetBinError(50,19.61544);
   h1223->SetBinError(51,17.76263);
   h1223->SetBinError(52,16.46748);
   h1223->SetBinError(53,15.97925);
   h1223->SetBinError(54,17.58513);
   h1223->SetBinError(55,18.13625);
   h1223->SetBinError(56,17.61049);
   h1223->SetBinError(57,16.67941);
   h1223->SetBinError(58,16.85315);
   h1223->SetBinError(59,17.26999);
   h1223->SetBinError(60,16.56051);
   h1223->SetBinError(61,16.86797);
   h1223->SetBinError(62,16.42433);
   h1223->SetBinError(63,14.80609);
   h1223->SetBinError(64,13.85884);
   h1223->SetBinError(65,10.87417);
   h1223->SetBinError(66,7.764098);
   h1223->SetBinError(67,2.874801);
   h1223->SetBinError(68,0.9588805);
   h1223->SetBinError(71,6.88762e-05);
   h1223->SetEntries(15723);
   h1223->SetMarkerStyle(20);
   h1223->SetMarkerSize(0.7);
   h1223->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV] ");
   h1223->GetXaxis()->SetNdivisions(504);
   h1223->GetXaxis()->SetLabelFont(42);
   h1223->GetXaxis()->SetLabelSize(0.06);
   h1223->GetXaxis()->SetTitleSize(0.06);
   h1223->GetXaxis()->SetTitleOffset(1.3);
   h1223->GetXaxis()->SetTitleFont(132);
   h1223->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1223->GetYaxis()->SetNdivisions(508);
   h1223->GetYaxis()->SetLabelFont(42);
   h1223->GetYaxis()->SetLabelSize(0.06);
   h1223->GetYaxis()->SetTitleSize(0.06);
   h1223->GetYaxis()->SetTitleOffset(1.5);
   h1223->GetYaxis()->SetTitleFont(132);
   h1223->GetZaxis()->SetLabelFont(42);
   h1223->GetZaxis()->SetLabelSize(0.035);
   h1223->GetZaxis()->SetTitleSize(0.035);
   h1223->GetZaxis()->SetTitleFont(42);
   h1223->Draw("PEX0 ");
   
   TH1F *h2223 = new TH1F("h2223","Y30 ",70,0.5,2.6);
   h2223->SetBinContent(5,0.3970313);
   h2223->SetBinContent(6,9.11009);
   h2223->SetBinContent(7,18.2572);
   h2223->SetBinContent(8,20.15075);
   h2223->SetBinContent(9,11.99429);
   h2223->SetBinContent(10,6.667428);
   h2223->SetBinContent(11,1.356559);
   h2223->SetBinContent(12,-0.4424393);
   h2223->SetBinContent(13,-4.56891);
   h2223->SetBinContent(14,-1.190598);
   h2223->SetBinContent(15,3.879467);
   h2223->SetBinContent(16,6.482606);
   h2223->SetBinContent(17,9.576205);
   h2223->SetBinContent(18,10.21646);
   h2223->SetBinContent(19,11.74998);
   h2223->SetBinContent(20,11.21128);
   h2223->SetBinContent(21,14.20995);
   h2223->SetBinContent(22,15.98964);
   h2223->SetBinContent(23,17.73767);
   h2223->SetBinContent(24,20.17669);
   h2223->SetBinContent(25,22.76693);
   h2223->SetBinContent(26,26.48442);
   h2223->SetBinContent(27,21.76868);
   h2223->SetBinContent(28,13.42507);
   h2223->SetBinContent(29,12.27668);
   h2223->SetBinContent(30,20.40577);
   h2223->SetBinContent(31,65.4308);
   h2223->SetBinContent(32,123.8761);
   h2223->SetBinContent(33,140.9849);
   h2223->SetBinContent(34,134.2802);
   h2223->SetBinContent(35,126.4779);
   h2223->SetBinContent(36,92.46214);
   h2223->SetBinContent(37,93.90395);
   h2223->SetBinContent(38,87.34216);
   h2223->SetBinContent(39,98.43458);
   h2223->SetBinContent(40,107.2642);
   h2223->SetBinContent(41,103.3471);
   h2223->SetBinContent(42,113.1586);
   h2223->SetBinContent(43,128.8825);
   h2223->SetBinContent(44,134.9543);
   h2223->SetBinContent(45,130.8221);
   h2223->SetBinContent(46,126.2244);
   h2223->SetBinContent(47,115.8689);
   h2223->SetBinContent(48,110.8979);
   h2223->SetBinContent(49,105.652);
   h2223->SetBinContent(50,90.99546);
   h2223->SetBinContent(51,76.18163);
   h2223->SetBinContent(52,61.2315);
   h2223->SetBinContent(53,61.9255);
   h2223->SetBinContent(54,47.16599);
   h2223->SetBinContent(55,34.80507);
   h2223->SetBinContent(56,8.395865);
   h2223->SetBinContent(57,4.909251);
   h2223->SetBinContent(58,-5.554716);
   h2223->SetBinContent(59,-33.88914);
   h2223->SetBinContent(60,-56.41406);
   h2223->SetBinContent(61,-68.35411);
   h2223->SetBinContent(62,-84.19368);
   h2223->SetBinContent(63,-67.57644);
   h2223->SetBinContent(64,-24.94094);
   h2223->SetBinContent(65,14.92339);
   h2223->SetBinContent(66,14.18216);
   h2223->SetBinContent(67,3.405212);
   h2223->SetBinContent(68,0.01280297);
   h2223->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2223->SetLineColor(ci);
   h2223->GetXaxis()->SetLabelFont(42);
   h2223->GetXaxis()->SetLabelSize(0.035);
   h2223->GetXaxis()->SetTitleSize(0.035);
   h2223->GetXaxis()->SetTitleFont(42);
   h2223->GetYaxis()->SetLabelFont(42);
   h2223->GetYaxis()->SetLabelSize(0.035);
   h2223->GetYaxis()->SetTitleSize(0.035);
   h2223->GetYaxis()->SetTitleFont(42);
   h2223->GetZaxis()->SetLabelFont(42);
   h2223->GetZaxis()->SetLabelSize(0.035);
   h2223->GetZaxis()->SetTitleSize(0.035);
   h2223->GetZaxis()->SetTitleFont(42);
   h2223->Draw("SAME");
      tex = new TLatex(0.65,-90,"<P_{3}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_4->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_5
   c1_5 = new TPad("c1_5", "c1_5",0.3334333,0.3334333,0.6665667,0.6665667);
   c1_5->Draw();
   c1_5->cd();
   c1_5->Range(-0.02499998,-149.7504,2.738158,198.9986);
   c1_5->SetFillColor(10);
   c1_5->SetBorderMode(0);
   c1_5->SetBorderSize(2);
   c1_5->SetTickx(1);
   c1_5->SetTicky(1);
   c1_5->SetLeftMargin(0.19);
   c1_5->SetRightMargin(0.05);
   c1_5->SetTopMargin(0.07);
   c1_5->SetBottomMargin(0.17);
   c1_5->SetFrameFillColor(0);
   c1_5->SetFrameBorderMode(0);
   c1_5->SetFrameBorderMode(0);
   
   TH1F *h1224 = new TH1F("h1224","Y40 ",70,0.5,2.6);
   h1224->SetBinContent(5,1.142317);
   h1224->SetBinContent(6,11.88168);
   h1224->SetBinContent(7,4.608935);
   h1224->SetBinContent(8,0.8732952);
   h1224->SetBinContent(9,18.7242);
   h1224->SetBinContent(10,-8.320582);
   h1224->SetBinContent(11,-9.515305);
   h1224->SetBinContent(12,-4.946525);
   h1224->SetBinContent(13,-16.59292);
   h1224->SetBinContent(14,-27.929);
   h1224->SetBinContent(15,-4.618737);
   h1224->SetBinContent(16,-22.41662);
   h1224->SetBinContent(17,1.659545);
   h1224->SetBinContent(18,19.18813);
   h1224->SetBinContent(19,2.499354);
   h1224->SetBinContent(20,-3.500112);
   h1224->SetBinContent(21,-14.60875);
   h1224->SetBinContent(22,11.61567);
   h1224->SetBinContent(23,8.242993);
   h1224->SetBinContent(24,-17.67066);
   h1224->SetBinContent(25,-3.118845);
   h1224->SetBinContent(26,20.70801);
   h1224->SetBinContent(27,10.26266);
   h1224->SetBinContent(28,2.07919);
   h1224->SetBinContent(29,31.66069);
   h1224->SetBinContent(30,22.16294);
   h1224->SetBinContent(31,134.8031);
   h1224->SetBinContent(32,-7.382273);
   h1224->SetBinContent(33,-1.47636);
   h1224->SetBinContent(34,26.03944);
   h1224->SetBinContent(35,-4.149999);
   h1224->SetBinContent(36,-28.70589);
   h1224->SetBinContent(37,11.89814);
   h1224->SetBinContent(38,-6.767715);
   h1224->SetBinContent(39,0.3959829);
   h1224->SetBinContent(40,-24.03248);
   h1224->SetBinContent(41,-0.6323788);
   h1224->SetBinContent(42,-3.395364);
   h1224->SetBinContent(43,-13.66516);
   h1224->SetBinContent(44,-17.44618);
   h1224->SetBinContent(45,-3.442165);
   h1224->SetBinContent(46,-48.03502);
   h1224->SetBinContent(47,-60.51801);
   h1224->SetBinContent(48,-28.62966);
   h1224->SetBinContent(49,-22.51509);
   h1224->SetBinContent(50,-38.27803);
   h1224->SetBinContent(51,-24.46419);
   h1224->SetBinContent(52,-1.304197);
   h1224->SetBinContent(53,4.663582);
   h1224->SetBinContent(54,61.43525);
   h1224->SetBinContent(55,30.40591);
   h1224->SetBinContent(56,101.4255);
   h1224->SetBinContent(57,92.74896);
   h1224->SetBinContent(58,91.94886);
   h1224->SetBinContent(59,95.32553);
   h1224->SetBinContent(60,42.20442);
   h1224->SetBinContent(61,32.15753);
   h1224->SetBinContent(62,-2.490177);
   h1224->SetBinContent(63,-36.32804);
   h1224->SetBinContent(64,-24.28923);
   h1224->SetBinContent(65,-2.990309);
   h1224->SetBinContent(66,9.908363);
   h1224->SetBinContent(67,0.01162887);
   h1224->SetBinContent(68,1.543277);
   h1224->SetBinError(5,1.963443);
   h1224->SetBinError(6,4.609625);
   h1224->SetBinError(7,6.248777);
   h1224->SetBinError(8,7.502209);
   h1224->SetBinError(9,8.695986);
   h1224->SetBinError(10,9.002733);
   h1224->SetBinError(11,9.296015);
   h1224->SetBinError(12,9.65486);
   h1224->SetBinError(13,13.27497);
   h1224->SetBinError(14,12.11225);
   h1224->SetBinError(15,11.3711);
   h1224->SetBinError(16,9.866103);
   h1224->SetBinError(17,9.571201);
   h1224->SetBinError(18,10.25873);
   h1224->SetBinError(19,8.561077);
   h1224->SetBinError(20,10.16506);
   h1224->SetBinError(21,10.73497);
   h1224->SetBinError(22,12.59103);
   h1224->SetBinError(23,12.3637);
   h1224->SetBinError(24,13.21617);
   h1224->SetBinError(25,14.31222);
   h1224->SetBinError(26,15.31145);
   h1224->SetBinError(27,15.78772);
   h1224->SetBinError(28,16.6368);
   h1224->SetBinError(29,17.9631);
   h1224->SetBinError(30,21.99384);
   h1224->SetBinError(31,27.1617);
   h1224->SetBinError(32,27.21582);
   h1224->SetBinError(33,25.43453);
   h1224->SetBinError(34,23.73628);
   h1224->SetBinError(35,20.44366);
   h1224->SetBinError(36,18.69067);
   h1224->SetBinError(37,16.18972);
   h1224->SetBinError(38,14.1146);
   h1224->SetBinError(39,12.98448);
   h1224->SetBinError(40,11.91763);
   h1224->SetBinError(41,13.73242);
   h1224->SetBinError(42,15.58445);
   h1224->SetBinError(43,16.758);
   h1224->SetBinError(44,15.48647);
   h1224->SetBinError(45,18.05153);
   h1224->SetBinError(46,17.22987);
   h1224->SetBinError(47,17.92472);
   h1224->SetBinError(48,18.66855);
   h1224->SetBinError(49,20.09536);
   h1224->SetBinError(50,20.24148);
   h1224->SetBinError(51,19.24824);
   h1224->SetBinError(52,16.93508);
   h1224->SetBinError(53,16.8575);
   h1224->SetBinError(54,18.68214);
   h1224->SetBinError(55,19.44676);
   h1224->SetBinError(56,18.98279);
   h1224->SetBinError(57,17.09681);
   h1224->SetBinError(58,17.6214);
   h1224->SetBinError(59,16.90253);
   h1224->SetBinError(60,15.92041);
   h1224->SetBinError(61,15.66629);
   h1224->SetBinError(62,15.27942);
   h1224->SetBinError(63,14.31925);
   h1224->SetBinError(64,14.43808);
   h1224->SetBinError(65,11.11614);
   h1224->SetBinError(66,6.828511);
   h1224->SetBinError(67,3.230632);
   h1224->SetBinError(68,1.091617);
   h1224->SetBinError(71,6.88762e-05);
   h1224->SetEntries(15723);
   h1224->SetMarkerStyle(20);
   h1224->SetMarkerSize(0.7);
   h1224->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h1224->GetXaxis()->SetNdivisions(504);
   h1224->GetXaxis()->SetLabelFont(42);
   h1224->GetXaxis()->SetLabelSize(0.06);
   h1224->GetXaxis()->SetTitleSize(0.06);
   h1224->GetXaxis()->SetTitleOffset(1.3);
   h1224->GetXaxis()->SetTitleFont(132);
   h1224->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1224->GetYaxis()->SetNdivisions(508);
   h1224->GetYaxis()->SetLabelFont(42);
   h1224->GetYaxis()->SetLabelSize(0.06);
   h1224->GetYaxis()->SetTitleSize(0.06);
   h1224->GetYaxis()->SetTitleOffset(1.5);
   h1224->GetYaxis()->SetTitleFont(132);
   h1224->GetZaxis()->SetLabelFont(42);
   h1224->GetZaxis()->SetLabelSize(0.035);
   h1224->GetZaxis()->SetTitleSize(0.035);
   h1224->GetZaxis()->SetTitleFont(42);
   h1224->Draw("PEX0 ");
   
   TH1F *h2224 = new TH1F("h2224","Y40 ",70,0.5,2.6);
   h2224->SetBinContent(5,2.803832);
   h2224->SetBinContent(6,16.18534);
   h2224->SetBinContent(7,13.06661);
   h2224->SetBinContent(8,3.184302);
   h2224->SetBinContent(9,-2.529112);
   h2224->SetBinContent(10,-6.091695);
   h2224->SetBinContent(11,-7.693904);
   h2224->SetBinContent(12,-5.444271);
   h2224->SetBinContent(13,-3.538823);
   h2224->SetBinContent(14,-8.102808);
   h2224->SetBinContent(15,-7.425276);
   h2224->SetBinContent(16,-2.224061);
   h2224->SetBinContent(17,0.4001873);
   h2224->SetBinContent(18,1.088448);
   h2224->SetBinContent(19,-0.9792075);
   h2224->SetBinContent(20,-1.61314);
   h2224->SetBinContent(21,0.04840032);
   h2224->SetBinContent(22,0.6885003);
   h2224->SetBinContent(23,-1.741004);
   h2224->SetBinContent(24,-2.654242);
   h2224->SetBinContent(25,-5.475077);
   h2224->SetBinContent(26,-8.987885);
   h2224->SetBinContent(27,-11.13407);
   h2224->SetBinContent(28,-7.339757);
   h2224->SetBinContent(29,5.522196);
   h2224->SetBinContent(30,40.19186);
   h2224->SetBinContent(31,62.06175);
   h2224->SetBinContent(32,40.14177);
   h2224->SetBinContent(33,5.125174);
   h2224->SetBinContent(34,-14.8803);
   h2224->SetBinContent(35,-24.83409);
   h2224->SetBinContent(36,-11.20461);
   h2224->SetBinContent(37,-12.68975);
   h2224->SetBinContent(38,-5.005817);
   h2224->SetBinContent(39,-6.254605);
   h2224->SetBinContent(40,-5.115242);
   h2224->SetBinContent(41,-1.433046);
   h2224->SetBinContent(42,-0.8630233);
   h2224->SetBinContent(43,-8.822258);
   h2224->SetBinContent(44,-9.498381);
   h2224->SetBinContent(45,-8.550923);
   h2224->SetBinContent(46,-17.86251);
   h2224->SetBinContent(47,-21.17388);
   h2224->SetBinContent(48,-25.63372);
   h2224->SetBinContent(49,-26.33509);
   h2224->SetBinContent(50,-20.36136);
   h2224->SetBinContent(51,8.111089);
   h2224->SetBinContent(52,14.85048);
   h2224->SetBinContent(53,38.02102);
   h2224->SetBinContent(54,48.63688);
   h2224->SetBinContent(55,63.78888);
   h2224->SetBinContent(56,73.94486);
   h2224->SetBinContent(57,83.65095);
   h2224->SetBinContent(58,83.71935);
   h2224->SetBinContent(59,73.07955);
   h2224->SetBinContent(60,57.80048);
   h2224->SetBinContent(61,33.71095);
   h2224->SetBinContent(62,-2.62736);
   h2224->SetBinContent(63,-30.26896);
   h2224->SetBinContent(64,-32.5173);
   h2224->SetBinContent(65,-4.375762);
   h2224->SetBinContent(66,4.528268);
   h2224->SetBinContent(67,2.406667);
   h2224->SetBinContent(68,0.06211948);
   h2224->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2224->SetLineColor(ci);
   h2224->GetXaxis()->SetLabelFont(42);
   h2224->GetXaxis()->SetLabelSize(0.035);
   h2224->GetXaxis()->SetTitleSize(0.035);
   h2224->GetXaxis()->SetTitleFont(42);
   h2224->GetYaxis()->SetLabelFont(42);
   h2224->GetYaxis()->SetLabelSize(0.035);
   h2224->GetYaxis()->SetTitleSize(0.035);
   h2224->GetYaxis()->SetTitleFont(42);
   h2224->GetZaxis()->SetLabelFont(42);
   h2224->GetZaxis()->SetLabelSize(0.035);
   h2224->GetZaxis()->SetTitleSize(0.035);
   h2224->GetZaxis()->SetTitleFont(42);
   h2224->Draw("SAME");
      tex = new TLatex(0.65,130,"<P_{4}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_5->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_6
   c1_6 = new TPad("c1_6", "c1_6",0.6667667,0.3334333,0.9999,0.6665667);
   c1_6->Draw();
   c1_6->cd();
   c1_6->Range(-0.02499998,-238.1396,2.738158,110.7932);
   c1_6->SetFillColor(10);
   c1_6->SetBorderMode(0);
   c1_6->SetBorderSize(2);
   c1_6->SetTickx(1);
   c1_6->SetTicky(1);
   c1_6->SetLeftMargin(0.19);
   c1_6->SetRightMargin(0.05);
   c1_6->SetTopMargin(0.07);
   c1_6->SetBottomMargin(0.17);
   c1_6->SetFrameFillColor(0);
   c1_6->SetFrameBorderMode(0);
   c1_6->SetFrameBorderMode(0);
   
   TH1F *h1225 = new TH1F("h1225","Y50 ",70,0.5,2.6);
   h1225->SetBinContent(5,-4.967384);
   h1225->SetBinContent(6,-14.52134);
   h1225->SetBinContent(7,-12.70809);
   h1225->SetBinContent(8,-31.6533);
   h1225->SetBinContent(9,-13.27958);
   h1225->SetBinContent(10,-37.00042);
   h1225->SetBinContent(11,-18.99885);
   h1225->SetBinContent(12,-23.79891);
   h1225->SetBinContent(13,-2.798961);
   h1225->SetBinContent(14,0.8781782);
   h1225->SetBinContent(15,5.578134);
   h1225->SetBinContent(16,-11.58677);
   h1225->SetBinContent(17,22.96745);
   h1225->SetBinContent(18,26.39896);
   h1225->SetBinContent(19,25.6044);
   h1225->SetBinContent(20,18.62498);
   h1225->SetBinContent(21,18.44806);
   h1225->SetBinContent(22,25.52199);
   h1225->SetBinContent(23,13.36669);
   h1225->SetBinContent(24,-3.820632);
   h1225->SetBinContent(25,32.22644);
   h1225->SetBinContent(26,6.535671);
   h1225->SetBinContent(27,26.82187);
   h1225->SetBinContent(28,-0.01743174);
   h1225->SetBinContent(29,7.131007);
   h1225->SetBinContent(30,-1.845523);
   h1225->SetBinContent(31,-30.32481);
   h1225->SetBinContent(32,-6.560163);
   h1225->SetBinContent(33,-43.088);
   h1225->SetBinContent(34,-52.40578);
   h1225->SetBinContent(35,-42.74727);
   h1225->SetBinContent(36,-80.90513);
   h1225->SetBinContent(37,-44.64671);
   h1225->SetBinContent(38,-57.56393);
   h1225->SetBinContent(39,-62.80385);
   h1225->SetBinContent(40,-46.85393);
   h1225->SetBinContent(41,-52.7012);
   h1225->SetBinContent(42,-49.01878);
   h1225->SetBinContent(43,-68.48347);
   h1225->SetBinContent(44,-83.98301);
   h1225->SetBinContent(45,-92.0432);
   h1225->SetBinContent(46,-103.0153);
   h1225->SetBinContent(47,-111.1641);
   h1225->SetBinContent(48,-119.9492);
   h1225->SetBinContent(49,-96.09509);
   h1225->SetBinContent(50,-145.9951);
   h1225->SetBinContent(51,-123.1865);
   h1225->SetBinContent(52,-117.089);
   h1225->SetBinContent(53,-130.6699);
   h1225->SetBinContent(54,-56.05876);
   h1225->SetBinContent(55,-38.31899);
   h1225->SetBinContent(56,-31.65305);
   h1225->SetBinContent(57,-27.60541);
   h1225->SetBinContent(58,-14.98338);
   h1225->SetBinContent(59,56.91084);
   h1225->SetBinContent(60,34.22175);
   h1225->SetBinContent(61,25.82706);
   h1225->SetBinContent(62,2.831633);
   h1225->SetBinContent(63,-14.59525);
   h1225->SetBinContent(64,-26.9848);
   h1225->SetBinContent(65,-19.68373);
   h1225->SetBinContent(66,-8.436556);
   h1225->SetBinContent(67,0.3564032);
   h1225->SetBinContent(68,-0.03687364);
   h1225->SetBinError(5,1.929181);
   h1225->SetBinError(6,4.398748);
   h1225->SetBinError(7,5.80505);
   h1225->SetBinError(8,8.902178);
   h1225->SetBinError(9,9.626747);
   h1225->SetBinError(10,10.60173);
   h1225->SetBinError(11,11.22004);
   h1225->SetBinError(12,11.6907);
   h1225->SetBinError(13,13.88726);
   h1225->SetBinError(14,13.11778);
   h1225->SetBinError(15,12.2556);
   h1225->SetBinError(16,11.28979);
   h1225->SetBinError(17,11.00254);
   h1225->SetBinError(18,11.71262);
   h1225->SetBinError(19,10.24943);
   h1225->SetBinError(20,10.62435);
   h1225->SetBinError(21,12.15013);
   h1225->SetBinError(22,13.17384);
   h1225->SetBinError(23,12.71187);
   h1225->SetBinError(24,14.2263);
   h1225->SetBinError(25,14.47892);
   h1225->SetBinError(26,14.53126);
   h1225->SetBinError(27,14.70559);
   h1225->SetBinError(28,16.67673);
   h1225->SetBinError(29,19.47676);
   h1225->SetBinError(30,21.60093);
   h1225->SetBinError(31,26.50131);
   h1225->SetBinError(32,28.31799);
   h1225->SetBinError(33,26.40127);
   h1225->SetBinError(34,24.50788);
   h1225->SetBinError(35,22.12797);
   h1225->SetBinError(36,20.1156);
   h1225->SetBinError(37,17.85001);
   h1225->SetBinError(38,15.29157);
   h1225->SetBinError(39,15.55018);
   h1225->SetBinError(40,13.28955);
   h1225->SetBinError(41,15.50243);
   h1225->SetBinError(42,17.59403);
   h1225->SetBinError(43,18.32975);
   h1225->SetBinError(44,17.39445);
   h1225->SetBinError(45,18.59044);
   h1225->SetBinError(46,18.49142);
   h1225->SetBinError(47,19.57999);
   h1225->SetBinError(48,19.39529);
   h1225->SetBinError(49,21.31904);
   h1225->SetBinError(50,20.79919);
   h1225->SetBinError(51,19.58501);
   h1225->SetBinError(52,16.76335);
   h1225->SetBinError(53,17.05477);
   h1225->SetBinError(54,17.58859);
   h1225->SetBinError(55,18.51997);
   h1225->SetBinError(56,18.05123);
   h1225->SetBinError(57,16.31355);
   h1225->SetBinError(58,17.2377);
   h1225->SetBinError(59,16.82904);
   h1225->SetBinError(60,16.18439);
   h1225->SetBinError(61,16.35047);
   h1225->SetBinError(62,14.64332);
   h1225->SetBinError(63,14.55257);
   h1225->SetBinError(64,14.38179);
   h1225->SetBinError(65,12.11871);
   h1225->SetBinError(66,7.113939);
   h1225->SetBinError(67,1.733449);
   h1225->SetBinError(68,1.353535);
   h1225->SetBinError(71,6.88762e-05);
   h1225->SetEntries(15723);
   h1225->SetMarkerStyle(20);
   h1225->SetMarkerSize(0.7);
   h1225->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h1225->GetXaxis()->SetNdivisions(505);
   h1225->GetXaxis()->SetLabelFont(42);
   h1225->GetXaxis()->SetLabelSize(0.06);
   h1225->GetXaxis()->SetTitleSize(0.06);
   h1225->GetXaxis()->SetTitleOffset(1.3);
   h1225->GetXaxis()->SetTitleFont(132);
   h1225->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1225->GetYaxis()->SetNdivisions(508);
   h1225->GetYaxis()->SetLabelFont(42);
   h1225->GetYaxis()->SetLabelSize(0.06);
   h1225->GetYaxis()->SetTitleSize(0.06);
   h1225->GetYaxis()->SetTitleOffset(1.5);
   h1225->GetYaxis()->SetTitleFont(132);
   h1225->GetZaxis()->SetLabelFont(42);
   h1225->GetZaxis()->SetLabelSize(0.035);
   h1225->GetZaxis()->SetTitleSize(0.035);
   h1225->GetZaxis()->SetTitleFont(42);
   h1225->Draw("PEX0 ");
   
   TH1F *h2225 = new TH1F("h2225","Y50 ",70,0.5,2.6);
   h2225->SetBinContent(5,-0.5883675);
   h2225->SetBinContent(6,-9.602779);
   h2225->SetBinContent(7,-18.18866);
   h2225->SetBinContent(8,-26.91357);
   h2225->SetBinContent(9,-30.99823);
   h2225->SetBinContent(10,-27.61859);
   h2225->SetBinContent(11,-20.72024);
   h2225->SetBinContent(12,-16.11563);
   h2225->SetBinContent(13,-16.55311);
   h2225->SetBinContent(14,-7.754906);
   h2225->SetBinContent(15,-0.5730328);
   h2225->SetBinContent(16,4.309885);
   h2225->SetBinContent(17,6.200682);
   h2225->SetBinContent(18,7.623051);
   h2225->SetBinContent(19,8.596278);
   h2225->SetBinContent(20,11.74723);
   h2225->SetBinContent(21,11.75218);
   h2225->SetBinContent(22,13.55913);
   h2225->SetBinContent(23,15.13388);
   h2225->SetBinContent(24,19.96787);
   h2225->SetBinContent(25,19.52601);
   h2225->SetBinContent(26,10.92021);
   h2225->SetBinContent(27,6.732221);
   h2225->SetBinContent(28,4.507913);
   h2225->SetBinContent(29,2.085576);
   h2225->SetBinContent(30,1.477515);
   h2225->SetBinContent(31,-15.37691);
   h2225->SetBinContent(32,-23.0601);
   h2225->SetBinContent(33,-35.05186);
   h2225->SetBinContent(34,-51.21198);
   h2225->SetBinContent(35,-56.12135);
   h2225->SetBinContent(36,-67.27032);
   h2225->SetBinContent(37,-66.35796);
   h2225->SetBinContent(38,-50.74258);
   h2225->SetBinContent(39,-44.76165);
   h2225->SetBinContent(40,-47.1073);
   h2225->SetBinContent(41,-52.60334);
   h2225->SetBinContent(42,-55.08596);
   h2225->SetBinContent(43,-63.58892);
   h2225->SetBinContent(44,-65.87839);
   h2225->SetBinContent(45,-71.15993);
   h2225->SetBinContent(46,-96.16461);
   h2225->SetBinContent(47,-108.9233);
   h2225->SetBinContent(48,-126.7814);
   h2225->SetBinContent(49,-138.4801);
   h2225->SetBinContent(50,-138.203);
   h2225->SetBinContent(51,-132.4942);
   h2225->SetBinContent(52,-118.4971);
   h2225->SetBinContent(53,-94.49001);
   h2225->SetBinContent(54,-71.16811);
   h2225->SetBinContent(55,-49.16226);
   h2225->SetBinContent(56,-23.42013);
   h2225->SetBinContent(57,-2.080462);
   h2225->SetBinContent(58,13.99066);
   h2225->SetBinContent(59,32.26673);
   h2225->SetBinContent(60,39.40132);
   h2225->SetBinContent(61,35.97522);
   h2225->SetBinContent(62,20.39608);
   h2225->SetBinContent(63,-5.090036);
   h2225->SetBinContent(64,-22.092);
   h2225->SetBinContent(65,-13.79219);
   h2225->SetBinContent(66,-3.187407);
   h2225->SetBinContent(67,0.9069567);
   h2225->SetBinContent(68,0.09784704);
   h2225->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2225->SetLineColor(ci);
   h2225->GetXaxis()->SetLabelFont(42);
   h2225->GetXaxis()->SetLabelSize(0.035);
   h2225->GetXaxis()->SetTitleSize(0.035);
   h2225->GetXaxis()->SetTitleFont(42);
   h2225->GetYaxis()->SetLabelFont(42);
   h2225->GetYaxis()->SetLabelSize(0.035);
   h2225->GetYaxis()->SetTitleSize(0.035);
   h2225->GetYaxis()->SetTitleFont(42);
   h2225->GetZaxis()->SetLabelFont(42);
   h2225->GetZaxis()->SetLabelSize(0.035);
   h2225->GetZaxis()->SetTitleSize(0.035);
   h2225->GetZaxis()->SetTitleFont(42);
   h2225->Draw("SAME");
      tex = new TLatex(0.65,-150,"<P_{5}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_6->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_7
   c1_7 = new TPad("c1_7", "c1_7",0.0001,0.0001,0.3332333,0.3332333);
   c1_7->Draw();
   c1_7->cd();
   c1_7->Range(-0.02499998,-142.3431,2.738158,152.282);
   c1_7->SetFillColor(10);
   c1_7->SetBorderMode(0);
   c1_7->SetBorderSize(2);
   c1_7->SetTickx(1);
   c1_7->SetTicky(1);
   c1_7->SetLeftMargin(0.19);
   c1_7->SetRightMargin(0.05);
   c1_7->SetTopMargin(0.07);
   c1_7->SetBottomMargin(0.17);
   c1_7->SetFrameFillColor(0);
   c1_7->SetFrameBorderMode(0);
   c1_7->SetFrameBorderMode(0);
   
   TH1F *h1226 = new TH1F("h1226","Y60 ",70,0.5,2.6);
   h1226->SetBinContent(5,1.910119);
   h1226->SetBinContent(6,-10.35436);
   h1226->SetBinContent(7,-4.093501);
   h1226->SetBinContent(8,6.911383);
   h1226->SetBinContent(9,17.82521);
   h1226->SetBinContent(10,16.47134);
   h1226->SetBinContent(11,27.41461);
   h1226->SetBinContent(12,29.40831);
   h1226->SetBinContent(13,30.31281);
   h1226->SetBinContent(14,20.05192);
   h1226->SetBinContent(15,17.09356);
   h1226->SetBinContent(16,29.13716);
   h1226->SetBinContent(17,29.02184);
   h1226->SetBinContent(18,6.076237);
   h1226->SetBinContent(19,13.21871);
   h1226->SetBinContent(20,12.79716);
   h1226->SetBinContent(21,21.4151);
   h1226->SetBinContent(22,19.11337);
   h1226->SetBinContent(23,29.41816);
   h1226->SetBinContent(24,50.81572);
   h1226->SetBinContent(25,8.848441);
   h1226->SetBinContent(26,19.06016);
   h1226->SetBinContent(27,21.99481);
   h1226->SetBinContent(28,26.88536);
   h1226->SetBinContent(29,20.39448);
   h1226->SetBinContent(30,98.23278);
   h1226->SetBinContent(31,39.69984);
   h1226->SetBinContent(32,50.69967);
   h1226->SetBinContent(33,68.05495);
   h1226->SetBinContent(34,68.27232);
   h1226->SetBinContent(35,81.88983);
   h1226->SetBinContent(36,64.33079);
   h1226->SetBinContent(37,24.24158);
   h1226->SetBinContent(38,50.99561);
   h1226->SetBinContent(39,51.62686);
   h1226->SetBinContent(40,41.60798);
   h1226->SetBinContent(41,58.06909);
   h1226->SetBinContent(42,56.32411);
   h1226->SetBinContent(43,72.16048);
   h1226->SetBinContent(44,25.87762);
   h1226->SetBinContent(45,58.22896);
   h1226->SetBinContent(46,40.60397);
   h1226->SetBinContent(47,-2.047834);
   h1226->SetBinContent(48,47.57184);
   h1226->SetBinContent(49,-8.394986);
   h1226->SetBinContent(50,-28.30063);
   h1226->SetBinContent(51,-59.63714);
   h1226->SetBinContent(52,-64.85958);
   h1226->SetBinContent(53,-62.12578);
   h1226->SetBinContent(54,-43.64129);
   h1226->SetBinContent(55,10.86845);
   h1226->SetBinContent(56,-57.55722);
   h1226->SetBinContent(57,-44.43903);
   h1226->SetBinContent(58,-33.19871);
   h1226->SetBinContent(59,-1.891738);
   h1226->SetBinContent(60,11.3964);
   h1226->SetBinContent(61,59.70826);
   h1226->SetBinContent(62,53.35003);
   h1226->SetBinContent(63,18.03854);
   h1226->SetBinContent(64,-3.685935);
   h1226->SetBinContent(65,-28.54237);
   h1226->SetBinContent(66,-0.7221178);
   h1226->SetBinContent(67,-1.927072);
   h1226->SetBinContent(68,-0.8562458);
   h1226->SetBinError(5,2.701254);
   h1226->SetBinError(6,3.710928);
   h1226->SetBinError(7,5.534759);
   h1226->SetBinError(8,7.8797);
   h1226->SetBinError(9,9.270653);
   h1226->SetBinError(10,9.288688);
   h1226->SetBinError(11,10.12245);
   h1226->SetBinError(12,10.77701);
   h1226->SetBinError(13,13.39675);
   h1226->SetBinError(14,13.49783);
   h1226->SetBinError(15,12.10241);
   h1226->SetBinError(16,11.08524);
   h1226->SetBinError(17,11.45945);
   h1226->SetBinError(18,11.92858);
   h1226->SetBinError(19,9.613173);
   h1226->SetBinError(20,10.68755);
   h1226->SetBinError(21,10.96095);
   h1226->SetBinError(22,13.24313);
   h1226->SetBinError(23,13.05926);
   h1226->SetBinError(24,14.42305);
   h1226->SetBinError(25,14.0886);
   h1226->SetBinError(26,15.03438);
   h1226->SetBinError(27,15.85743);
   h1226->SetBinError(28,17.98995);
   h1226->SetBinError(29,19.75929);
   h1226->SetBinError(30,22.76282);
   h1226->SetBinError(31,27.45799);
   h1226->SetBinError(32,29.74827);
   h1226->SetBinError(33,25.64609);
   h1226->SetBinError(34,24.46907);
   h1226->SetBinError(35,21.5857);
   h1226->SetBinError(36,19.67637);
   h1226->SetBinError(37,17.70949);
   h1226->SetBinError(38,15.5877);
   h1226->SetBinError(39,15.71056);
   h1226->SetBinError(40,13.27773);
   h1226->SetBinError(41,15.43081);
   h1226->SetBinError(42,17.47949);
   h1226->SetBinError(43,18.35605);
   h1226->SetBinError(44,16.37029);
   h1226->SetBinError(45,17.3968);
   h1226->SetBinError(46,18.06709);
   h1226->SetBinError(47,18.41545);
   h1226->SetBinError(48,18.49123);
   h1226->SetBinError(49,20.55678);
   h1226->SetBinError(50,19.06266);
   h1226->SetBinError(51,18.70372);
   h1226->SetBinError(52,17.24238);
   h1226->SetBinError(53,17.31442);
   h1226->SetBinError(54,17.80136);
   h1226->SetBinError(55,18.61178);
   h1226->SetBinError(56,18.47959);
   h1226->SetBinError(57,17.01805);
   h1226->SetBinError(58,17.47324);
   h1226->SetBinError(59,16.84945);
   h1226->SetBinError(60,16.23274);
   h1226->SetBinError(61,16.30338);
   h1226->SetBinError(62,13.98431);
   h1226->SetBinError(63,15.33348);
   h1226->SetBinError(64,14.63724);
   h1226->SetBinError(65,12.19739);
   h1226->SetBinError(66,7.859063);
   h1226->SetBinError(67,3.272725);
   h1226->SetBinError(68,0.6076363);
   h1226->SetBinError(71,6.88762e-05);
   h1226->SetEntries(15723);
   h1226->SetMarkerStyle(20);
   h1226->SetMarkerSize(0.7);
   h1226->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h1226->GetXaxis()->SetNdivisions(506);
   h1226->GetXaxis()->SetLabelFont(42);
   h1226->GetXaxis()->SetLabelSize(0.06);
   h1226->GetXaxis()->SetTitleSize(0.06);
   h1226->GetXaxis()->SetTitleOffset(1.3);
   h1226->GetXaxis()->SetTitleFont(132);
   h1226->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1226->GetYaxis()->SetNdivisions(508);
   h1226->GetYaxis()->SetLabelFont(42);
   h1226->GetYaxis()->SetLabelSize(0.06);
   h1226->GetYaxis()->SetTitleSize(0.06);
   h1226->GetYaxis()->SetTitleOffset(1.5);
   h1226->GetYaxis()->SetTitleFont(132);
   h1226->GetZaxis()->SetLabelFont(42);
   h1226->GetZaxis()->SetLabelSize(0.035);
   h1226->GetZaxis()->SetTitleSize(0.035);
   h1226->GetZaxis()->SetTitleFont(42);
   h1226->Draw("PEX0 ");
   
   TH1F *h2226 = new TH1F("h2226","Y60 ",70,0.5,2.6);
   h2226->SetBinContent(5,-1.160575);
   h2226->SetBinContent(6,-8.12921);
   h2226->SetBinContent(7,-4.68074);
   h2226->SetBinContent(8,2.770665);
   h2226->SetBinContent(9,11.48067);
   h2226->SetBinContent(10,20.39666);
   h2226->SetBinContent(11,23.05724);
   h2226->SetBinContent(12,24.20502);
   h2226->SetBinContent(13,23.14396);
   h2226->SetBinContent(14,22.39632);
   h2226->SetBinContent(15,22.11949);
   h2226->SetBinContent(16,22.20589);
   h2226->SetBinContent(17,21.64518);
   h2226->SetBinContent(18,17.95105);
   h2226->SetBinContent(19,14.5222);
   h2226->SetBinContent(20,10.82803);
   h2226->SetBinContent(21,14.18839);
   h2226->SetBinContent(22,13.99534);
   h2226->SetBinContent(23,13.82195);
   h2226->SetBinContent(24,14.30276);
   h2226->SetBinContent(25,16.02427);
   h2226->SetBinContent(26,19.11325);
   h2226->SetBinContent(27,22.13309);
   h2226->SetBinContent(28,25.87216);
   h2226->SetBinContent(29,41.04557);
   h2226->SetBinContent(30,46.23082);
   h2226->SetBinContent(31,67.73499);
   h2226->SetBinContent(32,60.01654);
   h2226->SetBinContent(33,71.26535);
   h2226->SetBinContent(34,68.61594);
   h2226->SetBinContent(35,77.26249);
   h2226->SetBinContent(36,54.28042);
   h2226->SetBinContent(37,53.7433);
   h2226->SetBinContent(38,40.12822);
   h2226->SetBinContent(39,42.12725);
   h2226->SetBinContent(40,42.7644);
   h2226->SetBinContent(41,41.77435);
   h2226->SetBinContent(42,42.81943);
   h2226->SetBinContent(43,46.67558);
   h2226->SetBinContent(44,47.88411);
   h2226->SetBinContent(45,43.29578);
   h2226->SetBinContent(46,38.91677);
   h2226->SetBinContent(47,20.36857);
   h2226->SetBinContent(48,9.166374);
   h2226->SetBinContent(49,-8.514208);
   h2226->SetBinContent(50,-21.1416);
   h2226->SetBinContent(51,-37.48737);
   h2226->SetBinContent(52,-45.4725);
   h2226->SetBinContent(53,-52.69776);
   h2226->SetBinContent(54,-57.51056);
   h2226->SetBinContent(55,-58.61624);
   h2226->SetBinContent(56,-55.05473);
   h2226->SetBinContent(57,-45.69624);
   h2226->SetBinContent(58,-31.31501);
   h2226->SetBinContent(59,-6.143405);
   h2226->SetBinContent(60,18.99017);
   h2226->SetBinContent(61,40.1774);
   h2226->SetBinContent(62,54.97304);
   h2226->SetBinContent(63,40.00744);
   h2226->SetBinContent(64,6.274772);
   h2226->SetBinContent(65,-7.410805);
   h2226->SetBinContent(66,-4.700839);
   h2226->SetBinContent(67,-0.7809331);
   h2226->SetBinContent(68,0.0105128);
   h2226->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2226->SetLineColor(ci);
   h2226->GetXaxis()->SetLabelFont(42);
   h2226->GetXaxis()->SetLabelSize(0.035);
   h2226->GetXaxis()->SetTitleSize(0.035);
   h2226->GetXaxis()->SetTitleFont(42);
   h2226->GetYaxis()->SetLabelFont(42);
   h2226->GetYaxis()->SetLabelSize(0.035);
   h2226->GetYaxis()->SetTitleSize(0.035);
   h2226->GetYaxis()->SetTitleFont(42);
   h2226->GetZaxis()->SetLabelFont(42);
   h2226->GetZaxis()->SetLabelSize(0.035);
   h2226->GetZaxis()->SetTitleSize(0.035);
   h2226->GetZaxis()->SetTitleFont(42);
   h2226->Draw("SAME");
      tex = new TLatex(0.65,-60,"<P_{6}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_7->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_8
   c1_8 = new TPad("c1_8", "c1_8",0.3334333,0.0001,0.6665667,0.3332333);
   c1_8->Draw();
   c1_8->cd();
   c1_8->Range(-0.02499998,-133.0522,2.738158,142.7126);
   c1_8->SetFillColor(10);
   c1_8->SetBorderMode(0);
   c1_8->SetBorderSize(2);
   c1_8->SetTickx(1);
   c1_8->SetTicky(1);
   c1_8->SetLeftMargin(0.19);
   c1_8->SetRightMargin(0.05);
   c1_8->SetTopMargin(0.07);
   c1_8->SetBottomMargin(0.17);
   c1_8->SetFrameFillColor(0);
   c1_8->SetFrameBorderMode(0);
   c1_8->SetFrameBorderMode(0);
   
   TH1F *h1227 = new TH1F("h1227","Y70 ",70,0.5,2.6);
   h1227->SetBinContent(5,1.69792);
   h1227->SetBinContent(6,14.86662);
   h1227->SetBinContent(7,7.328087);
   h1227->SetBinContent(8,30.9312);
   h1227->SetBinContent(9,23.07122);
   h1227->SetBinContent(10,20.65438);
   h1227->SetBinContent(11,6.66408);
   h1227->SetBinContent(12,7.787104);
   h1227->SetBinContent(13,-1.787982);
   h1227->SetBinContent(14,-2.628118);
   h1227->SetBinContent(15,17.99002);
   h1227->SetBinContent(16,6.736214);
   h1227->SetBinContent(17,-11.23916);
   h1227->SetBinContent(18,-20.95633);
   h1227->SetBinContent(19,-15.05033);
   h1227->SetBinContent(20,-14.86881);
   h1227->SetBinContent(21,-36.12317);
   h1227->SetBinContent(22,-33.91295);
   h1227->SetBinContent(23,-13.41995);
   h1227->SetBinContent(24,-0.7866483);
   h1227->SetBinContent(25,-43.4399);
   h1227->SetBinContent(26,-59.46234);
   h1227->SetBinContent(27,-32.70877);
   h1227->SetBinContent(28,-24.44658);
   h1227->SetBinContent(29,-57.04704);
   h1227->SetBinContent(30,-34.12719);
   h1227->SetBinContent(31,-31.65468);
   h1227->SetBinContent(32,-4.283775);
   h1227->SetBinContent(33,20.26004);
   h1227->SetBinContent(34,13.66);
   h1227->SetBinContent(35,10.02314);
   h1227->SetBinContent(36,23.85758);
   h1227->SetBinContent(37,-4.097229);
   h1227->SetBinContent(38,-9.769292);
   h1227->SetBinContent(39,29.15944);
   h1227->SetBinContent(40,-8.701889);
   h1227->SetBinContent(41,14.56621);
   h1227->SetBinContent(42,28.62497);
   h1227->SetBinContent(43,40.10828);
   h1227->SetBinContent(44,30.15956);
   h1227->SetBinContent(45,17.77333);
   h1227->SetBinContent(46,41.12005);
   h1227->SetBinContent(47,34.49951);
   h1227->SetBinContent(48,76.6077);
   h1227->SetBinContent(49,93.0083);
   h1227->SetBinContent(50,77.15383);
   h1227->SetBinContent(51,87.71528);
   h1227->SetBinContent(52,68.79362);
   h1227->SetBinContent(53,52.92486);
   h1227->SetBinContent(54,61.86465);
   h1227->SetBinContent(55,71.6797);
   h1227->SetBinContent(56,48.08126);
   h1227->SetBinContent(57,3.191035);
   h1227->SetBinContent(58,6.839239);
   h1227->SetBinContent(59,-8.901839);
   h1227->SetBinContent(60,11.55496);
   h1227->SetBinContent(61,-3.581182);
   h1227->SetBinContent(62,-12.04905);
   h1227->SetBinContent(63,-13.71807);
   h1227->SetBinContent(64,27.52575);
   h1227->SetBinContent(65,-11.1711);
   h1227->SetBinContent(66,-14.62612);
   h1227->SetBinContent(67,-2.48561);
   h1227->SetBinContent(68,0.0196625);
   h1227->SetBinError(5,1.46427);
   h1227->SetBinError(6,4.87761);
   h1227->SetBinError(7,6.390745);
   h1227->SetBinError(8,7.52002);
   h1227->SetBinError(9,10.06072);
   h1227->SetBinError(10,9.235276);
   h1227->SetBinError(11,10.01304);
   h1227->SetBinError(12,10.96078);
   h1227->SetBinError(13,13.24565);
   h1227->SetBinError(14,13.13144);
   h1227->SetBinError(15,12.33461);
   h1227->SetBinError(16,11.0683);
   h1227->SetBinError(17,10.8537);
   h1227->SetBinError(18,11.6208);
   h1227->SetBinError(19,10.27145);
   h1227->SetBinError(20,10.12282);
   h1227->SetBinError(21,10.92011);
   h1227->SetBinError(22,13.35199);
   h1227->SetBinError(23,12.19018);
   h1227->SetBinError(24,12.9854);
   h1227->SetBinError(25,14.0617);
   h1227->SetBinError(26,14.32642);
   h1227->SetBinError(27,14.81194);
   h1227->SetBinError(28,17.56843);
   h1227->SetBinError(29,19.62032);
   h1227->SetBinError(30,21.79297);
   h1227->SetBinError(31,26.36851);
   h1227->SetBinError(32,28.79848);
   h1227->SetBinError(33,25.86835);
   h1227->SetBinError(34,23.65631);
   h1227->SetBinError(35,20.36957);
   h1227->SetBinError(36,19.5799);
   h1227->SetBinError(37,16.94367);
   h1227->SetBinError(38,14.65525);
   h1227->SetBinError(39,14.39574);
   h1227->SetBinError(40,12.20251);
   h1227->SetBinError(41,14.7417);
   h1227->SetBinError(42,16.93131);
   h1227->SetBinError(43,17.9643);
   h1227->SetBinError(44,16.49588);
   h1227->SetBinError(45,17.41663);
   h1227->SetBinError(46,18.20169);
   h1227->SetBinError(47,18.38614);
   h1227->SetBinError(48,18.68955);
   h1227->SetBinError(49,20.42067);
   h1227->SetBinError(50,20.10716);
   h1227->SetBinError(51,18.97527);
   h1227->SetBinError(52,17.76459);
   h1227->SetBinError(53,18.06288);
   h1227->SetBinError(54,18.86951);
   h1227->SetBinError(55,19.05716);
   h1227->SetBinError(56,18.15096);
   h1227->SetBinError(57,16.73009);
   h1227->SetBinError(58,17.54675);
   h1227->SetBinError(59,17.11433);
   h1227->SetBinError(60,16.66222);
   h1227->SetBinError(61,15.39232);
   h1227->SetBinError(62,15.38776);
   h1227->SetBinError(63,15.69179);
   h1227->SetBinError(64,15.26458);
   h1227->SetBinError(65,11.65391);
   h1227->SetBinError(66,7.285566);
   h1227->SetBinError(67,3.21549);
   h1227->SetBinError(68,1.572244);
   h1227->SetBinError(71,6.88762e-05);
   h1227->SetEntries(15723);
   h1227->SetMarkerStyle(20);
   h1227->SetMarkerSize(0.7);
   h1227->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h1227->GetXaxis()->SetNdivisions(507);
   h1227->GetXaxis()->SetLabelFont(42);
   h1227->GetXaxis()->SetLabelSize(0.06);
   h1227->GetXaxis()->SetTitleSize(0.06);
   h1227->GetXaxis()->SetTitleOffset(1.3);
   h1227->GetXaxis()->SetTitleFont(132);
   h1227->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1227->GetYaxis()->SetNdivisions(508);
   h1227->GetYaxis()->SetLabelFont(42);
   h1227->GetYaxis()->SetLabelSize(0.06);
   h1227->GetYaxis()->SetTitleSize(0.06);
   h1227->GetYaxis()->SetTitleOffset(1.5);
   h1227->GetYaxis()->SetTitleFont(132);
   h1227->GetZaxis()->SetLabelFont(42);
   h1227->GetZaxis()->SetLabelSize(0.035);
   h1227->GetZaxis()->SetTitleSize(0.035);
   h1227->GetZaxis()->SetTitleFont(42);
   h1227->Draw("PEX0 ");
   
   TH1F *h2227 = new TH1F("h2227","Y70 ",70,0.5,2.6);
   h2227->SetBinContent(5,0.5102017);
   h2227->SetBinContent(6,9.391586);
   h2227->SetBinContent(7,15.18429);
   h2227->SetBinContent(8,18.62839);
   h2227->SetBinContent(9,20.38836);
   h2227->SetBinContent(10,20.15927);
   h2227->SetBinContent(11,15.5249);
   h2227->SetBinContent(12,10.91068);
   h2227->SetBinContent(13,10.75649);
   h2227->SetBinContent(14,4.909259);
   h2227->SetBinContent(15,0.9526548);
   h2227->SetBinContent(16,-1.501168);
   h2227->SetBinContent(17,-5.011254);
   h2227->SetBinContent(18,-9.582765);
   h2227->SetBinContent(19,-12.86525);
   h2227->SetBinContent(20,-15.84481);
   h2227->SetBinContent(21,-18.60587);
   h2227->SetBinContent(22,-19.78822);
   h2227->SetBinContent(23,-18.71038);
   h2227->SetBinContent(24,-21.02483);
   h2227->SetBinContent(25,-25.04675);
   h2227->SetBinContent(26,-35.2555);
   h2227->SetBinContent(27,-38.88809);
   h2227->SetBinContent(28,-40.00499);
   h2227->SetBinContent(29,-40.80632);
   h2227->SetBinContent(30,-35.15158);
   h2227->SetBinContent(31,-21.27858);
   h2227->SetBinContent(32,-11.84011);
   h2227->SetBinContent(33,-5.336277);
   h2227->SetBinContent(34,1.378316);
   h2227->SetBinContent(35,3.721265);
   h2227->SetBinContent(36,15.53612);
   h2227->SetBinContent(37,14.28683);
   h2227->SetBinContent(38,13.60669);
   h2227->SetBinContent(39,11.54668);
   h2227->SetBinContent(40,12.45484);
   h2227->SetBinContent(41,20.78239);
   h2227->SetBinContent(42,23.52892);
   h2227->SetBinContent(43,25.98824);
   h2227->SetBinContent(44,32.93104);
   h2227->SetBinContent(45,40.72373);
   h2227->SetBinContent(46,57.71427);
   h2227->SetBinContent(47,59.44193);
   h2227->SetBinContent(48,67.23248);
   h2227->SetBinContent(49,68.00283);
   h2227->SetBinContent(50,77.88503);
   h2227->SetBinContent(51,87.82763);
   h2227->SetBinContent(52,83.43305);
   h2227->SetBinContent(53,74.77957);
   h2227->SetBinContent(54,60.88918);
   h2227->SetBinContent(55,46.22931);
   h2227->SetBinContent(56,36.83713);
   h2227->SetBinContent(57,19.22585);
   h2227->SetBinContent(58,5.403778);
   h2227->SetBinContent(59,-6.346529);
   h2227->SetBinContent(60,-17.54472);
   h2227->SetBinContent(61,-18.73143);
   h2227->SetBinContent(62,-11.52994);
   h2227->SetBinContent(63,5.696298);
   h2227->SetBinContent(64,7.784307);
   h2227->SetBinContent(65,1.010413);
   h2227->SetBinContent(66,-3.076453);
   h2227->SetBinContent(67,-1.018119);
   h2227->SetBinContent(68,-9.359793e-05);
   h2227->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2227->SetLineColor(ci);
   h2227->GetXaxis()->SetLabelFont(42);
   h2227->GetXaxis()->SetLabelSize(0.035);
   h2227->GetXaxis()->SetTitleSize(0.035);
   h2227->GetXaxis()->SetTitleFont(42);
   h2227->GetYaxis()->SetLabelFont(42);
   h2227->GetYaxis()->SetLabelSize(0.035);
   h2227->GetYaxis()->SetTitleSize(0.035);
   h2227->GetYaxis()->SetTitleFont(42);
   h2227->GetZaxis()->SetLabelFont(42);
   h2227->GetZaxis()->SetLabelSize(0.035);
   h2227->GetZaxis()->SetTitleSize(0.035);
   h2227->GetZaxis()->SetTitleFont(42);
   h2227->Draw("SAME");
      tex = new TLatex(0.65,-60,"<P_{7}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_8->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_9
   c1_9 = new TPad("c1_9", "c1_9",0.6667667,0.0001,0.9999,0.3332333);
   c1_9->Draw();
   c1_9->cd();
   c1_9->Range(-0.02499998,-188.3862,2.738158,118.0813);
   c1_9->SetFillColor(10);
   c1_9->SetBorderMode(0);
   c1_9->SetBorderSize(2);
   c1_9->SetTickx(1);
   c1_9->SetTicky(1);
   c1_9->SetLeftMargin(0.19);
   c1_9->SetRightMargin(0.05);
   c1_9->SetTopMargin(0.07);
   c1_9->SetBottomMargin(0.17);
   c1_9->SetFrameFillColor(0);
   c1_9->SetFrameBorderMode(0);
   c1_9->SetFrameBorderMode(0);
   
   TH1F *h1228 = new TH1F("h1228","Y80 ",70,0.5,2.6);
   h1228->SetBinContent(5,-1.894633);
   h1228->SetBinContent(6,5.979181);
   h1228->SetBinContent(7,1.961923);
   h1228->SetBinContent(8,-6.153138);
   h1228->SetBinContent(9,-10.72947);
   h1228->SetBinContent(10,-17.26116);
   h1228->SetBinContent(11,-31.6103);
   h1228->SetBinContent(12,-24.70779);
   h1228->SetBinContent(13,-19.92217);
   h1228->SetBinContent(14,-43.30146);
   h1228->SetBinContent(15,-13.85114);
   h1228->SetBinContent(16,-41.65347);
   h1228->SetBinContent(17,-45.59473);
   h1228->SetBinContent(18,-28.682);
   h1228->SetBinContent(19,-42.48343);
   h1228->SetBinContent(20,-19.20179);
   h1228->SetBinContent(21,-31.48702);
   h1228->SetBinContent(22,-24.79912);
   h1228->SetBinContent(23,-18.6541);
   h1228->SetBinContent(24,-41.73023);
   h1228->SetBinContent(25,5.899572);
   h1228->SetBinContent(26,-14.05109);
   h1228->SetBinContent(27,-15.52669);
   h1228->SetBinContent(28,-46.85353);
   h1228->SetBinContent(29,-64.13971);
   h1228->SetBinContent(30,-45.51305);
   h1228->SetBinContent(31,-35.4636);
   h1228->SetBinContent(32,-50.46753);
   h1228->SetBinContent(33,-42.7199);
   h1228->SetBinContent(34,-65.60047);
   h1228->SetBinContent(35,-104.5614);
   h1228->SetBinContent(36,-80.81845);
   h1228->SetBinContent(37,-72.59689);
   h1228->SetBinContent(38,-52.45227);
   h1228->SetBinContent(39,-70.95387);
   h1228->SetBinContent(40,-68.21002);
   h1228->SetBinContent(41,-67.57434);
   h1228->SetBinContent(42,-73.05779);
   h1228->SetBinContent(43,-35.92821);
   h1228->SetBinContent(44,-51.54116);
   h1228->SetBinContent(45,-26.83628);
   h1228->SetBinContent(46,-37.26049);
   h1228->SetBinContent(47,-32.50146);
   h1228->SetBinContent(48,7.536881);
   h1228->SetBinContent(49,15.54851);
   h1228->SetBinContent(50,16.76698);
   h1228->SetBinContent(51,41.02091);
   h1228->SetBinContent(52,-7.274121);
   h1228->SetBinContent(53,10.59445);
   h1228->SetBinContent(54,35.38202);
   h1228->SetBinContent(55,66.95492);
   h1228->SetBinContent(56,45.36883);
   h1228->SetBinContent(57,6.332298);
   h1228->SetBinContent(58,25.47054);
   h1228->SetBinContent(59,-8.879412);
   h1228->SetBinContent(60,-17.37429);
   h1228->SetBinContent(61,-20.51405);
   h1228->SetBinContent(62,-21.70325);
   h1228->SetBinContent(63,-11.63879);
   h1228->SetBinContent(64,18.14918);
   h1228->SetBinContent(65,-4.14427);
   h1228->SetBinContent(66,-15.6777);
   h1228->SetBinContent(67,1.800343);
   h1228->SetBinContent(68,0.05485279);
   h1228->SetBinError(5,2.341456);
   h1228->SetBinError(6,4.448218);
   h1228->SetBinError(7,6.33459);
   h1228->SetBinError(8,7.780981);
   h1228->SetBinError(9,9.915909);
   h1228->SetBinError(10,9.515675);
   h1228->SetBinError(11,10.07823);
   h1228->SetBinError(12,11.35781);
   h1228->SetBinError(13,13.69855);
   h1228->SetBinError(14,13.81594);
   h1228->SetBinError(15,12.27331);
   h1228->SetBinError(16,10.99015);
   h1228->SetBinError(17,11.02932);
   h1228->SetBinError(18,12.33645);
   h1228->SetBinError(19,10.52813);
   h1228->SetBinError(20,11.03522);
   h1228->SetBinError(21,11.96235);
   h1228->SetBinError(22,14.40096);
   h1228->SetBinError(23,12.65716);
   h1228->SetBinError(24,14.56609);
   h1228->SetBinError(25,13.89683);
   h1228->SetBinError(26,15.11473);
   h1228->SetBinError(27,15.7085);
   h1228->SetBinError(28,17.69917);
   h1228->SetBinError(29,18.24696);
   h1228->SetBinError(30,22.09947);
   h1228->SetBinError(31,26.19404);
   h1228->SetBinError(32,29.23243);
   h1228->SetBinError(33,26.2473);
   h1228->SetBinError(34,24.63136);
   h1228->SetBinError(35,21.16223);
   h1228->SetBinError(36,20.67762);
   h1228->SetBinError(37,17.85713);
   h1228->SetBinError(38,15.59315);
   h1228->SetBinError(39,15.22683);
   h1228->SetBinError(40,13.84725);
   h1228->SetBinError(41,15.4474);
   h1228->SetBinError(42,17.657);
   h1228->SetBinError(43,18.91253);
   h1228->SetBinError(44,17.00228);
   h1228->SetBinError(45,17.93396);
   h1228->SetBinError(46,19.02021);
   h1228->SetBinError(47,19.42896);
   h1228->SetBinError(48,18.79944);
   h1228->SetBinError(49,20.46538);
   h1228->SetBinError(50,20.49379);
   h1228->SetBinError(51,19.06449);
   h1228->SetBinError(52,17.40212);
   h1228->SetBinError(53,17.68698);
   h1228->SetBinError(54,18.85521);
   h1228->SetBinError(55,18.58247);
   h1228->SetBinError(56,17.58985);
   h1228->SetBinError(57,17.44338);
   h1228->SetBinError(58,17.62482);
   h1228->SetBinError(59,17.3721);
   h1228->SetBinError(60,16.59673);
   h1228->SetBinError(61,15.60588);
   h1228->SetBinError(62,14.90621);
   h1228->SetBinError(63,16.06342);
   h1228->SetBinError(64,15.15383);
   h1228->SetBinError(65,11.38452);
   h1228->SetBinError(66,7.425398);
   h1228->SetBinError(67,3.327159);
   h1228->SetBinError(68,0.08258706);
   h1228->SetBinError(71,6.88762e-05);
   h1228->SetEntries(15723);
   h1228->SetMarkerStyle(20);
   h1228->SetMarkerSize(0.7);
   h1228->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{+})} [GeV]");
   h1228->GetXaxis()->SetNdivisions(508);
   h1228->GetXaxis()->SetLabelFont(42);
   h1228->GetXaxis()->SetLabelSize(0.06);
   h1228->GetXaxis()->SetTitleSize(0.06);
   h1228->GetXaxis()->SetTitleOffset(1.3);
   h1228->GetXaxis()->SetTitleFont(132);
   h1228->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1228->GetYaxis()->SetNdivisions(508);
   h1228->GetYaxis()->SetLabelFont(42);
   h1228->GetYaxis()->SetLabelSize(0.06);
   h1228->GetYaxis()->SetTitleSize(0.06);
   h1228->GetYaxis()->SetTitleOffset(1.5);
   h1228->GetYaxis()->SetTitleFont(132);
   h1228->GetZaxis()->SetLabelFont(42);
   h1228->GetZaxis()->SetLabelSize(0.035);
   h1228->GetZaxis()->SetTitleSize(0.035);
   h1228->GetZaxis()->SetTitleFont(42);
   h1228->Draw("PEX0 ");
   
   TH1F *h2228 = new TH1F("h2228","Y80 ",70,0.5,2.6);
   h2228->SetBinContent(5,0.1260428);
   h2228->SetBinContent(6,2.795774);
   h2228->SetBinContent(7,-2.119156);
   h2228->SetBinContent(8,-9.377004);
   h2228->SetBinContent(9,-13.58279);
   h2228->SetBinContent(10,-22.65444);
   h2228->SetBinContent(11,-24.78226);
   h2228->SetBinContent(12,-27.13141);
   h2228->SetBinContent(13,-31.21198);
   h2228->SetBinContent(14,-30.12033);
   h2228->SetBinContent(15,-23.94324);
   h2228->SetBinContent(16,-25.00612);
   h2228->SetBinContent(17,-26.81894);
   h2228->SetBinContent(18,-25.95527);
   h2228->SetBinContent(19,-23.66053);
   h2228->SetBinContent(20,-19.03281);
   h2228->SetBinContent(21,-21.86371);
   h2228->SetBinContent(22,-18.77304);
   h2228->SetBinContent(23,-16.67436);
   h2228->SetBinContent(24,-12.321);
   h2228->SetBinContent(25,-12.71052);
   h2228->SetBinContent(26,-20.21673);
   h2228->SetBinContent(27,-25.2419);
   h2228->SetBinContent(28,-29.2514);
   h2228->SetBinContent(29,-40.41991);
   h2228->SetBinContent(30,-53.46293);
   h2228->SetBinContent(31,-85.08096);
   h2228->SetBinContent(32,-74.92155);
   h2228->SetBinContent(33,-84.17136);
   h2228->SetBinContent(34,-79.04731);
   h2228->SetBinContent(35,-78.66599);
   h2228->SetBinContent(36,-70.19361);
   h2228->SetBinContent(37,-69.85006);
   h2228->SetBinContent(38,-52.74216);
   h2228->SetBinContent(39,-49.75978);
   h2228->SetBinContent(40,-51.63795);
   h2228->SetBinContent(41,-48.55468);
   h2228->SetBinContent(42,-49.58825);
   h2228->SetBinContent(43,-51.47815);
   h2228->SetBinContent(44,-49.04961);
   h2228->SetBinContent(45,-40.31615);
   h2228->SetBinContent(46,-38.50897);
   h2228->SetBinContent(47,-30.81793);
   h2228->SetBinContent(48,-29.25795);
   h2228->SetBinContent(49,-22.0748);
   h2228->SetBinContent(50,0.4354127);
   h2228->SetBinContent(51,12.92218);
   h2228->SetBinContent(52,22.98581);
   h2228->SetBinContent(53,25.83479);
   h2228->SetBinContent(54,34.35314);
   h2228->SetBinContent(55,29.24397);
   h2228->SetBinContent(56,26.59952);
   h2228->SetBinContent(57,13.66961);
   h2228->SetBinContent(58,-1.675246);
   h2228->SetBinContent(59,-21.22872);
   h2228->SetBinContent(60,-32.76418);
   h2228->SetBinContent(61,-35.26201);
   h2228->SetBinContent(62,-27.15155);
   h2228->SetBinContent(63,-3.838493);
   h2228->SetBinContent(64,5.965006);
   h2228->SetBinContent(65,4.175301);
   h2228->SetBinContent(66,2.02629);
   h2228->SetBinContent(67,-0.1601658);
   h2228->SetBinContent(68,0.06072887);
   h2228->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2228->SetLineColor(ci);
   h2228->GetXaxis()->SetLabelFont(42);
   h2228->GetXaxis()->SetLabelSize(0.035);
   h2228->GetXaxis()->SetTitleSize(0.035);
   h2228->GetXaxis()->SetTitleFont(42);
   h2228->GetYaxis()->SetLabelFont(42);
   h2228->GetYaxis()->SetLabelSize(0.035);
   h2228->GetYaxis()->SetTitleSize(0.035);
   h2228->GetYaxis()->SetTitleFont(42);
   h2228->GetZaxis()->SetLabelFont(42);
   h2228->GetZaxis()->SetLabelSize(0.035);
   h2228->GetZaxis()->SetTitleSize(0.035);
   h2228->GetZaxis()->SetTitleFont(42);
   h2228->Draw("SAME");
      tex = new TLatex(0.65,-100,"<P_{8}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_9->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig28.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 14 15:55:30 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",51,77,1000,960);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.6667667,0.3332333,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.375,-111.6347,3.138158,545.0399);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h1210 = new TH1F("h1210","Y00 ",70,0.9,3);
   h1210->SetBinContent(4,103);
   h1210->SetBinContent(5,186);
   h1210->SetBinContent(6,184);
   h1210->SetBinContent(7,207);
   h1210->SetBinContent(8,277);
   h1210->SetBinContent(9,336);
   h1210->SetBinContent(10,356);
   h1210->SetBinContent(11,383);
   h1210->SetBinContent(12,381);
   h1210->SetBinContent(13,380);
   h1210->SetBinContent(14,367);
   h1210->SetBinContent(15,324);
   h1210->SetBinContent(16,297);
   h1210->SetBinContent(17,257);
   h1210->SetBinContent(18,223);
   h1210->SetBinContent(19,212);
   h1210->SetBinContent(20,203);
   h1210->SetBinContent(21,214);
   h1210->SetBinContent(22,210);
   h1210->SetBinContent(23,192);
   h1210->SetBinContent(24,226);
   h1210->SetBinContent(25,255);
   h1210->SetBinContent(26,278);
   h1210->SetBinContent(27,287);
   h1210->SetBinContent(28,284);
   h1210->SetBinContent(29,246);
   h1210->SetBinContent(30,265);
   h1210->SetBinContent(31,235);
   h1210->SetBinContent(32,269);
   h1210->SetBinContent(33,300);
   h1210->SetBinContent(34,347);
   h1210->SetBinContent(35,354);
   h1210->SetBinContent(36,382);
   h1210->SetBinContent(37,381);
   h1210->SetBinContent(38,375);
   h1210->SetBinContent(39,414);
   h1210->SetBinContent(40,381);
   h1210->SetBinContent(41,454);
   h1210->SetBinContent(42,417);
   h1210->SetBinContent(43,377);
   h1210->SetBinContent(44,376);
   h1210->SetBinContent(45,337);
   h1210->SetBinContent(46,295);
   h1210->SetBinContent(47,271);
   h1210->SetBinContent(48,260);
   h1210->SetBinContent(49,296);
   h1210->SetBinContent(50,259);
   h1210->SetBinContent(51,250);
   h1210->SetBinContent(52,212);
   h1210->SetBinContent(53,195);
   h1210->SetBinContent(54,219);
   h1210->SetBinContent(55,191);
   h1210->SetBinContent(56,211);
   h1210->SetBinContent(57,156);
   h1210->SetBinContent(58,123);
   h1210->SetBinContent(59,87);
   h1210->SetBinContent(60,46);
   h1210->SetBinContent(61,44);
   h1210->SetBinContent(62,30);
   h1210->SetBinContent(63,26);
   h1210->SetBinContent(64,11);
   h1210->SetBinContent(65,5);
   h1210->SetBinContent(66,3);
   h1210->SetBinContent(67,1);
   h1210->SetBinError(4,10.14889);
   h1210->SetBinError(5,13.63818);
   h1210->SetBinError(6,13.56466);
   h1210->SetBinError(7,14.3875);
   h1210->SetBinError(8,16.64332);
   h1210->SetBinError(9,18.3303);
   h1210->SetBinError(10,18.86796);
   h1210->SetBinError(11,19.57038);
   h1210->SetBinError(12,19.51922);
   h1210->SetBinError(13,19.49359);
   h1210->SetBinError(14,19.15724);
   h1210->SetBinError(15,18);
   h1210->SetBinError(16,17.23369);
   h1210->SetBinError(17,16.03122);
   h1210->SetBinError(18,14.93318);
   h1210->SetBinError(19,14.56022);
   h1210->SetBinError(20,14.24781);
   h1210->SetBinError(21,14.62874);
   h1210->SetBinError(22,14.49138);
   h1210->SetBinError(23,13.85641);
   h1210->SetBinError(24,15.0333);
   h1210->SetBinError(25,15.96872);
   h1210->SetBinError(26,16.67333);
   h1210->SetBinError(27,16.94107);
   h1210->SetBinError(28,16.8523);
   h1210->SetBinError(29,15.68439);
   h1210->SetBinError(30,16.27882);
   h1210->SetBinError(31,15.32971);
   h1210->SetBinError(32,16.40122);
   h1210->SetBinError(33,17.32051);
   h1210->SetBinError(34,18.62794);
   h1210->SetBinError(35,18.81489);
   h1210->SetBinError(36,19.54482);
   h1210->SetBinError(37,19.51922);
   h1210->SetBinError(38,19.36492);
   h1210->SetBinError(39,20.34699);
   h1210->SetBinError(40,19.51922);
   h1210->SetBinError(41,21.30728);
   h1210->SetBinError(42,20.42058);
   h1210->SetBinError(43,19.41649);
   h1210->SetBinError(44,19.39072);
   h1210->SetBinError(45,18.35756);
   h1210->SetBinError(46,17.17556);
   h1210->SetBinError(47,16.46208);
   h1210->SetBinError(48,16.12452);
   h1210->SetBinError(49,17.20465);
   h1210->SetBinError(50,16.09348);
   h1210->SetBinError(51,15.81139);
   h1210->SetBinError(52,14.56022);
   h1210->SetBinError(53,13.96424);
   h1210->SetBinError(54,14.79865);
   h1210->SetBinError(55,13.82028);
   h1210->SetBinError(56,14.52584);
   h1210->SetBinError(57,12.49);
   h1210->SetBinError(58,11.09054);
   h1210->SetBinError(59,9.327379);
   h1210->SetBinError(60,6.78233);
   h1210->SetBinError(61,6.63325);
   h1210->SetBinError(62,5.477226);
   h1210->SetBinError(63,5.09902);
   h1210->SetBinError(64,3.316625);
   h1210->SetBinError(65,2.236068);
   h1210->SetBinError(66,1.732051);
   h1210->SetBinError(67,1);
   h1210->SetBinError(71,6.88762e-05);
   h1210->SetEntries(15723);
   h1210->SetMarkerStyle(21);
   h1210->SetMarkerSize(0.7);
   h1210->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV] ");
   h1210->GetXaxis()->SetNdivisions(504);
   h1210->GetXaxis()->SetLabelFont(42);
   h1210->GetXaxis()->SetLabelSize(0.06);
   h1210->GetXaxis()->SetTitleSize(0.06);
   h1210->GetXaxis()->SetTitleOffset(1.2);
   h1210->GetXaxis()->SetTitleFont(132);
   h1210->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1210->GetYaxis()->SetNdivisions(508);
   h1210->GetYaxis()->SetLabelFont(42);
   h1210->GetYaxis()->SetLabelSize(0.06);
   h1210->GetYaxis()->SetTitleSize(0.06);
   h1210->GetYaxis()->SetTitleOffset(1.5);
   h1210->GetYaxis()->SetTitleFont(132);
   h1210->GetZaxis()->SetLabelFont(42);
   h1210->GetZaxis()->SetLabelSize(0.035);
   h1210->GetZaxis()->SetTitleSize(0.035);
   h1210->GetZaxis()->SetTitleFont(42);
   h1210->Draw("PEX0 ");
   
   TH1F *h2210 = new TH1F("h2210","Y00 ",70,0.9,3);
   h2210->SetBinContent(4,109.3275);
   h2210->SetBinContent(5,174.7738);
   h2210->SetBinContent(6,211.5124);
   h2210->SetBinContent(7,235.5821);
   h2210->SetBinContent(8,268.7922);
   h2210->SetBinContent(9,325.4837);
   h2210->SetBinContent(10,354.75);
   h2210->SetBinContent(11,353.288);
   h2210->SetBinContent(12,346.0652);
   h2210->SetBinContent(13,356.158);
   h2210->SetBinContent(14,361.4655);
   h2210->SetBinContent(15,338.7039);
   h2210->SetBinContent(16,310.4074);
   h2210->SetBinContent(17,286.2574);
   h2210->SetBinContent(18,249.8743);
   h2210->SetBinContent(19,225.9343);
   h2210->SetBinContent(20,205.2473);
   h2210->SetBinContent(21,195.5794);
   h2210->SetBinContent(22,199.6715);
   h2210->SetBinContent(23,214.3408);
   h2210->SetBinContent(24,233.4844);
   h2210->SetBinContent(25,258.9096);
   h2210->SetBinContent(26,277.4828);
   h2210->SetBinContent(27,285.6379);
   h2210->SetBinContent(28,274.9596);
   h2210->SetBinContent(29,246.6507);
   h2210->SetBinContent(30,242.2808);
   h2210->SetBinContent(31,261.1772);
   h2210->SetBinContent(32,293.3307);
   h2210->SetBinContent(33,318.7731);
   h2210->SetBinContent(34,337.8127);
   h2210->SetBinContent(35,352.6104);
   h2210->SetBinContent(36,368.9886);
   h2210->SetBinContent(37,376.8543);
   h2210->SetBinContent(38,380.9536);
   h2210->SetBinContent(39,382.8861);
   h2210->SetBinContent(40,381.7741);
   h2210->SetBinContent(41,385.2013);
   h2210->SetBinContent(42,375.1548);
   h2210->SetBinContent(43,374.008);
   h2210->SetBinContent(44,360.536);
   h2210->SetBinContent(45,347.8522);
   h2210->SetBinContent(46,337.1265);
   h2210->SetBinContent(47,317.8541);
   h2210->SetBinContent(48,291.5573);
   h2210->SetBinContent(49,262.4552);
   h2210->SetBinContent(50,242.886);
   h2210->SetBinContent(51,223.1966);
   h2210->SetBinContent(52,214.9456);
   h2210->SetBinContent(53,208.6335);
   h2210->SetBinContent(54,212.2757);
   h2210->SetBinContent(55,208.032);
   h2210->SetBinContent(56,194.6847);
   h2210->SetBinContent(57,174.6747);
   h2210->SetBinContent(58,133.9393);
   h2210->SetBinContent(59,86.89001);
   h2210->SetBinContent(60,54.34823);
   h2210->SetBinContent(61,38.60363);
   h2210->SetBinContent(62,30.17444);
   h2210->SetBinContent(63,22.98585);
   h2210->SetBinContent(64,16.62046);
   h2210->SetBinContent(65,8.425301);
   h2210->SetBinContent(66,2.073045);
   h2210->SetBinContent(67,0.08721532);
   h2210->SetEntries(2000000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h2210->SetLineColor(ci);
   h2210->GetXaxis()->SetLabelFont(42);
   h2210->GetXaxis()->SetLabelSize(0.035);
   h2210->GetXaxis()->SetTitleSize(0.035);
   h2210->GetXaxis()->SetTitleFont(42);
   h2210->GetYaxis()->SetLabelFont(42);
   h2210->GetYaxis()->SetLabelSize(0.035);
   h2210->GetYaxis()->SetTitleSize(0.035);
   h2210->GetYaxis()->SetTitleFont(42);
   h2210->GetZaxis()->SetLabelFont(42);
   h2210->GetZaxis()->SetLabelSize(0.035);
   h2210->GetZaxis()->SetTitleSize(0.035);
   h2210->GetZaxis()->SetTitleFont(42);
   h2210->Draw("SAME");
   TText *text = new TText(2.5,420,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.08);
   text->Draw();
   TLatex *   tex = new TLatex(2.5,370,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.05,420,"<P_{0}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_2
   c1_2 = new TPad("c1_2", "c1_2",0.3334333,0.6667667,0.6665667,0.9999);
   c1_2->Draw();
   c1_2->cd();
   c1_2->Range(0.375,-73.05419,3.138158,95.22564);
   c1_2->SetFillColor(10);
   c1_2->SetBorderMode(0);
   c1_2->SetBorderSize(2);
   c1_2->SetTickx(1);
   c1_2->SetTicky(1);
   c1_2->SetLeftMargin(0.19);
   c1_2->SetRightMargin(0.05);
   c1_2->SetTopMargin(0.07);
   c1_2->SetBottomMargin(0.17);
   c1_2->SetFrameFillColor(0);
   c1_2->SetFrameBorderMode(0);
   c1_2->SetFrameBorderMode(0);
   
   TH1F *h1211 = new TH1F("h1211","Y10 ",70,0.9,3);
   h1211->SetBinContent(4,-8.606881);
   h1211->SetBinContent(5,-1.134778);
   h1211->SetBinContent(6,-5.544624);
   h1211->SetBinContent(7,6.976144);
   h1211->SetBinContent(8,-13.22787);
   h1211->SetBinContent(9,-17.99816);
   h1211->SetBinContent(10,18.42688);
   h1211->SetBinContent(11,26.55534);
   h1211->SetBinContent(12,-9.936444);
   h1211->SetBinContent(13,35.47272);
   h1211->SetBinContent(14,49.25959);
   h1211->SetBinContent(15,20.40355);
   h1211->SetBinContent(16,19.65225);
   h1211->SetBinContent(17,46.56941);
   h1211->SetBinContent(18,23.67191);
   h1211->SetBinContent(19,24.37078);
   h1211->SetBinContent(20,26.08866);
   h1211->SetBinContent(21,14.92148);
   h1211->SetBinContent(22,19.54009);
   h1211->SetBinContent(23,26.78599);
   h1211->SetBinContent(24,45.86687);
   h1211->SetBinContent(25,36.89687);
   h1211->SetBinContent(26,18.69117);
   h1211->SetBinContent(27,51.32389);
   h1211->SetBinContent(28,42.67476);
   h1211->SetBinContent(29,19.78928);
   h1211->SetBinContent(30,26.12311);
   h1211->SetBinContent(31,50.11063);
   h1211->SetBinContent(32,33.58543);
   h1211->SetBinContent(33,21.44405);
   h1211->SetBinContent(34,56.67521);
   h1211->SetBinContent(35,49.90406);
   h1211->SetBinContent(36,54.91216);
   h1211->SetBinContent(37,58.73745);
   h1211->SetBinContent(38,47.30954);
   h1211->SetBinContent(39,45.92522);
   h1211->SetBinContent(40,7.217535);
   h1211->SetBinContent(41,57.20484);
   h1211->SetBinContent(42,37.08892);
   h1211->SetBinContent(43,35.14059);
   h1211->SetBinContent(44,27.0745);
   h1211->SetBinContent(45,27.90835);
   h1211->SetBinContent(46,27.59975);
   h1211->SetBinContent(47,32.5618);
   h1211->SetBinContent(48,4.537596);
   h1211->SetBinContent(49,14.63323);
   h1211->SetBinContent(50,11.2205);
   h1211->SetBinContent(51,4.373199);
   h1211->SetBinContent(52,-8.89101);
   h1211->SetBinContent(53,5.500977);
   h1211->SetBinContent(54,15.53661);
   h1211->SetBinContent(55,-0.189067);
   h1211->SetBinContent(56,36.41093);
   h1211->SetBinContent(57,1.752253);
   h1211->SetBinContent(58,12.79571);
   h1211->SetBinContent(59,-0.004932493);
   h1211->SetBinContent(60,3.46281);
   h1211->SetBinContent(61,5.154796);
   h1211->SetBinContent(62,-0.07544003);
   h1211->SetBinContent(63,-1.530058);
   h1211->SetBinContent(64,-0.8932728);
   h1211->SetBinContent(65,-0.5952196);
   h1211->SetBinContent(66,-1.612289);
   h1211->SetBinContent(67,1.003623);
   h1211->SetBinError(4,10.73362);
   h1211->SetBinError(5,14.85557);
   h1211->SetBinError(6,13.68335);
   h1211->SetBinError(7,14.26321);
   h1211->SetBinError(8,16.9313);
   h1211->SetBinError(9,20.64834);
   h1211->SetBinError(10,20.69736);
   h1211->SetBinError(11,20.54941);
   h1211->SetBinError(12,18.73525);
   h1211->SetBinError(13,17.8443);
   h1211->SetBinError(14,17.87621);
   h1211->SetBinError(15,17.90154);
   h1211->SetBinError(16,17.07509);
   h1211->SetBinError(17,16.86712);
   h1211->SetBinError(18,14.33195);
   h1211->SetBinError(19,14.87169);
   h1211->SetBinError(20,14.07198);
   h1211->SetBinError(21,14.71412);
   h1211->SetBinError(22,14.53788);
   h1211->SetBinError(23,13.39527);
   h1211->SetBinError(24,15.17279);
   h1211->SetBinError(25,15.26457);
   h1211->SetBinError(26,16.33965);
   h1211->SetBinError(27,16.07412);
   h1211->SetBinError(28,16.21667);
   h1211->SetBinError(29,15.14784);
   h1211->SetBinError(30,15.73172);
   h1211->SetBinError(31,15.16511);
   h1211->SetBinError(32,16.58526);
   h1211->SetBinError(33,16.79008);
   h1211->SetBinError(34,17.92035);
   h1211->SetBinError(35,18.53177);
   h1211->SetBinError(36,18.83694);
   h1211->SetBinError(37,18.61848);
   h1211->SetBinError(38,18.39664);
   h1211->SetBinError(39,19.79187);
   h1211->SetBinError(40,17.8133);
   h1211->SetBinError(41,19.97962);
   h1211->SetBinError(42,17.56523);
   h1211->SetBinError(43,16.37577);
   h1211->SetBinError(44,15.78654);
   h1211->SetBinError(45,14.93361);
   h1211->SetBinError(46,13.42185);
   h1211->SetBinError(47,13.04971);
   h1211->SetBinError(48,12.07305);
   h1211->SetBinError(49,13.07245);
   h1211->SetBinError(50,10.40821);
   h1211->SetBinError(51,9.906093);
   h1211->SetBinError(52,10.78362);
   h1211->SetBinError(53,11.16448);
   h1211->SetBinError(54,13.36226);
   h1211->SetBinError(55,14.20293);
   h1211->SetBinError(56,15.65941);
   h1211->SetBinError(57,14.58417);
   h1211->SetBinError(58,13.3385);
   h1211->SetBinError(59,9.926739);
   h1211->SetBinError(60,7.435998);
   h1211->SetBinError(61,4.9145);
   h1211->SetBinError(62,3.720487);
   h1211->SetBinError(63,3.775313);
   h1211->SetBinError(64,1.177963);
   h1211->SetBinError(65,2.175924);
   h1211->SetBinError(66,1.501719);
   h1211->SetBinError(67,1.003623);
   h1211->SetBinError(71,6.88762e-05);
   h1211->SetEntries(15723);
   h1211->SetMarkerStyle(21);
   h1211->SetMarkerSize(0.7);
   h1211->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV] ");
   h1211->GetXaxis()->SetNdivisions(504);
   h1211->GetXaxis()->SetLabelFont(42);
   h1211->GetXaxis()->SetLabelSize(0.06);
   h1211->GetXaxis()->SetTitleSize(0.06);
   h1211->GetXaxis()->SetTitleOffset(1.2);
   h1211->GetXaxis()->SetTitleFont(132);
   h1211->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1211->GetYaxis()->SetNdivisions(508);
   h1211->GetYaxis()->SetLabelFont(42);
   h1211->GetYaxis()->SetLabelSize(0.06);
   h1211->GetYaxis()->SetTitleSize(0.06);
   h1211->GetYaxis()->SetTitleOffset(1.5);
   h1211->GetYaxis()->SetTitleFont(132);
   h1211->GetZaxis()->SetLabelFont(42);
   h1211->GetZaxis()->SetLabelSize(0.035);
   h1211->GetZaxis()->SetTitleSize(0.035);
   h1211->GetZaxis()->SetTitleFont(42);
   h1211->Draw("PEX0 ");
   
   TH1F *h2211 = new TH1F("h2211","Y10 ",70,0.9,3);
   h2211->SetBinContent(4,1.0091);
   h2211->SetBinContent(5,0.5140388);
   h2211->SetBinContent(6,4.526404);
   h2211->SetBinContent(7,3.776823);
   h2211->SetBinContent(8,11.03908);
   h2211->SetBinContent(9,17.85125);
   h2211->SetBinContent(10,24.17122);
   h2211->SetBinContent(11,27.72601);
   h2211->SetBinContent(12,17.70152);
   h2211->SetBinContent(13,19.88732);
   h2211->SetBinContent(14,22.75156);
   h2211->SetBinContent(15,29.0765);
   h2211->SetBinContent(16,29.91908);
   h2211->SetBinContent(17,26.54413);
   h2211->SetBinContent(18,22.1099);
   h2211->SetBinContent(19,22.5498);
   h2211->SetBinContent(20,21.83753);
   h2211->SetBinContent(21,24.4212);
   h2211->SetBinContent(22,23.32665);
   h2211->SetBinContent(23,23.57311);
   h2211->SetBinContent(24,24.40534);
   h2211->SetBinContent(25,28.08129);
   h2211->SetBinContent(26,29.45239);
   h2211->SetBinContent(27,23.7957);
   h2211->SetBinContent(28,22.68561);
   h2211->SetBinContent(29,18.99907);
   h2211->SetBinContent(30,21.14349);
   h2211->SetBinContent(31,23.92673);
   h2211->SetBinContent(32,24.86801);
   h2211->SetBinContent(33,26.25097);
   h2211->SetBinContent(34,29.02737);
   h2211->SetBinContent(35,28.1801);
   h2211->SetBinContent(36,26.77827);
   h2211->SetBinContent(37,23.56028);
   h2211->SetBinContent(38,23.87897);
   h2211->SetBinContent(39,23.05271);
   h2211->SetBinContent(40,22.83463);
   h2211->SetBinContent(41,23.50192);
   h2211->SetBinContent(42,21.82011);
   h2211->SetBinContent(43,25.09927);
   h2211->SetBinContent(44,23.3165);
   h2211->SetBinContent(45,19.48951);
   h2211->SetBinContent(46,19.84305);
   h2211->SetBinContent(47,19.69789);
   h2211->SetBinContent(48,16.72966);
   h2211->SetBinContent(49,13.63891);
   h2211->SetBinContent(50,13.15714);
   h2211->SetBinContent(51,9.509709);
   h2211->SetBinContent(52,8.926849);
   h2211->SetBinContent(53,7.747985);
   h2211->SetBinContent(54,8.970285);
   h2211->SetBinContent(55,12.31768);
   h2211->SetBinContent(56,7.185548);
   h2211->SetBinContent(57,8.748943);
   h2211->SetBinContent(58,6.429187);
   h2211->SetBinContent(59,-1.149779);
   h2211->SetBinContent(60,-3.648345);
   h2211->SetBinContent(61,-4.275067);
   h2211->SetBinContent(62,-3.163551);
   h2211->SetBinContent(63,-2.037653);
   h2211->SetBinContent(64,-0.6476377);
   h2211->SetBinContent(65,0.1650139);
   h2211->SetBinContent(66,0.1023452);
   h2211->SetBinContent(67,0.002584251);
   h2211->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2211->SetLineColor(ci);
   h2211->GetXaxis()->SetLabelFont(42);
   h2211->GetXaxis()->SetLabelSize(0.035);
   h2211->GetXaxis()->SetTitleSize(0.035);
   h2211->GetXaxis()->SetTitleFont(42);
   h2211->GetYaxis()->SetLabelFont(42);
   h2211->GetYaxis()->SetLabelSize(0.035);
   h2211->GetYaxis()->SetTitleSize(0.035);
   h2211->GetYaxis()->SetTitleFont(42);
   h2211->GetZaxis()->SetLabelFont(42);
   h2211->GetZaxis()->SetLabelSize(0.035);
   h2211->GetZaxis()->SetTitleSize(0.035);
   h2211->GetZaxis()->SetTitleFont(42);
   h2211->Draw("SAME");
      tex = new TLatex(2.5,60,"<P_{1}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_2->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_3
   c1_3 = new TPad("c1_3", "c1_3",0.6667667,0.6667667,0.9999,0.9999);
   c1_3->Draw();
   c1_3->cd();
   c1_3->Range(0.375,-276.5462,3.138158,170.3591);
   c1_3->SetFillColor(10);
   c1_3->SetBorderMode(0);
   c1_3->SetBorderSize(2);
   c1_3->SetTickx(1);
   c1_3->SetTicky(1);
   c1_3->SetLeftMargin(0.19);
   c1_3->SetRightMargin(0.05);
   c1_3->SetTopMargin(0.07);
   c1_3->SetBottomMargin(0.17);
   c1_3->SetFrameFillColor(0);
   c1_3->SetFrameBorderMode(0);
   c1_3->SetFrameBorderMode(0);
   
   TH1F *h1212 = new TH1F("h1212","Y20 ",70,0.9,3);
   h1212->SetBinContent(4,13.65176);
   h1212->SetBinContent(5,38.78222);
   h1212->SetBinContent(6,3.615782);
   h1212->SetBinContent(7,-3.981034);
   h1212->SetBinContent(8,10.81001);
   h1212->SetBinContent(9,101.0185);
   h1212->SetBinContent(10,80.9242);
   h1212->SetBinContent(11,43.91438);
   h1212->SetBinContent(12,-33.52997);
   h1212->SetBinContent(13,-68.84968);
   h1212->SetBinContent(14,-53.04134);
   h1212->SetBinContent(15,-3.952151);
   h1212->SetBinContent(16,-6.083712);
   h1212->SetBinContent(17,30.74579);
   h1212->SetBinContent(18,-19.67215);
   h1212->SetBinContent(19,10.24923);
   h1212->SetBinContent(20,-5.567025);
   h1212->SetBinContent(21,2.801067);
   h1212->SetBinContent(22,1.509364);
   h1212->SetBinContent(23,-14.05008);
   h1212->SetBinContent(24,4.710906);
   h1212->SetBinContent(25,-24.58879);
   h1212->SetBinContent(26,-12.31595);
   h1212->SetBinContent(27,-32.0013);
   h1212->SetBinContent(28,-23.50054);
   h1212->SetBinContent(29,-18.49548);
   h1212->SetBinContent(30,-19.57995);
   h1212->SetBinContent(31,-5.612071);
   h1212->SetBinContent(32,6.787493);
   h1212->SetBinContent(33,-20.22872);
   h1212->SetBinContent(34,-28.91374);
   h1212->SetBinContent(35,-11.82137);
   h1212->SetBinContent(36,-30.37626);
   h1212->SetBinContent(37,-38.40697);
   h1212->SetBinContent(38,-40.87971);
   h1212->SetBinContent(39,-24.91188);
   h1212->SetBinContent(40,-71.20338);
   h1212->SetBinContent(41,-61.28453);
   h1212->SetBinContent(42,-121.2651);
   h1212->SetBinContent(43,-121.6801);
   h1212->SetBinContent(44,-141.75);
   h1212->SetBinContent(45,-127.4415);
   h1212->SetBinContent(46,-128.4107);
   h1212->SetBinContent(47,-112.5917);
   h1212->SetBinContent(48,-127.7259);
   h1212->SetBinContent(49,-139.8782);
   h1212->SetBinContent(50,-168.4532);
   h1212->SetBinContent(51,-169.7951);
   h1212->SetBinContent(52,-107.011);
   h1212->SetBinContent(53,-78.65858);
   h1212->SetBinContent(54,-45.22435);
   h1212->SetBinContent(55,11.98905);
   h1212->SetBinContent(56,38.25578);
   h1212->SetBinContent(57,63.3902);
   h1212->SetBinContent(58,61.39764);
   h1212->SetBinContent(59,12.90228);
   h1212->SetBinContent(60,10.39108);
   h1212->SetBinContent(61,-22.1904);
   h1212->SetBinContent(62,-18.06516);
   h1212->SetBinContent(63,-13.13355);
   h1212->SetBinContent(64,-10.74699);
   h1212->SetBinContent(65,-0.2966782);
   h1212->SetBinContent(66,-0.8327578);
   h1212->SetBinContent(67,0.008115271);
   h1212->SetBinError(4,9.454393);
   h1212->SetBinError(5,14.78169);
   h1212->SetBinError(6,13.50101);
   h1212->SetBinError(7,15.03306);
   h1212->SetBinError(8,18.46281);
   h1212->SetBinError(9,21.8835);
   h1212->SetBinError(10,22.10345);
   h1212->SetBinError(11,20.33291);
   h1212->SetBinError(12,18.45612);
   h1212->SetBinError(13,17.34085);
   h1212->SetBinError(14,16.94339);
   h1212->SetBinError(15,16.52447);
   h1212->SetBinError(16,15.12259);
   h1212->SetBinError(17,13.43324);
   h1212->SetBinError(18,12.66141);
   h1212->SetBinError(19,11.45979);
   h1212->SetBinError(20,12.27197);
   h1212->SetBinError(21,11.67945);
   h1212->SetBinError(22,11.6427);
   h1212->SetBinError(23,10.47331);
   h1212->SetBinError(24,11.38162);
   h1212->SetBinError(25,11.88731);
   h1212->SetBinError(26,12.80921);
   h1212->SetBinError(27,13.6615);
   h1212->SetBinError(28,13.90595);
   h1212->SetBinError(29,14.24444);
   h1212->SetBinError(30,14.54958);
   h1212->SetBinError(31,13.53187);
   h1212->SetBinError(32,15.62603);
   h1212->SetBinError(33,15.16203);
   h1212->SetBinError(34,16.39627);
   h1212->SetBinError(35,17.24731);
   h1212->SetBinError(36,18.23345);
   h1212->SetBinError(37,17.70529);
   h1212->SetBinError(38,18.01605);
   h1212->SetBinError(39,19.53969);
   h1212->SetBinError(40,19.58622);
   h1212->SetBinError(41,21.52795);
   h1212->SetBinError(42,20.25516);
   h1212->SetBinError(43,19.7934);
   h1212->SetBinError(44,19.43292);
   h1212->SetBinError(45,18.96331);
   h1212->SetBinError(46,18.77648);
   h1212->SetBinError(47,17.79493);
   h1212->SetBinError(48,17.32446);
   h1212->SetBinError(49,18.82266);
   h1212->SetBinError(50,16.71554);
   h1212->SetBinError(51,14.26928);
   h1212->SetBinError(52,13.11345);
   h1212->SetBinError(53,10.71485);
   h1212->SetBinError(54,12.36437);
   h1212->SetBinError(55,12.61457);
   h1212->SetBinError(56,12.93429);
   h1212->SetBinError(57,13.08105);
   h1212->SetBinError(58,13.51096);
   h1212->SetBinError(59,10.95504);
   h1212->SetBinError(60,7.366288);
   h1212->SetBinError(61,6.553102);
   h1212->SetBinError(62,5.580666);
   h1212->SetBinError(63,5.374165);
   h1212->SetBinError(64,3.339521);
   h1212->SetBinError(65,2.921523);
   h1212->SetBinError(66,0.9196191);
   h1212->SetBinError(67,0.008115271);
   h1212->SetBinError(71,6.88762e-05);
   h1212->SetEntries(15723);
   h1212->SetMarkerStyle(21);
   h1212->SetMarkerSize(0.7);
   h1212->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV] ");
   h1212->GetXaxis()->SetNdivisions(504);
   h1212->GetXaxis()->SetLabelFont(42);
   h1212->GetXaxis()->SetLabelSize(0.06);
   h1212->GetXaxis()->SetTitleSize(0.06);
   h1212->GetXaxis()->SetTitleOffset(1.2);
   h1212->GetXaxis()->SetTitleFont(132);
   h1212->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1212->GetYaxis()->SetNdivisions(508);
   h1212->GetYaxis()->SetLabelFont(42);
   h1212->GetYaxis()->SetLabelSize(0.06);
   h1212->GetYaxis()->SetTitleSize(0.06);
   h1212->GetYaxis()->SetTitleOffset(1.5);
   h1212->GetYaxis()->SetTitleFont(132);
   h1212->GetZaxis()->SetLabelFont(42);
   h1212->GetZaxis()->SetLabelSize(0.035);
   h1212->GetZaxis()->SetTitleSize(0.035);
   h1212->GetZaxis()->SetTitleFont(42);
   h1212->Draw("PEX0 ");
   
   TH1F *h2212 = new TH1F("h2212","Y20 ",70,0.9,3);
   h2212->SetBinContent(4,9.545972);
   h2212->SetBinContent(5,23.58849);
   h2212->SetBinContent(6,-11.23873);
   h2212->SetBinContent(7,-32.76825);
   h2212->SetBinContent(8,-5.635591);
   h2212->SetBinContent(9,59.06292);
   h2212->SetBinContent(10,83.2044);
   h2212->SetBinContent(11,34.70995);
   h2212->SetBinContent(12,-18.66096);
   h2212->SetBinContent(13,-57.43094);
   h2212->SetBinContent(14,-44.55736);
   h2212->SetBinContent(15,-11.68114);
   h2212->SetBinContent(16,-3.805042);
   h2212->SetBinContent(17,-0.4504646);
   h2212->SetBinContent(18,-0.6385339);
   h2212->SetBinContent(19,2.174161);
   h2212->SetBinContent(20,4.426242);
   h2212->SetBinContent(21,7.463893);
   h2212->SetBinContent(22,9.049041);
   h2212->SetBinContent(23,7.940716);
   h2212->SetBinContent(24,2.240314);
   h2212->SetBinContent(25,-7.873557);
   h2212->SetBinContent(26,-22.83403);
   h2212->SetBinContent(27,-35.93867);
   h2212->SetBinContent(28,-44.12994);
   h2212->SetBinContent(29,-36.61895);
   h2212->SetBinContent(30,-22.02684);
   h2212->SetBinContent(31,-10.90339);
   h2212->SetBinContent(32,-13.92119);
   h2212->SetBinContent(33,-16.95936);
   h2212->SetBinContent(34,-24.27901);
   h2212->SetBinContent(35,-33.05222);
   h2212->SetBinContent(36,-43.36438);
   h2212->SetBinContent(37,-49.96472);
   h2212->SetBinContent(38,-53.85028);
   h2212->SetBinContent(39,-61.33287);
   h2212->SetBinContent(40,-58.69029);
   h2212->SetBinContent(41,-67.5153);
   h2212->SetBinContent(42,-68.68459);
   h2212->SetBinContent(43,-80.69667);
   h2212->SetBinContent(44,-88.50389);
   h2212->SetBinContent(45,-106.8884);
   h2212->SetBinContent(46,-129.3594);
   h2212->SetBinContent(47,-138.2421);
   h2212->SetBinContent(48,-142.1562);
   h2212->SetBinContent(49,-138.1307);
   h2212->SetBinContent(50,-132.2245);
   h2212->SetBinContent(51,-123.445);
   h2212->SetBinContent(52,-108.1334);
   h2212->SetBinContent(53,-84.5106);
   h2212->SetBinContent(54,-49.13671);
   h2212->SetBinContent(55,-6.284492);
   h2212->SetBinContent(56,41.03405);
   h2212->SetBinContent(57,72.75713);
   h2212->SetBinContent(58,68.80581);
   h2212->SetBinContent(59,31.99636);
   h2212->SetBinContent(60,1.655906);
   h2212->SetBinContent(61,-9.852137);
   h2212->SetBinContent(62,-11.11321);
   h2212->SetBinContent(63,-9.472502);
   h2212->SetBinContent(64,-6.446202);
   h2212->SetBinContent(65,-2.009789);
   h2212->SetBinContent(66,-0.2181729);
   h2212->SetBinContent(67,0.01548775);
   h2212->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2212->SetLineColor(ci);
   h2212->GetXaxis()->SetLabelFont(42);
   h2212->GetXaxis()->SetLabelSize(0.035);
   h2212->GetXaxis()->SetTitleSize(0.035);
   h2212->GetXaxis()->SetTitleFont(42);
   h2212->GetYaxis()->SetLabelFont(42);
   h2212->GetYaxis()->SetLabelSize(0.035);
   h2212->GetYaxis()->SetTitleSize(0.035);
   h2212->GetYaxis()->SetTitleFont(42);
   h2212->GetZaxis()->SetLabelFont(42);
   h2212->GetZaxis()->SetLabelSize(0.035);
   h2212->GetZaxis()->SetTitleSize(0.035);
   h2212->GetZaxis()->SetTitleFont(42);
   h2212->Draw("SAME");
      tex = new TLatex(1.05,-150,"<P_{2}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_3->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_4
   c1_4 = new TPad("c1_4", "c1_4",0.0001,0.3334333,0.3332333,0.6665667);
   c1_4->Draw();
   c1_4->cd();
   c1_4->Range(0.375,-137.9201,3.138158,81.02257);
   c1_4->SetFillColor(10);
   c1_4->SetBorderMode(0);
   c1_4->SetBorderSize(2);
   c1_4->SetTickx(1);
   c1_4->SetTicky(1);
   c1_4->SetLeftMargin(0.19);
   c1_4->SetRightMargin(0.05);
   c1_4->SetTopMargin(0.07);
   c1_4->SetBottomMargin(0.17);
   c1_4->SetFrameFillColor(0);
   c1_4->SetFrameBorderMode(0);
   c1_4->SetFrameBorderMode(0);
   
   TH1F *h1213 = new TH1F("h1213","Y30 ",70,0.9,3);
   h1213->SetBinContent(4,4.567945);
   h1213->SetBinContent(5,-6.786914);
   h1213->SetBinContent(6,5.113938);
   h1213->SetBinContent(7,9.680593);
   h1213->SetBinContent(8,1.767345);
   h1213->SetBinContent(9,-12.64847);
   h1213->SetBinContent(10,-11.83017);
   h1213->SetBinContent(11,20.27981);
   h1213->SetBinContent(12,12.96621);
   h1213->SetBinContent(13,-3.167402);
   h1213->SetBinContent(14,-14.86554);
   h1213->SetBinContent(15,41.74171);
   h1213->SetBinContent(16,8.722801);
   h1213->SetBinContent(17,13.24894);
   h1213->SetBinContent(18,3.888826);
   h1213->SetBinContent(19,-7.124706);
   h1213->SetBinContent(20,4.554698);
   h1213->SetBinContent(21,10.03489);
   h1213->SetBinContent(22,-24.16888);
   h1213->SetBinContent(23,-9.904012);
   h1213->SetBinContent(24,-22.61236);
   h1213->SetBinContent(25,-45.28147);
   h1213->SetBinContent(26,7.101816);
   h1213->SetBinContent(27,-55.14609);
   h1213->SetBinContent(28,-22.08937);
   h1213->SetBinContent(29,-12.26754);
   h1213->SetBinContent(30,0.356869);
   h1213->SetBinContent(31,-12.01825);
   h1213->SetBinContent(32,-16.93317);
   h1213->SetBinContent(33,-17.90298);
   h1213->SetBinContent(34,-10.28777);
   h1213->SetBinContent(35,-41.63222);
   h1213->SetBinContent(36,-52.17263);
   h1213->SetBinContent(37,-2.511789);
   h1213->SetBinContent(38,-7.344631);
   h1213->SetBinContent(39,-70.83919);
   h1213->SetBinContent(40,-10.42925);
   h1213->SetBinContent(41,-10.28385);
   h1213->SetBinContent(42,-2.156968);
   h1213->SetBinContent(43,-27.39084);
   h1213->SetBinContent(44,9.015995);
   h1213->SetBinContent(45,7.44375);
   h1213->SetBinContent(46,-23.90934);
   h1213->SetBinContent(47,13.77723);
   h1213->SetBinContent(48,9.449879);
   h1213->SetBinContent(49,-0.3380042);
   h1213->SetBinContent(50,-30.51375);
   h1213->SetBinContent(51,-14.40719);
   h1213->SetBinContent(52,13.69242);
   h1213->SetBinContent(53,-15.17947);
   h1213->SetBinContent(54,-13.24246);
   h1213->SetBinContent(55,11.68496);
   h1213->SetBinContent(56,-16.98);
   h1213->SetBinContent(57,10.67924);
   h1213->SetBinContent(58,0.4365944);
   h1213->SetBinContent(59,-12.73667);
   h1213->SetBinContent(60,6.789078);
   h1213->SetBinContent(61,-0.1975001);
   h1213->SetBinContent(62,-0.6920115);
   h1213->SetBinContent(63,4.676816);
   h1213->SetBinContent(64,0.9043353);
   h1213->SetBinContent(65,-1.688929);
   h1213->SetBinContent(66,1.100623);
   h1213->SetBinContent(67,-1.012766);
   h1213->SetBinError(4,10.0104);
   h1213->SetBinError(5,15.12546);
   h1213->SetBinError(6,13.77783);
   h1213->SetBinError(7,14.22363);
   h1213->SetBinError(8,19.32764);
   h1213->SetBinError(9,21.22973);
   h1213->SetBinError(10,19.58894);
   h1213->SetBinError(11,17.17323);
   h1213->SetBinError(12,15.00629);
   h1213->SetBinError(13,14.75276);
   h1213->SetBinError(14,15.13584);
   h1213->SetBinError(15,16.03123);
   h1213->SetBinError(16,14.47868);
   h1213->SetBinError(17,14.51035);
   h1213->SetBinError(18,14.84837);
   h1213->SetBinError(19,13.8257);
   h1213->SetBinError(20,13.36301);
   h1213->SetBinError(21,14.98871);
   h1213->SetBinError(22,14.6253);
   h1213->SetBinError(23,14.03304);
   h1213->SetBinError(24,15.55676);
   h1213->SetBinError(25,16.71332);
   h1213->SetBinError(26,17.28677);
   h1213->SetBinError(27,18.80677);
   h1213->SetBinError(28,18.67373);
   h1213->SetBinError(29,18.7703);
   h1213->SetBinError(30,19.8287);
   h1213->SetBinError(31,18.32337);
   h1213->SetBinError(32,20.71732);
   h1213->SetBinError(33,20.07119);
   h1213->SetBinError(34,21.06157);
   h1213->SetBinError(35,21.68188);
   h1213->SetBinError(36,22.13933);
   h1213->SetBinError(37,21.1549);
   h1213->SetBinError(38,21.10178);
   h1213->SetBinError(39,22.31436);
   h1213->SetBinError(40,20.71638);
   h1213->SetBinError(41,21.80981);
   h1213->SetBinError(42,19.09015);
   h1213->SetBinError(43,17.07004);
   h1213->SetBinError(44,15.72702);
   h1213->SetBinError(45,15.93433);
   h1213->SetBinError(46,13.43102);
   h1213->SetBinError(47,12.73089);
   h1213->SetBinError(48,12.78264);
   h1213->SetBinError(49,14.46773);
   h1213->SetBinError(50,13.06303);
   h1213->SetBinError(51,13.0897);
   h1213->SetBinError(52,12.80047);
   h1213->SetBinError(53,13.04626);
   h1213->SetBinError(54,13.44336);
   h1213->SetBinError(55,13.19582);
   h1213->SetBinError(56,13.09961);
   h1213->SetBinError(57,12.88543);
   h1213->SetBinError(58,12.80011);
   h1213->SetBinError(59,11.41315);
   h1213->SetBinError(60,7.691366);
   h1213->SetBinError(61,5.779702);
   h1213->SetBinError(62,3.49373);
   h1213->SetBinError(63,4.087855);
   h1213->SetBinError(64,1.968234);
   h1213->SetBinError(65,2.331067);
   h1213->SetBinError(66,1.649236);
   h1213->SetBinError(67,1.012766);
   h1213->SetBinError(71,6.88762e-05);
   h1213->SetEntries(15723);
   h1213->SetMarkerStyle(21);
   h1213->SetMarkerSize(0.7);
   h1213->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV] ");
   h1213->GetXaxis()->SetNdivisions(504);
   h1213->GetXaxis()->SetLabelFont(42);
   h1213->GetXaxis()->SetLabelSize(0.06);
   h1213->GetXaxis()->SetTitleSize(0.06);
   h1213->GetXaxis()->SetTitleOffset(1.2);
   h1213->GetXaxis()->SetTitleFont(132);
   h1213->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1213->GetYaxis()->SetNdivisions(508);
   h1213->GetYaxis()->SetLabelFont(42);
   h1213->GetYaxis()->SetLabelSize(0.06);
   h1213->GetYaxis()->SetTitleSize(0.06);
   h1213->GetYaxis()->SetTitleOffset(1.5);
   h1213->GetYaxis()->SetTitleFont(132);
   h1213->GetZaxis()->SetLabelFont(42);
   h1213->GetZaxis()->SetLabelSize(0.035);
   h1213->GetZaxis()->SetTitleSize(0.035);
   h1213->GetZaxis()->SetTitleFont(42);
   h1213->Draw("PEX0 ");
   
   TH1F *h2213 = new TH1F("h2213","Y30 ",70,0.9,3);
   h2213->SetBinContent(4,-1.79524);
   h2213->SetBinContent(5,4.111276);
   h2213->SetBinContent(6,-0.3352452);
   h2213->SetBinContent(7,0.2866504);
   h2213->SetBinContent(8,-0.2332423);
   h2213->SetBinContent(9,12.24191);
   h2213->SetBinContent(10,20.25429);
   h2213->SetBinContent(11,11.09559);
   h2213->SetBinContent(12,6.525859);
   h2213->SetBinContent(13,1.185579);
   h2213->SetBinContent(14,2.666279);
   h2213->SetBinContent(15,5.435319);
   h2213->SetBinContent(16,1.962725);
   h2213->SetBinContent(17,1.617461);
   h2213->SetBinContent(18,2.479507);
   h2213->SetBinContent(19,1.492644);
   h2213->SetBinContent(20,0.08640117);
   h2213->SetBinContent(21,-1.138087);
   h2213->SetBinContent(22,-2.217014);
   h2213->SetBinContent(23,0.281514);
   h2213->SetBinContent(24,-1.096336);
   h2213->SetBinContent(25,-5.226767);
   h2213->SetBinContent(26,-8.885945);
   h2213->SetBinContent(27,-4.921678);
   h2213->SetBinContent(28,-13.11213);
   h2213->SetBinContent(29,-12.84074);
   h2213->SetBinContent(30,-13.2891);
   h2213->SetBinContent(31,-13.13169);
   h2213->SetBinContent(32,-9.501158);
   h2213->SetBinContent(33,-15.03918);
   h2213->SetBinContent(34,-15.19557);
   h2213->SetBinContent(35,-17.04138);
   h2213->SetBinContent(36,-14.21579);
   h2213->SetBinContent(37,-17.75998);
   h2213->SetBinContent(38,-8.579562);
   h2213->SetBinContent(39,-9.370775);
   h2213->SetBinContent(40,-4.56391);
   h2213->SetBinContent(41,-5.39677);
   h2213->SetBinContent(42,-8.323278);
   h2213->SetBinContent(43,-1.780828);
   h2213->SetBinContent(44,-1.627912);
   h2213->SetBinContent(45,1.88146);
   h2213->SetBinContent(46,3.520703);
   h2213->SetBinContent(47,2.579607);
   h2213->SetBinContent(48,4.036335);
   h2213->SetBinContent(49,4.619984);
   h2213->SetBinContent(50,1.91781);
   h2213->SetBinContent(51,5.454826);
   h2213->SetBinContent(52,5.884598);
   h2213->SetBinContent(53,6.254922);
   h2213->SetBinContent(54,6.172976);
   h2213->SetBinContent(55,6.631861);
   h2213->SetBinContent(56,13.69266);
   h2213->SetBinContent(57,16.17798);
   h2213->SetBinContent(58,14.28681);
   h2213->SetBinContent(59,10.16695);
   h2213->SetBinContent(60,7.234018);
   h2213->SetBinContent(61,6.136722);
   h2213->SetBinContent(62,4.327006);
   h2213->SetBinContent(63,1.861328);
   h2213->SetBinContent(64,0.329579);
   h2213->SetBinContent(65,-0.08186793);
   h2213->SetBinContent(66,0.03173997);
   h2213->SetBinContent(67,-0.002432506);
   h2213->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2213->SetLineColor(ci);
   h2213->GetXaxis()->SetLabelFont(42);
   h2213->GetXaxis()->SetLabelSize(0.035);
   h2213->GetXaxis()->SetTitleSize(0.035);
   h2213->GetXaxis()->SetTitleFont(42);
   h2213->GetYaxis()->SetLabelFont(42);
   h2213->GetYaxis()->SetLabelSize(0.035);
   h2213->GetYaxis()->SetTitleSize(0.035);
   h2213->GetYaxis()->SetTitleFont(42);
   h2213->GetZaxis()->SetLabelFont(42);
   h2213->GetZaxis()->SetLabelSize(0.035);
   h2213->GetZaxis()->SetTitleSize(0.035);
   h2213->GetZaxis()->SetTitleFont(42);
   h2213->Draw("SAME");
      tex = new TLatex(1.05,-80,"<P_{3}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_4->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_5
   c1_5 = new TPad("c1_5", "c1_5",0.3334333,0.3334333,0.6665667,0.6665667);
   c1_5->Draw();
   c1_5->cd();
   c1_5->Range(0.375,-237.176,3.138158,240.4031);
   c1_5->SetFillColor(10);
   c1_5->SetBorderMode(0);
   c1_5->SetBorderSize(2);
   c1_5->SetTickx(1);
   c1_5->SetTicky(1);
   c1_5->SetLeftMargin(0.19);
   c1_5->SetRightMargin(0.05);
   c1_5->SetTopMargin(0.07);
   c1_5->SetBottomMargin(0.17);
   c1_5->SetFrameFillColor(0);
   c1_5->SetFrameBorderMode(0);
   c1_5->SetFrameBorderMode(0);
   
   TH1F *h1214 = new TH1F("h1214","Y40 ",70,0.9,3);
   h1214->SetBinContent(4,-26.05894);
   h1214->SetBinContent(5,9.007999);
   h1214->SetBinContent(6,-4.70481);
   h1214->SetBinContent(7,25.12562);
   h1214->SetBinContent(8,66.46412);
   h1214->SetBinContent(9,91.40782);
   h1214->SetBinContent(10,94.33911);
   h1214->SetBinContent(11,2.766673);
   h1214->SetBinContent(12,-22.10875);
   h1214->SetBinContent(13,-41.19305);
   h1214->SetBinContent(14,-53.70682);
   h1214->SetBinContent(15,-56.48629);
   h1214->SetBinContent(16,-75.15742);
   h1214->SetBinContent(17,-112.2225);
   h1214->SetBinContent(18,-58.47416);
   h1214->SetBinContent(19,-101.7581);
   h1214->SetBinContent(20,-56.98249);
   h1214->SetBinContent(21,-92.60986);
   h1214->SetBinContent(22,-87.98058);
   h1214->SetBinContent(23,-85.55572);
   h1214->SetBinContent(24,-116.0464);
   h1214->SetBinContent(25,-114.3131);
   h1214->SetBinContent(26,-123.7317);
   h1214->SetBinContent(27,-93.23831);
   h1214->SetBinContent(28,-88.21224);
   h1214->SetBinContent(29,-36.49297);
   h1214->SetBinContent(30,-47.60075);
   h1214->SetBinContent(31,-56.35372);
   h1214->SetBinContent(32,-34.02423);
   h1214->SetBinContent(33,-66.72086);
   h1214->SetBinContent(34,-69.63831);
   h1214->SetBinContent(35,-57.14099);
   h1214->SetBinContent(36,-35.15721);
   h1214->SetBinContent(37,-50.14967);
   h1214->SetBinContent(38,-28.35541);
   h1214->SetBinContent(39,-18.99892);
   h1214->SetBinContent(40,56.12848);
   h1214->SetBinContent(41,56.70663);
   h1214->SetBinContent(42,82.53529);
   h1214->SetBinContent(43,107.937);
   h1214->SetBinContent(44,107.566);
   h1214->SetBinContent(45,121.364);
   h1214->SetBinContent(46,162.8607);
   h1214->SetBinContent(47,137.1901);
   h1214->SetBinContent(48,142.0275);
   h1214->SetBinContent(49,172.2669);
   h1214->SetBinContent(50,149.3686);
   h1214->SetBinContent(51,72.4389);
   h1214->SetBinContent(52,33.05089);
   h1214->SetBinContent(53,-34.92863);
   h1214->SetBinContent(54,-43.43455);
   h1214->SetBinContent(55,-46.12083);
   h1214->SetBinContent(56,-79.50223);
   h1214->SetBinContent(57,-29.61553);
   h1214->SetBinContent(58,23.70743);
   h1214->SetBinContent(59,28.89836);
   h1214->SetBinContent(60,1.894184);
   h1214->SetBinContent(61,15.30675);
   h1214->SetBinContent(62,14.79945);
   h1214->SetBinContent(63,13.15109);
   h1214->SetBinContent(64,8.18814);
   h1214->SetBinContent(65,4.345643);
   h1214->SetBinContent(66,-1.89265);
   h1214->SetBinContent(67,-1.172639);
   h1214->SetBinError(4,10.11411);
   h1214->SetBinError(5,14.3497);
   h1214->SetBinError(6,14.0623);
   h1214->SetBinError(7,14.17065);
   h1214->SetBinError(8,18.44023);
   h1214->SetBinError(9,20.80325);
   h1214->SetBinError(10,18.97964);
   h1214->SetBinError(11,17.89378);
   h1214->SetBinError(12,17.90946);
   h1214->SetBinError(13,18.25825);
   h1214->SetBinError(14,19.08032);
   h1214->SetBinError(15,19.00281);
   h1214->SetBinError(16,18.46348);
   h1214->SetBinError(17,17.3982);
   h1214->SetBinError(18,16.34698);
   h1214->SetBinError(19,14.96653);
   h1214->SetBinError(20,14.81325);
   h1214->SetBinError(21,15.11646);
   h1214->SetBinError(22,14.90238);
   h1214->SetBinError(23,13.60629);
   h1214->SetBinError(24,15.57219);
   h1214->SetBinError(25,16.36986);
   h1214->SetBinError(26,15.79501);
   h1214->SetBinError(27,16.68744);
   h1214->SetBinError(28,16.9558);
   h1214->SetBinError(29,16.58995);
   h1214->SetBinError(30,17.11646);
   h1214->SetBinError(31,16.06306);
   h1214->SetBinError(32,18.15948);
   h1214->SetBinError(33,16.1423);
   h1214->SetBinError(34,16.76861);
   h1214->SetBinError(35,18.05585);
   h1214->SetBinError(36,18.09982);
   h1214->SetBinError(37,17.05043);
   h1214->SetBinError(38,18.14754);
   h1214->SetBinError(39,18.83778);
   h1214->SetBinError(40,18.06242);
   h1214->SetBinError(41,20.23807);
   h1214->SetBinError(42,18.93835);
   h1214->SetBinError(43,17.37248);
   h1214->SetBinError(44,17.61283);
   h1214->SetBinError(45,17.60569);
   h1214->SetBinError(46,17.23583);
   h1214->SetBinError(47,16.20107);
   h1214->SetBinError(48,16.61189);
   h1214->SetBinError(49,17.42182);
   h1214->SetBinError(50,14.55092);
   h1214->SetBinError(51,12.77316);
   h1214->SetBinError(52,12.83826);
   h1214->SetBinError(53,12.37134);
   h1214->SetBinError(54,13.27653);
   h1214->SetBinError(55,13.47278);
   h1214->SetBinError(56,14.10622);
   h1214->SetBinError(57,13.63086);
   h1214->SetBinError(58,11.75316);
   h1214->SetBinError(59,11.28341);
   h1214->SetBinError(60,6.312867);
   h1214->SetBinError(61,5.866967);
   h1214->SetBinError(62,5.070201);
   h1214->SetBinError(63,4.298094);
   h1214->SetBinError(64,3.222716);
   h1214->SetBinError(65,2.981958);
   h1214->SetBinError(66,1.760959);
   h1214->SetBinError(67,1.172639);
   h1214->SetBinError(71,6.88762e-05);
   h1214->SetEntries(15723);
   h1214->SetMarkerStyle(21);
   h1214->SetMarkerSize(0.7);
   h1214->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h1214->GetXaxis()->SetNdivisions(504);
   h1214->GetXaxis()->SetLabelFont(42);
   h1214->GetXaxis()->SetLabelSize(0.06);
   h1214->GetXaxis()->SetTitleSize(0.06);
   h1214->GetXaxis()->SetTitleOffset(1.2);
   h1214->GetXaxis()->SetTitleFont(132);
   h1214->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1214->GetYaxis()->SetNdivisions(508);
   h1214->GetYaxis()->SetLabelFont(42);
   h1214->GetYaxis()->SetLabelSize(0.06);
   h1214->GetYaxis()->SetTitleSize(0.06);
   h1214->GetYaxis()->SetTitleOffset(1.5);
   h1214->GetYaxis()->SetTitleFont(132);
   h1214->GetZaxis()->SetLabelFont(42);
   h1214->GetZaxis()->SetLabelSize(0.035);
   h1214->GetZaxis()->SetTitleSize(0.035);
   h1214->GetZaxis()->SetTitleFont(42);
   h1214->Draw("PEX0 ");
   
   TH1F *h2214 = new TH1F("h2214","Y40 ",70,0.9,3);
   h2214->SetBinContent(4,-0.06666114);
   h2214->SetBinContent(5,-13.79935);
   h2214->SetBinContent(6,-5.572407);
   h2214->SetBinContent(7,15.96051);
   h2214->SetBinContent(8,65.82402);
   h2214->SetBinContent(9,126.7335);
   h2214->SetBinContent(10,94.43822);
   h2214->SetBinContent(11,23.04856);
   h2214->SetBinContent(12,-27.25739);
   h2214->SetBinContent(13,-39.08723);
   h2214->SetBinContent(14,-60.38138);
   h2214->SetBinContent(15,-88.49462);
   h2214->SetBinContent(16,-96.69653);
   h2214->SetBinContent(17,-99.42804);
   h2214->SetBinContent(18,-87.4515);
   h2214->SetBinContent(19,-86.60086);
   h2214->SetBinContent(20,-87.77809);
   h2214->SetBinContent(21,-87.58888);
   h2214->SetBinContent(22,-91.25876);
   h2214->SetBinContent(23,-99.47583);
   h2214->SetBinContent(24,-109.0017);
   h2214->SetBinContent(25,-118.9062);
   h2214->SetBinContent(26,-120.8984);
   h2214->SetBinContent(27,-111.8017);
   h2214->SetBinContent(28,-94.38925);
   h2214->SetBinContent(29,-69.62527);
   h2214->SetBinContent(30,-60.63812);
   h2214->SetBinContent(31,-61.56698);
   h2214->SetBinContent(32,-68.71655);
   h2214->SetBinContent(33,-69.98659);
   h2214->SetBinContent(34,-67.13238);
   h2214->SetBinContent(35,-60.63507);
   h2214->SetBinContent(36,-52.17087);
   h2214->SetBinContent(37,-37.39676);
   h2214->SetBinContent(38,-16.53947);
   h2214->SetBinContent(39,4.335652);
   h2214->SetBinContent(40,24.90426);
   h2214->SetBinContent(41,55.02721);
   h2214->SetBinContent(42,81.15475);
   h2214->SetBinContent(43,109.2898);
   h2214->SetBinContent(44,134.7474);
   h2214->SetBinContent(45,157.9083);
   h2214->SetBinContent(46,171.8533);
   h2214->SetBinContent(47,172.3788);
   h2214->SetBinContent(48,161.8375);
   h2214->SetBinContent(49,138.7009);
   h2214->SetBinContent(50,109.043);
   h2214->SetBinContent(51,75.26051);
   h2214->SetBinContent(52,34.68114);
   h2214->SetBinContent(53,-6.95759);
   h2214->SetBinContent(54,-50.42039);
   h2214->SetBinContent(55,-69.59109);
   h2214->SetBinContent(56,-57.19903);
   h2214->SetBinContent(57,-19.77307);
   h2214->SetBinContent(58,16.1539);
   h2214->SetBinContent(59,22.77937);
   h2214->SetBinContent(60,11.94049);
   h2214->SetBinContent(61,7.02792);
   h2214->SetBinContent(62,7.633825);
   h2214->SetBinContent(63,7.737597);
   h2214->SetBinContent(64,5.509134);
   h2214->SetBinContent(65,1.553083);
   h2214->SetBinContent(66,0.190291);
   h2214->SetBinContent(67,-0.02210301);
   h2214->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2214->SetLineColor(ci);
   h2214->GetXaxis()->SetLabelFont(42);
   h2214->GetXaxis()->SetLabelSize(0.035);
   h2214->GetXaxis()->SetTitleSize(0.035);
   h2214->GetXaxis()->SetTitleFont(42);
   h2214->GetYaxis()->SetLabelFont(42);
   h2214->GetYaxis()->SetLabelSize(0.035);
   h2214->GetYaxis()->SetTitleSize(0.035);
   h2214->GetYaxis()->SetTitleFont(42);
   h2214->GetZaxis()->SetLabelFont(42);
   h2214->GetZaxis()->SetLabelSize(0.035);
   h2214->GetZaxis()->SetTitleSize(0.035);
   h2214->GetZaxis()->SetTitleFont(42);
   h2214->Draw("SAME");
      tex = new TLatex(2.5,150,"<P_{4}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_5->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_6
   c1_6 = new TPad("c1_6", "c1_6",0.6667667,0.3334333,0.9999,0.6665667);
   c1_6->Draw();
   c1_6->cd();
   c1_6->Range(0.375,-76.88377,3.138158,69.81823);
   c1_6->SetFillColor(10);
   c1_6->SetBorderMode(0);
   c1_6->SetBorderSize(2);
   c1_6->SetTickx(1);
   c1_6->SetTicky(1);
   c1_6->SetLeftMargin(0.19);
   c1_6->SetRightMargin(0.05);
   c1_6->SetTopMargin(0.07);
   c1_6->SetBottomMargin(0.17);
   c1_6->SetFrameFillColor(0);
   c1_6->SetFrameBorderMode(0);
   c1_6->SetFrameBorderMode(0);
   
   TH1F *h1215 = new TH1F("h1215","Y50 ",70,0.9,3);
   h1215->SetBinContent(4,8.600776);
   h1215->SetBinContent(5,19.49544);
   h1215->SetBinContent(6,-27.12215);
   h1215->SetBinContent(7,-13.10353);
   h1215->SetBinContent(8,32.73296);
   h1215->SetBinContent(9,20.46353);
   h1215->SetBinContent(10,-11.34525);
   h1215->SetBinContent(11,-20.96354);
   h1215->SetBinContent(12,6.363934);
   h1215->SetBinContent(13,-20.85166);
   h1215->SetBinContent(14,-2.828936);
   h1215->SetBinContent(15,-14.9499);
   h1215->SetBinContent(16,7.220068);
   h1215->SetBinContent(17,-8.75481);
   h1215->SetBinContent(18,-4.319918);
   h1215->SetBinContent(19,-3.339376);
   h1215->SetBinContent(20,4.555078);
   h1215->SetBinContent(21,4.594578);
   h1215->SetBinContent(22,1.15509);
   h1215->SetBinContent(23,-29.1701);
   h1215->SetBinContent(24,17.89461);
   h1215->SetBinContent(25,-16.08238);
   h1215->SetBinContent(26,-0.7997252);
   h1215->SetBinContent(27,-16.1638);
   h1215->SetBinContent(28,-26.33426);
   h1215->SetBinContent(29,-14.03244);
   h1215->SetBinContent(30,-15.27884);
   h1215->SetBinContent(31,-6.327363);
   h1215->SetBinContent(32,0.5425109);
   h1215->SetBinContent(33,-12.2637);
   h1215->SetBinContent(34,9.130679);
   h1215->SetBinContent(35,10.7585);
   h1215->SetBinContent(36,-5.419057);
   h1215->SetBinContent(37,-10.62587);
   h1215->SetBinContent(38,8.659059);
   h1215->SetBinContent(39,-11.7129);
   h1215->SetBinContent(40,-26.68102);
   h1215->SetBinContent(41,-25.13065);
   h1215->SetBinContent(42,-4.188358);
   h1215->SetBinContent(43,18.43316);
   h1215->SetBinContent(44,-28.94869);
   h1215->SetBinContent(45,10.18822);
   h1215->SetBinContent(46,27.60137);
   h1215->SetBinContent(47,-29.6713);
   h1215->SetBinContent(48,8.893467);
   h1215->SetBinContent(49,38.84194);
   h1215->SetBinContent(50,14.57755);
   h1215->SetBinContent(51,16.00984);
   h1215->SetBinContent(52,-9.416558);
   h1215->SetBinContent(53,1.969915);
   h1215->SetBinContent(54,-18.99627);
   h1215->SetBinContent(55,-21.26498);
   h1215->SetBinContent(56,-28.98005);
   h1215->SetBinContent(57,-5.385255);
   h1215->SetBinContent(58,-11.23757);
   h1215->SetBinContent(59,-7.796047);
   h1215->SetBinContent(60,-8.858596);
   h1215->SetBinContent(61,3.304846);
   h1215->SetBinContent(62,4.18474);
   h1215->SetBinContent(63,-7.970665);
   h1215->SetBinContent(64,0.9207785);
   h1215->SetBinContent(65,-4.235466);
   h1215->SetBinContent(66,1.934474);
   h1215->SetBinContent(67,-0.3364842);
   h1215->SetBinError(4,10.237);
   h1215->SetBinError(5,15.05273);
   h1215->SetBinError(6,14.0223);
   h1215->SetBinError(7,14.04216);
   h1215->SetBinError(8,18.40243);
   h1215->SetBinError(9,20.82623);
   h1215->SetBinError(10,18.25233);
   h1215->SetBinError(11,18.95695);
   h1215->SetBinError(12,18.17662);
   h1215->SetBinError(13,18.52339);
   h1215->SetBinError(14,18.62191);
   h1215->SetBinError(15,18.07521);
   h1215->SetBinError(16,15.9629);
   h1215->SetBinError(17,15.16984);
   h1215->SetBinError(18,13.69341);
   h1215->SetBinError(19,12.14155);
   h1215->SetBinError(20,12.29331);
   h1215->SetBinError(21,12.18396);
   h1215->SetBinError(22,12.1395);
   h1215->SetBinError(23,11.60577);
   h1215->SetBinError(24,13.13411);
   h1215->SetBinError(25,14.44894);
   h1215->SetBinError(26,14.43531);
   h1215->SetBinError(27,16.52001);
   h1215->SetBinError(28,16.97231);
   h1215->SetBinError(29,17.36138);
   h1215->SetBinError(30,17.93696);
   h1215->SetBinError(31,15.84144);
   h1215->SetBinError(32,17.81644);
   h1215->SetBinError(33,16.51377);
   h1215->SetBinError(34,17.66953);
   h1215->SetBinError(35,18.58062);
   h1215->SetBinError(36,19.29959);
   h1215->SetBinError(37,19.28133);
   h1215->SetBinError(38,20.40438);
   h1215->SetBinError(39,20.82105);
   h1215->SetBinError(40,20.20702);
   h1215->SetBinError(41,21.61429);
   h1215->SetBinError(42,20.89804);
   h1215->SetBinError(43,17.84364);
   h1215->SetBinError(44,17.64398);
   h1215->SetBinError(45,16.37812);
   h1215->SetBinError(46,14.16193);
   h1215->SetBinError(47,13.93731);
   h1215->SetBinError(48,14.8995);
   h1215->SetBinError(49,15.39794);
   h1215->SetBinError(50,13.68324);
   h1215->SetBinError(51,13.57304);
   h1215->SetBinError(52,13.13359);
   h1215->SetBinError(53,12.01441);
   h1215->SetBinError(54,12.54503);
   h1215->SetBinError(55,12.64838);
   h1215->SetBinError(56,13.49267);
   h1215->SetBinError(57,13.14094);
   h1215->SetBinError(58,12.30359);
   h1215->SetBinError(59,11.2892);
   h1215->SetBinError(60,7.057046);
   h1215->SetBinError(61,5.529052);
   h1215->SetBinError(62,4.598556);
   h1215->SetBinError(63,4.765715);
   h1215->SetBinError(64,1.831859);
   h1215->SetBinError(65,2.693454);
   h1215->SetBinError(66,1.263376);
   h1215->SetBinError(67,0.3364842);
   h1215->SetBinError(71,6.88762e-05);
   h1215->SetEntries(15723);
   h1215->SetMarkerStyle(21);
   h1215->SetMarkerSize(0.7);
   h1215->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h1215->GetXaxis()->SetNdivisions(505);
   h1215->GetXaxis()->SetLabelFont(42);
   h1215->GetXaxis()->SetLabelSize(0.06);
   h1215->GetXaxis()->SetTitleSize(0.06);
   h1215->GetXaxis()->SetTitleOffset(1.2);
   h1215->GetXaxis()->SetTitleFont(132);
   h1215->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1215->GetYaxis()->SetNdivisions(508);
   h1215->GetYaxis()->SetLabelFont(42);
   h1215->GetYaxis()->SetLabelSize(0.06);
   h1215->GetYaxis()->SetTitleSize(0.06);
   h1215->GetYaxis()->SetTitleOffset(1.5);
   h1215->GetYaxis()->SetTitleFont(132);
   h1215->GetZaxis()->SetLabelFont(42);
   h1215->GetZaxis()->SetLabelSize(0.035);
   h1215->GetZaxis()->SetTitleSize(0.035);
   h1215->GetZaxis()->SetTitleFont(42);
   h1215->Draw("PEX0 ");
   
   TH1F *h2215 = new TH1F("h2215","Y50 ",70,0.9,3);
   h2215->SetBinContent(4,1.970639);
   h2215->SetBinContent(5,-0.5045074);
   h2215->SetBinContent(6,-1.338242);
   h2215->SetBinContent(7,1.540929);
   h2215->SetBinContent(8,3.400055);
   h2215->SetBinContent(9,8.772138);
   h2215->SetBinContent(10,6.452623);
   h2215->SetBinContent(11,-2.196164);
   h2215->SetBinContent(12,-7.240027);
   h2215->SetBinContent(13,-13.53268);
   h2215->SetBinContent(14,-9.755399);
   h2215->SetBinContent(15,-13.60492);
   h2215->SetBinContent(16,-11.775);
   h2215->SetBinContent(17,-11.84821);
   h2215->SetBinContent(18,-7.489361);
   h2215->SetBinContent(19,-9.241748);
   h2215->SetBinContent(20,-7.141844);
   h2215->SetBinContent(21,-8.178953);
   h2215->SetBinContent(22,-8.129878);
   h2215->SetBinContent(23,-7.317693);
   h2215->SetBinContent(24,-8.30275);
   h2215->SetBinContent(25,-5.914886);
   h2215->SetBinContent(26,-5.084707);
   h2215->SetBinContent(27,-7.593126);
   h2215->SetBinContent(28,-9.338276);
   h2215->SetBinContent(29,-8.272154);
   h2215->SetBinContent(30,-6.718102);
   h2215->SetBinContent(31,-8.140491);
   h2215->SetBinContent(32,-4.073854);
   h2215->SetBinContent(33,-6.221718);
   h2215->SetBinContent(34,-2.484257);
   h2215->SetBinContent(35,-4.701918);
   h2215->SetBinContent(36,-5.989712);
   h2215->SetBinContent(37,-1.931477);
   h2215->SetBinContent(38,-3.457078);
   h2215->SetBinContent(39,-2.58053);
   h2215->SetBinContent(40,-1.943056);
   h2215->SetBinContent(41,-1.779863);
   h2215->SetBinContent(42,1.471285);
   h2215->SetBinContent(43,-3.236104);
   h2215->SetBinContent(44,3.072055);
   h2215->SetBinContent(45,0.9336059);
   h2215->SetBinContent(46,-0.7847738);
   h2215->SetBinContent(47,-1.615136);
   h2215->SetBinContent(48,-3.676051);
   h2215->SetBinContent(49,-3.215635);
   h2215->SetBinContent(50,-3.057111);
   h2215->SetBinContent(51,-8.651585);
   h2215->SetBinContent(52,-9.667144);
   h2215->SetBinContent(53,-10.44644);
   h2215->SetBinContent(54,-12.36255);
   h2215->SetBinContent(55,-12.06806);
   h2215->SetBinContent(56,-8.713013);
   h2215->SetBinContent(57,-7.656883);
   h2215->SetBinContent(58,-3.619479);
   h2215->SetBinContent(59,-3.61361);
   h2215->SetBinContent(60,-5.278833);
   h2215->SetBinContent(61,-5.652591);
   h2215->SetBinContent(62,-4.738954);
   h2215->SetBinContent(63,-2.444745);
   h2215->SetBinContent(64,-0.5460791);
   h2215->SetBinContent(65,-0.0567161);
   h2215->SetBinContent(66,-0.03452188);
   h2215->SetBinContent(67,0.009482911);
   h2215->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2215->SetLineColor(ci);
   h2215->GetXaxis()->SetLabelFont(42);
   h2215->GetXaxis()->SetLabelSize(0.035);
   h2215->GetXaxis()->SetTitleSize(0.035);
   h2215->GetXaxis()->SetTitleFont(42);
   h2215->GetYaxis()->SetLabelFont(42);
   h2215->GetYaxis()->SetLabelSize(0.035);
   h2215->GetYaxis()->SetTitleSize(0.035);
   h2215->GetYaxis()->SetTitleFont(42);
   h2215->GetZaxis()->SetLabelFont(42);
   h2215->GetZaxis()->SetLabelSize(0.035);
   h2215->GetZaxis()->SetTitleSize(0.035);
   h2215->GetZaxis()->SetTitleFont(42);
   h2215->Draw("SAME");
      tex = new TLatex(2.5,40,"<P_{5}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_6->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_7
   c1_7 = new TPad("c1_7", "c1_7",0.0001,0.0001,0.3332333,0.3332333);
   c1_7->Draw();
   c1_7->cd();
   c1_7->Range(0.375,-284.5729,3.138158,287.2865);
   c1_7->SetFillColor(10);
   c1_7->SetBorderMode(0);
   c1_7->SetBorderSize(2);
   c1_7->SetTickx(1);
   c1_7->SetTicky(1);
   c1_7->SetLeftMargin(0.19);
   c1_7->SetRightMargin(0.05);
   c1_7->SetTopMargin(0.07);
   c1_7->SetBottomMargin(0.17);
   c1_7->SetFrameFillColor(0);
   c1_7->SetFrameBorderMode(0);
   c1_7->SetFrameBorderMode(0);
   
   TH1F *h1216 = new TH1F("h1216","Y60 ",70,0.9,3);
   h1216->SetBinContent(4,3.904607);
   h1216->SetBinContent(5,17.53903);
   h1216->SetBinContent(6,7.423199);
   h1216->SetBinContent(7,-19.0603);
   h1216->SetBinContent(8,64.08284);
   h1216->SetBinContent(9,5.481598);
   h1216->SetBinContent(10,-85.64993);
   h1216->SetBinContent(11,-137.7528);
   h1216->SetBinContent(12,-147.2522);
   h1216->SetBinContent(13,-117.5947);
   h1216->SetBinContent(14,-91.59808);
   h1216->SetBinContent(15,-40.25491);
   h1216->SetBinContent(16,-50.8598);
   h1216->SetBinContent(17,-4.248348);
   h1216->SetBinContent(18,48.90119);
   h1216->SetBinContent(19,33.96146);
   h1216->SetBinContent(20,11.86359);
   h1216->SetBinContent(21,70.80205);
   h1216->SetBinContent(22,60.66827);
   h1216->SetBinContent(23,71.35528);
   h1216->SetBinContent(24,91.02414);
   h1216->SetBinContent(25,120.5893);
   h1216->SetBinContent(26,113.8267);
   h1216->SetBinContent(27,162.5714);
   h1216->SetBinContent(28,150.9146);
   h1216->SetBinContent(29,163.3139);
   h1216->SetBinContent(30,197.2941);
   h1216->SetBinContent(31,160.4256);
   h1216->SetBinContent(32,207.8857);
   h1216->SetBinContent(33,180.0312);
   h1216->SetBinContent(34,180.6347);
   h1216->SetBinContent(35,183.6159);
   h1216->SetBinContent(36,173.0486);
   h1216->SetBinContent(37,138.955);
   h1216->SetBinContent(38,131.0335);
   h1216->SetBinContent(39,129.8677);
   h1216->SetBinContent(40,71.40232);
   h1216->SetBinContent(41,32.45901);
   h1216->SetBinContent(42,-30.07512);
   h1216->SetBinContent(43,-85.58744);
   h1216->SetBinContent(44,-122.3266);
   h1216->SetBinContent(45,-87.21957);
   h1216->SetBinContent(46,-150.9555);
   h1216->SetBinContent(47,-138.7566);
   h1216->SetBinContent(48,-116.4996);
   h1216->SetBinContent(49,-115.7006);
   h1216->SetBinContent(50,-82.55624);
   h1216->SetBinContent(51,-20.13863);
   h1216->SetBinContent(52,-2.815891);
   h1216->SetBinContent(53,48.97326);
   h1216->SetBinContent(54,14.73274);
   h1216->SetBinContent(55,1.353399);
   h1216->SetBinContent(56,-22.42445);
   h1216->SetBinContent(57,-13.8143);
   h1216->SetBinContent(58,-10.35039);
   h1216->SetBinContent(59,23.56329);
   h1216->SetBinContent(60,7.053172);
   h1216->SetBinContent(61,-6.796778);
   h1216->SetBinContent(62,-17.95968);
   h1216->SetBinContent(63,-10.26995);
   h1216->SetBinContent(64,-6.168139);
   h1216->SetBinContent(65,-2.093597);
   h1216->SetBinContent(66,1.485973);
   h1216->SetBinContent(67,0.7858571);
   h1216->SetBinError(4,10.22829);
   h1216->SetBinError(5,14.9049);
   h1216->SetBinError(6,13.77206);
   h1216->SetBinError(7,14.75866);
   h1216->SetBinError(8,19.08363);
   h1216->SetBinError(9,21.31931);
   h1216->SetBinError(10,19.5195);
   h1216->SetBinError(11,19.21072);
   h1216->SetBinError(12,18.8821);
   h1216->SetBinError(13,17.86419);
   h1216->SetBinError(14,17.02088);
   h1216->SetBinError(15,15.82728);
   h1216->SetBinError(16,16.21216);
   h1216->SetBinError(17,14.23715);
   h1216->SetBinError(18,13.88041);
   h1216->SetBinError(19,13.08401);
   h1216->SetBinError(20,12.65923);
   h1216->SetBinError(21,14.30165);
   h1216->SetBinError(22,14.25726);
   h1216->SetBinError(23,13.14712);
   h1216->SetBinError(24,14.52857);
   h1216->SetBinError(25,16.42099);
   h1216->SetBinError(26,16.81983);
   h1216->SetBinError(27,18.32058);
   h1216->SetBinError(28,18.22519);
   h1216->SetBinError(29,18.23673);
   h1216->SetBinError(30,19.42689);
   h1216->SetBinError(31,16.9476);
   h1216->SetBinError(32,18.67476);
   h1216->SetBinError(33,17.14859);
   h1216->SetBinError(34,18.29664);
   h1216->SetBinError(35,19.12891);
   h1216->SetBinError(36,19.14571);
   h1216->SetBinError(37,18.19216);
   h1216->SetBinError(38,18.69183);
   h1216->SetBinError(39,19.6556);
   h1216->SetBinError(40,18.82397);
   h1216->SetBinError(41,19.75279);
   h1216->SetBinError(42,19.38125);
   h1216->SetBinError(43,18.08892);
   h1216->SetBinError(44,17.35458);
   h1216->SetBinError(45,17.37581);
   h1216->SetBinError(46,16.69098);
   h1216->SetBinError(47,16.38245);
   h1216->SetBinError(48,16.52249);
   h1216->SetBinError(49,16.88439);
   h1216->SetBinError(50,13.588);
   h1216->SetBinError(51,12.88878);
   h1216->SetBinError(52,12.96928);
   h1216->SetBinError(53,12.40513);
   h1216->SetBinError(54,13.56511);
   h1216->SetBinError(55,13.92194);
   h1216->SetBinError(56,14.10598);
   h1216->SetBinError(57,13.49064);
   h1216->SetBinError(58,13.04268);
   h1216->SetBinError(59,11.7747);
   h1216->SetBinError(60,7.236461);
   h1216->SetBinError(61,5.638702);
   h1216->SetBinError(62,4.436402);
   h1216->SetBinError(63,4.617799);
   h1216->SetBinError(64,3.324276);
   h1216->SetBinError(65,2.721243);
   h1216->SetBinError(66,1.021052);
   h1216->SetBinError(67,0.7858571);
   h1216->SetBinError(71,6.88762e-05);
   h1216->SetEntries(15723);
   h1216->SetMarkerStyle(21);
   h1216->SetMarkerSize(0.7);
   h1216->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h1216->GetXaxis()->SetNdivisions(506);
   h1216->GetXaxis()->SetLabelFont(42);
   h1216->GetXaxis()->SetLabelSize(0.06);
   h1216->GetXaxis()->SetTitleSize(0.06);
   h1216->GetXaxis()->SetTitleOffset(1.2);
   h1216->GetXaxis()->SetTitleFont(132);
   h1216->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1216->GetYaxis()->SetNdivisions(508);
   h1216->GetYaxis()->SetLabelFont(42);
   h1216->GetYaxis()->SetLabelSize(0.06);
   h1216->GetYaxis()->SetTitleSize(0.06);
   h1216->GetYaxis()->SetTitleOffset(1.5);
   h1216->GetYaxis()->SetTitleFont(132);
   h1216->GetZaxis()->SetLabelFont(42);
   h1216->GetZaxis()->SetLabelSize(0.035);
   h1216->GetZaxis()->SetTitleSize(0.035);
   h1216->GetZaxis()->SetTitleFont(42);
   h1216->Draw("PEX0 ");
   
   TH1F *h2216 = new TH1F("h2216","Y60 ",70,0.9,3);
   h2216->SetBinContent(4,0.1639051);
   h2216->SetBinContent(5,-0.8818122);
   h2216->SetBinContent(6,4.206962);
   h2216->SetBinContent(7,-0.7434506);
   h2216->SetBinContent(8,5.624898);
   h2216->SetBinContent(9,0.6058091);
   h2216->SetBinContent(10,-73.52416);
   h2216->SetBinContent(11,-142.9524);
   h2216->SetBinContent(12,-148.514);
   h2216->SetBinContent(13,-123.4918);
   h2216->SetBinContent(14,-96.04637);
   h2216->SetBinContent(15,-49.05083);
   h2216->SetBinContent(16,-17.82675);
   h2216->SetBinContent(17,12.10256);
   h2216->SetBinContent(18,28.29424);
   h2216->SetBinContent(19,43.87452);
   h2216->SetBinContent(20,49.69173);
   h2216->SetBinContent(21,52.77872);
   h2216->SetBinContent(22,59.44384);
   h2216->SetBinContent(23,70.18639);
   h2216->SetBinContent(24,86.31789);
   h2216->SetBinContent(25,104.8423);
   h2216->SetBinContent(26,125.6138);
   h2216->SetBinContent(27,138.0995);
   h2216->SetBinContent(28,157.3919);
   h2216->SetBinContent(29,163.0318);
   h2216->SetBinContent(30,171.8267);
   h2216->SetBinContent(31,178.9592);
   h2216->SetBinContent(32,192.7664);
   h2216->SetBinContent(33,198.7103);
   h2216->SetBinContent(34,189.3384);
   h2216->SetBinContent(35,178.76);
   h2216->SetBinContent(36,163.6206);
   h2216->SetBinContent(37,141.1078);
   h2216->SetBinContent(38,111.2235);
   h2216->SetBinContent(39,77.81406);
   h2216->SetBinContent(40,44.62414);
   h2216->SetBinContent(41,-0.6980277);
   h2216->SetBinContent(42,-36.45466);
   h2216->SetBinContent(43,-70.77015);
   h2216->SetBinContent(44,-98.1502);
   h2216->SetBinContent(45,-125.1277);
   h2216->SetBinContent(46,-143.9635);
   h2216->SetBinContent(47,-149.7221);
   h2216->SetBinContent(48,-138.2302);
   h2216->SetBinContent(49,-108.5837);
   h2216->SetBinContent(50,-74.49672);
   h2216->SetBinContent(51,-37.05127);
   h2216->SetBinContent(52,0.3507527);
   h2216->SetBinContent(53,26.67874);
   h2216->SetBinContent(54,36.5541);
   h2216->SetBinContent(55,21.82949);
   h2216->SetBinContent(56,-6.348722);
   h2216->SetBinContent(57,-19.9634);
   h2216->SetBinContent(58,-7.622328);
   h2216->SetBinContent(59,9.203726);
   h2216->SetBinContent(60,9.867301);
   h2216->SetBinContent(61,2.932844);
   h2216->SetBinContent(62,-2.42202);
   h2216->SetBinContent(63,-5.011342);
   h2216->SetBinContent(64,-4.137155);
   h2216->SetBinContent(65,-0.9890764);
   h2216->SetBinContent(66,-0.05084526);
   h2216->SetBinContent(67,-0.003609353);
   h2216->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2216->SetLineColor(ci);
   h2216->GetXaxis()->SetLabelFont(42);
   h2216->GetXaxis()->SetLabelSize(0.035);
   h2216->GetXaxis()->SetTitleSize(0.035);
   h2216->GetXaxis()->SetTitleFont(42);
   h2216->GetYaxis()->SetLabelFont(42);
   h2216->GetYaxis()->SetLabelSize(0.035);
   h2216->GetYaxis()->SetTitleSize(0.035);
   h2216->GetYaxis()->SetTitleFont(42);
   h2216->GetZaxis()->SetLabelFont(42);
   h2216->GetZaxis()->SetLabelSize(0.035);
   h2216->GetZaxis()->SetTitleSize(0.035);
   h2216->GetZaxis()->SetTitleFont(42);
   h2216->Draw("SAME");
      tex = new TLatex(2.5,150,"<P_{6}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_7->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_8
   c1_8 = new TPad("c1_8", "c1_8",0.3334333,0.0001,0.6665667,0.3332333);
   c1_8->Draw();
   c1_8->cd();
   c1_8->Range(0.375,-90.41938,3.138158,78.28294);
   c1_8->SetFillColor(10);
   c1_8->SetBorderMode(0);
   c1_8->SetBorderSize(2);
   c1_8->SetTickx(1);
   c1_8->SetTicky(1);
   c1_8->SetLeftMargin(0.19);
   c1_8->SetRightMargin(0.05);
   c1_8->SetTopMargin(0.07);
   c1_8->SetBottomMargin(0.17);
   c1_8->SetFrameFillColor(0);
   c1_8->SetFrameBorderMode(0);
   c1_8->SetFrameBorderMode(0);
   
   TH1F *h1217 = new TH1F("h1217","Y70 ",70,0.9,3);
   h1217->SetBinContent(4,-26.99043);
   h1217->SetBinContent(5,8.726592);
   h1217->SetBinContent(6,-19.08791);
   h1217->SetBinContent(7,-10.44072);
   h1217->SetBinContent(8,25.36848);
   h1217->SetBinContent(9,25.24554);
   h1217->SetBinContent(10,-8.570497);
   h1217->SetBinContent(11,-5.364385);
   h1217->SetBinContent(12,-28.77002);
   h1217->SetBinContent(13,-15.08014);
   h1217->SetBinContent(14,-22.84909);
   h1217->SetBinContent(15,-36.6148);
   h1217->SetBinContent(16,7.9094);
   h1217->SetBinContent(17,-8.153274);
   h1217->SetBinContent(18,6.602448);
   h1217->SetBinContent(19,-6.213639);
   h1217->SetBinContent(20,3.324868);
   h1217->SetBinContent(21,1.417878);
   h1217->SetBinContent(22,-11.55713);
   h1217->SetBinContent(23,20.66626);
   h1217->SetBinContent(24,24.34748);
   h1217->SetBinContent(25,8.924684);
   h1217->SetBinContent(26,-0.9297398);
   h1217->SetBinContent(27,10.79473);
   h1217->SetBinContent(28,15.50831);
   h1217->SetBinContent(29,10.08963);
   h1217->SetBinContent(30,43.936);
   h1217->SetBinContent(31,4.879029);
   h1217->SetBinContent(32,9.821972);
   h1217->SetBinContent(33,-16.84621);
   h1217->SetBinContent(34,-8.383595);
   h1217->SetBinContent(35,23.2228);
   h1217->SetBinContent(36,-4.680207);
   h1217->SetBinContent(37,3.736763);
   h1217->SetBinContent(38,-36.87751);
   h1217->SetBinContent(39,31.26052);
   h1217->SetBinContent(40,-1.071865);
   h1217->SetBinContent(41,-9.396906);
   h1217->SetBinContent(42,14.2621);
   h1217->SetBinContent(43,-18.26364);
   h1217->SetBinContent(44,-1.8699);
   h1217->SetBinContent(45,11.66072);
   h1217->SetBinContent(46,-14.62784);
   h1217->SetBinContent(47,-34.02077);
   h1217->SetBinContent(48,-7.350077);
   h1217->SetBinContent(49,4.228343);
   h1217->SetBinContent(50,-0.958356);
   h1217->SetBinContent(51,-12.49109);
   h1217->SetBinContent(52,11.85751);
   h1217->SetBinContent(53,-1.165578);
   h1217->SetBinContent(54,7.059052);
   h1217->SetBinContent(55,-8.100172);
   h1217->SetBinContent(56,3.240221);
   h1217->SetBinContent(57,8.848454);
   h1217->SetBinContent(58,3.595496);
   h1217->SetBinContent(59,3.008382);
   h1217->SetBinContent(60,5.318462);
   h1217->SetBinContent(61,1.935739);
   h1217->SetBinContent(62,-3.028616);
   h1217->SetBinContent(63,-1.70662);
   h1217->SetBinContent(64,-3.80891);
   h1217->SetBinContent(65,-1.064511);
   h1217->SetBinContent(66,-3.593706);
   h1217->SetBinContent(67,1.245187);
   h1217->SetBinError(4,9.987898);
   h1217->SetBinError(5,14.46641);
   h1217->SetBinError(6,14.21649);
   h1217->SetBinError(7,14.9044);
   h1217->SetBinError(8,18.94475);
   h1217->SetBinError(9,21.63354);
   h1217->SetBinError(10,19.19593);
   h1217->SetBinError(11,19.26597);
   h1217->SetBinError(12,18.26532);
   h1217->SetBinError(13,16.77782);
   h1217->SetBinError(14,17.52758);
   h1217->SetBinError(15,16.63972);
   h1217->SetBinError(16,16.32368);
   h1217->SetBinError(17,15.90341);
   h1217->SetBinError(18,14.89516);
   h1217->SetBinError(19,14.35977);
   h1217->SetBinError(20,13.67347);
   h1217->SetBinError(21,14.76721);
   h1217->SetBinError(22,14.3839);
   h1217->SetBinError(23,13.08487);
   h1217->SetBinError(24,14.85889);
   h1217->SetBinError(25,15.77854);
   h1217->SetBinError(26,16.22294);
   h1217->SetBinError(27,16.77377);
   h1217->SetBinError(28,17.44549);
   h1217->SetBinError(29,17.12867);
   h1217->SetBinError(30,16.43236);
   h1217->SetBinError(31,15.64489);
   h1217->SetBinError(32,16.83312);
   h1217->SetBinError(33,14.57249);
   h1217->SetBinError(34,16.4516);
   h1217->SetBinError(35,17.50844);
   h1217->SetBinError(36,17.91044);
   h1217->SetBinError(37,18.09973);
   h1217->SetBinError(38,19.04779);
   h1217->SetBinError(39,20.12285);
   h1217->SetBinError(40,20.09041);
   h1217->SetBinError(41,20.87577);
   h1217->SetBinError(42,20.36765);
   h1217->SetBinError(43,18.85799);
   h1217->SetBinError(44,17.76074);
   h1217->SetBinError(45,16.98306);
   h1217->SetBinError(46,15.42734);
   h1217->SetBinError(47,14.7697);
   h1217->SetBinError(48,15.95637);
   h1217->SetBinError(49,15.66848);
   h1217->SetBinError(50,13.56467);
   h1217->SetBinError(51,13.70137);
   h1217->SetBinError(52,13.07092);
   h1217->SetBinError(53,12.13179);
   h1217->SetBinError(54,13.16784);
   h1217->SetBinError(55,14.36535);
   h1217->SetBinError(56,13.60593);
   h1217->SetBinError(57,13.17296);
   h1217->SetBinError(58,12.56353);
   h1217->SetBinError(59,11.38091);
   h1217->SetBinError(60,6.953611);
   h1217->SetBinError(61,5.986258);
   h1217->SetBinError(62,4.770774);
   h1217->SetBinError(63,4.779115);
   h1217->SetBinError(64,2.043933);
   h1217->SetBinError(65,1.926963);
   h1217->SetBinError(66,2.078539);
   h1217->SetBinError(67,1.245187);
   h1217->SetBinError(71,6.88762e-05);
   h1217->SetEntries(15723);
   h1217->SetMarkerStyle(21);
   h1217->SetMarkerSize(0.7);
   h1217->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h1217->GetXaxis()->SetNdivisions(507);
   h1217->GetXaxis()->SetLabelFont(42);
   h1217->GetXaxis()->SetLabelSize(0.06);
   h1217->GetXaxis()->SetTitleSize(0.06);
   h1217->GetXaxis()->SetTitleOffset(1.2);
   h1217->GetXaxis()->SetTitleFont(132);
   h1217->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1217->GetYaxis()->SetNdivisions(508);
   h1217->GetYaxis()->SetLabelFont(42);
   h1217->GetYaxis()->SetLabelSize(0.06);
   h1217->GetYaxis()->SetTitleSize(0.06);
   h1217->GetYaxis()->SetTitleOffset(1.5);
   h1217->GetYaxis()->SetTitleFont(132);
   h1217->GetZaxis()->SetLabelFont(42);
   h1217->GetZaxis()->SetLabelSize(0.035);
   h1217->GetZaxis()->SetTitleSize(0.035);
   h1217->GetZaxis()->SetTitleFont(42);
   h1217->Draw("PEX0 ");
   
   TH1F *h2217 = new TH1F("h2217","Y70 ",70,0.9,3);
   h2217->SetBinContent(4,3.600107);
   h2217->SetBinContent(5,-2.147008);
   h2217->SetBinContent(6,-0.2545116);
   h2217->SetBinContent(7,0.7397051);
   h2217->SetBinContent(8,3.085862);
   h2217->SetBinContent(9,6.516662);
   h2217->SetBinContent(10,0.03161756);
   h2217->SetBinContent(11,-14.54476);
   h2217->SetBinContent(12,-13.90953);
   h2217->SetBinContent(13,-4.792499);
   h2217->SetBinContent(14,-4.577907);
   h2217->SetBinContent(15,0.009921501);
   h2217->SetBinContent(16,3.884965);
   h2217->SetBinContent(17,4.445964);
   h2217->SetBinContent(18,3.193217);
   h2217->SetBinContent(19,6.148881);
   h2217->SetBinContent(20,6.223204);
   h2217->SetBinContent(21,7.954422);
   h2217->SetBinContent(22,6.953861);
   h2217->SetBinContent(23,6.804451);
   h2217->SetBinContent(24,5.540269);
   h2217->SetBinContent(25,7.784603);
   h2217->SetBinContent(26,7.415176);
   h2217->SetBinContent(27,3.778713);
   h2217->SetBinContent(28,3.34673);
   h2217->SetBinContent(29,-2.082926);
   h2217->SetBinContent(30,0.6133925);
   h2217->SetBinContent(31,2.020434);
   h2217->SetBinContent(32,1.985788);
   h2217->SetBinContent(33,3.875666);
   h2217->SetBinContent(34,2.176978);
   h2217->SetBinContent(35,3.620371);
   h2217->SetBinContent(36,4.207187);
   h2217->SetBinContent(37,3.283747);
   h2217->SetBinContent(38,2.042069);
   h2217->SetBinContent(39,2.281035);
   h2217->SetBinContent(40,-0.9006754);
   h2217->SetBinContent(41,-0.3826696);
   h2217->SetBinContent(42,-3.685184);
   h2217->SetBinContent(43,-1.161328);
   h2217->SetBinContent(44,-4.701281);
   h2217->SetBinContent(45,-2.286);
   h2217->SetBinContent(46,-2.353554);
   h2217->SetBinContent(47,-4.002029);
   h2217->SetBinContent(48,-2.235344);
   h2217->SetBinContent(49,-0.09473471);
   h2217->SetBinContent(50,-2.490337);
   h2217->SetBinContent(51,1.444505);
   h2217->SetBinContent(52,1.607713);
   h2217->SetBinContent(53,-0.6302699);
   h2217->SetBinContent(54,1.611605);
   h2217->SetBinContent(55,-3.738772);
   h2217->SetBinContent(56,-6.768969);
   h2217->SetBinContent(57,-3.461074);
   h2217->SetBinContent(58,-2.996401);
   h2217->SetBinContent(59,-0.3311801);
   h2217->SetBinContent(60,1.493333);
   h2217->SetBinContent(61,3.005163);
   h2217->SetBinContent(62,3.536389);
   h2217->SetBinContent(63,1.930295);
   h2217->SetBinContent(64,0.4202099);
   h2217->SetBinContent(65,0.1018392);
   h2217->SetBinContent(66,-0.03015959);
   h2217->SetBinContent(67,-0.01173247);
   h2217->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2217->SetLineColor(ci);
   h2217->GetXaxis()->SetLabelFont(42);
   h2217->GetXaxis()->SetLabelSize(0.035);
   h2217->GetXaxis()->SetTitleSize(0.035);
   h2217->GetXaxis()->SetTitleFont(42);
   h2217->GetYaxis()->SetLabelFont(42);
   h2217->GetYaxis()->SetLabelSize(0.035);
   h2217->GetYaxis()->SetTitleSize(0.035);
   h2217->GetYaxis()->SetTitleFont(42);
   h2217->GetZaxis()->SetLabelFont(42);
   h2217->GetZaxis()->SetLabelSize(0.035);
   h2217->GetZaxis()->SetTitleSize(0.035);
   h2217->GetZaxis()->SetTitleFont(42);
   h2217->Draw("SAME");
      tex = new TLatex(2.5,40,"<P_{7}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_8->Modified();
   c1->cd();
  
// ------------>Primitives in pad: c1_9
   c1_9 = new TPad("c1_9", "c1_9",0.6667667,0.0001,0.9999,0.3332333);
   c1_9->Draw();
   c1_9->cd();
   c1_9->Range(0.375,-247.6692,3.138158,196.5025);
   c1_9->SetFillColor(10);
   c1_9->SetBorderMode(0);
   c1_9->SetBorderSize(2);
   c1_9->SetTickx(1);
   c1_9->SetTicky(1);
   c1_9->SetLeftMargin(0.19);
   c1_9->SetRightMargin(0.05);
   c1_9->SetTopMargin(0.07);
   c1_9->SetBottomMargin(0.17);
   c1_9->SetFrameFillColor(0);
   c1_9->SetFrameBorderMode(0);
   c1_9->SetFrameBorderMode(0);
   
   TH1F *h1218 = new TH1F("h1218","Y80 ",70,0.9,3);
   h1218->SetBinContent(4,2.465823);
   h1218->SetBinContent(5,-19.04615);
   h1218->SetBinContent(6,12.26032);
   h1218->SetBinContent(7,-7.78255);
   h1218->SetBinContent(8,-9.410864);
   h1218->SetBinContent(9,-10.8776);
   h1218->SetBinContent(10,-54.61152);
   h1218->SetBinContent(11,-24.30144);
   h1218->SetBinContent(12,53.19931);
   h1218->SetBinContent(13,87.419);
   h1218->SetBinContent(14,120.485);
   h1218->SetBinContent(15,104.8368);
   h1218->SetBinContent(16,131.8433);
   h1218->SetBinContent(17,101.6384);
   h1218->SetBinContent(18,71.44995);
   h1218->SetBinContent(19,46.11369);
   h1218->SetBinContent(20,49.75411);
   h1218->SetBinContent(21,26.64087);
   h1218->SetBinContent(22,28.0686);
   h1218->SetBinContent(23,8.239272);
   h1218->SetBinContent(24,29.11714);
   h1218->SetBinContent(25,26.405);
   h1218->SetBinContent(26,-22.49002);
   h1218->SetBinContent(27,-32.07312);
   h1218->SetBinContent(28,-19.40387);
   h1218->SetBinContent(29,-29.68258);
   h1218->SetBinContent(30,-44.56219);
   h1218->SetBinContent(31,-32.79715);
   h1218->SetBinContent(32,-37.88791);
   h1218->SetBinContent(33,-103.5637);
   h1218->SetBinContent(34,-127.9074);
   h1218->SetBinContent(35,-103.4457);
   h1218->SetBinContent(36,-128.6881);
   h1218->SetBinContent(37,-136.811);
   h1218->SetBinContent(38,-89.32373);
   h1218->SetBinContent(39,-121.4511);
   h1218->SetBinContent(40,-92.23288);
   h1218->SetBinContent(41,-63.44488);
   h1218->SetBinContent(42,-15.41934);
   h1218->SetBinContent(43,-16.57019);
   h1218->SetBinContent(44,31.28626);
   h1218->SetBinContent(45,38.54837);
   h1218->SetBinContent(46,88.68845);
   h1218->SetBinContent(47,72.47439);
   h1218->SetBinContent(48,96.17637);
   h1218->SetBinContent(49,76.36832);
   h1218->SetBinContent(50,23.6764);
   h1218->SetBinContent(51,-15.93691);
   h1218->SetBinContent(52,0.4162752);
   h1218->SetBinContent(53,-4.816442);
   h1218->SetBinContent(54,-3.379765);
   h1218->SetBinContent(55,6.332052);
   h1218->SetBinContent(56,18.86014);
   h1218->SetBinContent(57,17.24115);
   h1218->SetBinContent(58,-32.2641);
   h1218->SetBinContent(59,8.313248);
   h1218->SetBinContent(60,-20.04556);
   h1218->SetBinContent(61,-0.8360264);
   h1218->SetBinContent(62,9.710852);
   h1218->SetBinContent(63,-1.329196);
   h1218->SetBinContent(64,5.73081);
   h1218->SetBinContent(65,3.622162);
   h1218->SetBinContent(66,0.9075226);
   h1218->SetBinContent(67,0.6538764);
   h1218->SetBinError(4,9.664855);
   h1218->SetBinError(5,14.22262);
   h1218->SetBinError(6,14.75477);
   h1218->SetBinError(7,14.86224);
   h1218->SetBinError(8,19.60833);
   h1218->SetBinError(9,21.77132);
   h1218->SetBinError(10,20.18807);
   h1218->SetBinError(11,19.15463);
   h1218->SetBinError(12,18.27764);
   h1218->SetBinError(13,17.23423);
   h1218->SetBinError(14,17.79712);
   h1218->SetBinError(15,17.64526);
   h1218->SetBinError(16,17.49238);
   h1218->SetBinError(17,15.98266);
   h1218->SetBinError(18,13.64998);
   h1218->SetBinError(19,13.89239);
   h1218->SetBinError(20,13.75978);
   h1218->SetBinError(21,13.87042);
   h1218->SetBinError(22,13.07379);
   h1218->SetBinError(23,12.15135);
   h1218->SetBinError(24,13.5583);
   h1218->SetBinError(25,14.7335);
   h1218->SetBinError(26,15.54424);
   h1218->SetBinError(27,16.59626);
   h1218->SetBinError(28,17.3343);
   h1218->SetBinError(29,17.48775);
   h1218->SetBinError(30,17.4562);
   h1218->SetBinError(31,15.55806);
   h1218->SetBinError(32,16.70611);
   h1218->SetBinError(33,15.80822);
   h1218->SetBinError(34,17.89558);
   h1218->SetBinError(35,19.32229);
   h1218->SetBinError(36,20.17058);
   h1218->SetBinError(37,20.03968);
   h1218->SetBinError(38,19.46888);
   h1218->SetBinError(39,20.86893);
   h1218->SetBinError(40,20.04335);
   h1218->SetBinError(41,21.26086);
   h1218->SetBinError(42,20.08247);
   h1218->SetBinError(43,17.33061);
   h1218->SetBinError(44,17.53908);
   h1218->SetBinError(45,17.52142);
   h1218->SetBinError(46,16.21529);
   h1218->SetBinError(47,15.76822);
   h1218->SetBinError(48,16.46262);
   h1218->SetBinError(49,16.50854);
   h1218->SetBinError(50,13.76362);
   h1218->SetBinError(51,13.37287);
   h1218->SetBinError(52,12.89858);
   h1218->SetBinError(53,12.63145);
   h1218->SetBinError(54,13.226);
   h1218->SetBinError(55,13.16818);
   h1218->SetBinError(56,13.15383);
   h1218->SetBinError(57,12.62905);
   h1218->SetBinError(58,12.82444);
   h1218->SetBinError(59,11.27411);
   h1218->SetBinError(60,7.075444);
   h1218->SetBinError(61,6.020327);
   h1218->SetBinError(62,4.739269);
   h1218->SetBinError(63,3.627256);
   h1218->SetBinError(64,2.890501);
   h1218->SetBinError(65,1.833156);
   h1218->SetBinError(66,1.215702);
   h1218->SetBinError(67,0.6538764);
   h1218->SetBinError(71,6.88762e-05);
   h1218->SetEntries(15723);
   h1218->SetMarkerStyle(21);
   h1218->SetMarkerSize(0.7);
   h1218->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{#minus})} [GeV]");
   h1218->GetXaxis()->SetNdivisions(508);
   h1218->GetXaxis()->SetLabelFont(42);
   h1218->GetXaxis()->SetLabelSize(0.06);
   h1218->GetXaxis()->SetTitleSize(0.06);
   h1218->GetXaxis()->SetTitleOffset(1.2);
   h1218->GetXaxis()->SetTitleFont(132);
   h1218->GetYaxis()->SetTitle("weights/(30 MeV) ");
   h1218->GetYaxis()->SetNdivisions(508);
   h1218->GetYaxis()->SetLabelFont(42);
   h1218->GetYaxis()->SetLabelSize(0.06);
   h1218->GetYaxis()->SetTitleSize(0.06);
   h1218->GetYaxis()->SetTitleOffset(1.5);
   h1218->GetYaxis()->SetTitleFont(132);
   h1218->GetZaxis()->SetLabelFont(42);
   h1218->GetZaxis()->SetLabelSize(0.035);
   h1218->GetZaxis()->SetTitleSize(0.035);
   h1218->GetZaxis()->SetTitleFont(42);
   h1218->Draw("PEX0 ");
   
   TH1F *h2218 = new TH1F("h2218","Y80 ",70,0.9,3);
   h2218->SetBinContent(4,-1.537837);
   h2218->SetBinContent(5,0.3465664);
   h2218->SetBinContent(6,3.253657);
   h2218->SetBinContent(7,6.975398);
   h2218->SetBinContent(8,11.73319);
   h2218->SetBinContent(9,0.457212);
   h2218->SetBinContent(10,-45.40971);
   h2218->SetBinContent(11,-36.89937);
   h2218->SetBinContent(12,30.30027);
   h2218->SetBinContent(13,83.52575);
   h2218->SetBinContent(14,121.4024);
   h2218->SetBinContent(15,126.8461);
   h2218->SetBinContent(16,116.1576);
   h2218->SetBinContent(17,96.8667);
   h2218->SetBinContent(18,72.59478);
   h2218->SetBinContent(19,52.91435);
   h2218->SetBinContent(20,39.9774);
   h2218->SetBinContent(21,30.86948);
   h2218->SetBinContent(22,24.47377);
   h2218->SetBinContent(23,20.52262);
   h2218->SetBinContent(24,11.92381);
   h2218->SetBinContent(25,-3.042396);
   h2218->SetBinContent(26,-21.15998);
   h2218->SetBinContent(27,-35.58974);
   h2218->SetBinContent(28,-44.18623);
   h2218->SetBinContent(29,-41.60279);
   h2218->SetBinContent(30,-40.85175);
   h2218->SetBinContent(31,-50.61315);
   h2218->SetBinContent(32,-74.63451);
   h2218->SetBinContent(33,-95.22275);
   h2218->SetBinContent(34,-112.8185);
   h2218->SetBinContent(35,-122.8602);
   h2218->SetBinContent(36,-133.5764);
   h2218->SetBinContent(37,-130.1794);
   h2218->SetBinContent(38,-126.5048);
   h2218->SetBinContent(39,-108.3606);
   h2218->SetBinContent(40,-90.51006);
   h2218->SetBinContent(41,-64.80286);
   h2218->SetBinContent(42,-35.98197);
   h2218->SetBinContent(43,-7.184903);
   h2218->SetBinContent(44,30.60592);
   h2218->SetBinContent(45,63.42395);
   h2218->SetBinContent(46,89.57848);
   h2218->SetBinContent(47,95.428);
   h2218->SetBinContent(48,90.0456);
   h2218->SetBinContent(49,65.92876);
   h2218->SetBinContent(50,34.06538);
   h2218->SetBinContent(51,8.668077);
   h2218->SetBinContent(52,-11.42185);
   h2218->SetBinContent(53,-13.35873);
   h2218->SetBinContent(54,3.42193);
   h2218->SetBinContent(55,20.02891);
   h2218->SetBinContent(56,20.29317);
   h2218->SetBinContent(57,4.512596);
   h2218->SetBinContent(58,-12.73989);
   h2218->SetBinContent(59,-13.16164);
   h2218->SetBinContent(60,-8.939742);
   h2218->SetBinContent(61,-5.923245);
   h2218->SetBinContent(62,-1.778334);
   h2218->SetBinContent(63,1.881873);
   h2218->SetBinContent(64,2.459729);
   h2218->SetBinContent(65,0.3739185);
   h2218->SetBinContent(66,-0.0443442);
   h2218->SetBinContent(67,-0.01050202);
   h2218->SetEntries(2000000);

   ci = TColor::GetColor("#ff0000");
   h2218->SetLineColor(ci);
   h2218->GetXaxis()->SetLabelFont(42);
   h2218->GetXaxis()->SetLabelSize(0.035);
   h2218->GetXaxis()->SetTitleSize(0.035);
   h2218->GetXaxis()->SetTitleFont(42);
   h2218->GetYaxis()->SetLabelFont(42);
   h2218->GetYaxis()->SetLabelSize(0.035);
   h2218->GetYaxis()->SetTitleSize(0.035);
   h2218->GetYaxis()->SetTitleFont(42);
   h2218->GetZaxis()->SetLabelFont(42);
   h2218->GetZaxis()->SetLabelSize(0.035);
   h2218->GetZaxis()->SetTitleSize(0.035);
   h2218->GetZaxis()->SetTitleFont(42);
   h2218->Draw("SAME");
      tex = new TLatex(2.5,120,"<P_{8}>");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_9->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig29a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:42:33 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-126.5273,2.731579,617.7509);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h104 = new TH1F("h104","m(kpi)  ",100,0.6,2.6);
   h104->SetBinContent(2,4);
   h104->SetBinContent(3,24);
   h104->SetBinContent(4,27);
   h104->SetBinContent(5,27);
   h104->SetBinContent(6,34);
   h104->SetBinContent(7,53);
   h104->SetBinContent(8,56);
   h104->SetBinContent(9,68);
   h104->SetBinContent(10,72);
   h104->SetBinContent(11,67);
   h104->SetBinContent(12,64);
   h104->SetBinContent(13,72);
   h104->SetBinContent(14,104);
   h104->SetBinContent(15,129);
   h104->SetBinContent(16,119);
   h104->SetBinContent(17,95);
   h104->SetBinContent(18,104);
   h104->SetBinContent(19,88);
   h104->SetBinContent(20,80);
   h104->SetBinContent(21,102);
   h104->SetBinContent(22,80);
   h104->SetBinContent(23,87);
   h104->SetBinContent(24,94);
   h104->SetBinContent(25,109);
   h104->SetBinContent(26,108);
   h104->SetBinContent(27,103);
   h104->SetBinContent(28,124);
   h104->SetBinContent(29,147);
   h104->SetBinContent(30,135);
   h104->SetBinContent(31,132);
   h104->SetBinContent(32,126);
   h104->SetBinContent(33,173);
   h104->SetBinContent(34,153);
   h104->SetBinContent(35,186);
   h104->SetBinContent(36,171);
   h104->SetBinContent(37,254);
   h104->SetBinContent(38,246);
   h104->SetBinContent(39,325);
   h104->SetBinContent(40,357);
   h104->SetBinContent(41,449);
   h104->SetBinContent(42,481);
   h104->SetBinContent(43,516);
   h104->SetBinContent(44,462);
   h104->SetBinContent(45,370);
   h104->SetBinContent(46,335);
   h104->SetBinContent(47,307);
   h104->SetBinContent(48,252);
   h104->SetBinContent(49,247);
   h104->SetBinContent(50,219);
   h104->SetBinContent(51,188);
   h104->SetBinContent(52,157);
   h104->SetBinContent(53,155);
   h104->SetBinContent(54,137);
   h104->SetBinContent(55,138);
   h104->SetBinContent(56,171);
   h104->SetBinContent(57,152);
   h104->SetBinContent(58,192);
   h104->SetBinContent(59,172);
   h104->SetBinContent(60,167);
   h104->SetBinContent(61,198);
   h104->SetBinContent(62,212);
   h104->SetBinContent(63,27);
   h104->SetBinContent(65,178);
   h104->SetBinContent(66,269);
   h104->SetBinContent(67,228);
   h104->SetBinContent(68,298);
   h104->SetBinContent(69,277);
   h104->SetBinContent(70,304);
   h104->SetBinContent(71,291);
   h104->SetBinContent(72,303);
   h104->SetBinContent(73,273);
   h104->SetBinContent(74,269);
   h104->SetBinContent(75,229);
   h104->SetBinContent(76,209);
   h104->SetBinContent(77,218);
   h104->SetBinContent(78,252);
   h104->SetBinContent(79,220);
   h104->SetBinContent(80,203);
   h104->SetBinContent(81,220);
   h104->SetBinContent(82,204);
   h104->SetBinContent(83,228);
   h104->SetBinContent(84,217);
   h104->SetBinContent(85,191);
   h104->SetBinContent(86,162);
   h104->SetBinContent(87,173);
   h104->SetBinContent(88,196);
   h104->SetBinContent(89,166);
   h104->SetBinContent(90,157);
   h104->SetBinContent(91,133);
   h104->SetBinContent(92,99);
   h104->SetBinContent(93,57);
   h104->SetBinContent(94,28);
   h104->SetBinContent(95,8);
   h104->SetEntries(16463);
   h104->SetMarkerStyle(20);
   h104->SetMarkerSize(0.6);
   h104->GetXaxis()->SetTitle("#it{m(K^{+}#pi^{#minus})} [GeV]");
   h104->GetXaxis()->SetNdivisions(505);
   h104->GetXaxis()->SetLabelFont(132);
   h104->GetXaxis()->SetLabelOffset(0.02);
   h104->GetXaxis()->SetLabelSize(0.06);
   h104->GetXaxis()->SetTitleSize(0.06);
   h104->GetXaxis()->SetTitleOffset(1.1);
   h104->GetXaxis()->SetTitleFont(132);
   h104->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h104->GetYaxis()->SetNdivisions(505);
   h104->GetYaxis()->SetLabelFont(132);
   h104->GetYaxis()->SetLabelSize(0.06);
   h104->GetYaxis()->SetTitleSize(0.06);
   h104->GetYaxis()->SetTitleOffset(1.3);
   h104->GetYaxis()->SetTitleFont(132);
   h104->GetZaxis()->SetLabelFont(42);
   h104->GetZaxis()->SetLabelSize(0.035);
   h104->GetZaxis()->SetTitleSize(0.035);
   h104->GetZaxis()->SetTitleFont(42);
   h104->Draw("PEX0 ");
   
   TH1F *h204 = new TH1F("h204","m(kpi)  ",100,0.6,2.6);
   h204->SetBinContent(2,6.557274);
   h204->SetBinContent(3,25.9459);
   h204->SetBinContent(4,31.00536);
   h204->SetBinContent(5,36.19104);
   h204->SetBinContent(6,40.76062);
   h204->SetBinContent(7,45.03585);
   h204->SetBinContent(8,49.54977);
   h204->SetBinContent(9,54.40363);
   h204->SetBinContent(10,59.0215);
   h204->SetBinContent(11,64.41196);
   h204->SetBinContent(12,72.25884);
   h204->SetBinContent(13,85.08118);
   h204->SetBinContent(14,114.8844);
   h204->SetBinContent(15,151.9187);
   h204->SetBinContent(16,126.6052);
   h204->SetBinContent(17,95.98176);
   h204->SetBinContent(18,84.15274);
   h204->SetBinContent(19,83.0227);
   h204->SetBinContent(20,84.67971);
   h204->SetBinContent(21,86.85413);
   h204->SetBinContent(22,89.11179);
   h204->SetBinContent(23,93.46671);
   h204->SetBinContent(24,96.67348);
   h204->SetBinContent(25,101.7991);
   h204->SetBinContent(26,107.0237);
   h204->SetBinContent(27,114.8632);
   h204->SetBinContent(28,123.2496);
   h204->SetBinContent(29,128.3697);
   h204->SetBinContent(30,136.6353);
   h204->SetBinContent(31,147.0181);
   h204->SetBinContent(32,154.9352);
   h204->SetBinContent(33,168.2868);
   h204->SetBinContent(34,181.7915);
   h204->SetBinContent(35,199.2265);
   h204->SetBinContent(36,220.4432);
   h204->SetBinContent(37,246.3087);
   h204->SetBinContent(38,278.8456);
   h204->SetBinContent(39,328.6168);
   h204->SetBinContent(40,385.622);
   h204->SetBinContent(41,444.4593);
   h204->SetBinContent(42,474.2267);
   h204->SetBinContent(43,458.6401);
   h204->SetBinContent(44,436.8105);
   h204->SetBinContent(45,402.0528);
   h204->SetBinContent(46,353.6557);
   h204->SetBinContent(47,308.3706);
   h204->SetBinContent(48,263.2364);
   h204->SetBinContent(49,230.9778);
   h204->SetBinContent(50,198.3037);
   h204->SetBinContent(51,178.2809);
   h204->SetBinContent(52,166.4944);
   h204->SetBinContent(53,157.6077);
   h204->SetBinContent(54,154.0062);
   h204->SetBinContent(55,156.8972);
   h204->SetBinContent(56,160.3166);
   h204->SetBinContent(57,161.2686);
   h204->SetBinContent(58,165.4578);
   h204->SetBinContent(59,173.9406);
   h204->SetBinContent(60,182.8027);
   h204->SetBinContent(61,195.3891);
   h204->SetBinContent(62,202.3664);
   h204->SetBinContent(63,24.62994);
   h204->SetBinContent(65,163.7302);
   h204->SetBinContent(66,259.8304);
   h204->SetBinContent(67,273.2209);
   h204->SetBinContent(68,284.4336);
   h204->SetBinContent(69,284.4321);
   h204->SetBinContent(70,282.5005);
   h204->SetBinContent(71,284.4351);
   h204->SetBinContent(72,266.4745);
   h204->SetBinContent(73,256.3828);
   h204->SetBinContent(74,247.9857);
   h204->SetBinContent(75,238.1981);
   h204->SetBinContent(76,232.5011);
   h204->SetBinContent(77,222.3678);
   h204->SetBinContent(78,222.1533);
   h204->SetBinContent(79,217.5647);
   h204->SetBinContent(80,210.7122);
   h204->SetBinContent(81,209.0724);
   h204->SetBinContent(82,202.1694);
   h204->SetBinContent(83,196.8914);
   h204->SetBinContent(84,194.2572);
   h204->SetBinContent(85,185.5679);
   h204->SetBinContent(86,183.8112);
   h204->SetBinContent(87,174.4621);
   h204->SetBinContent(88,167.9351);
   h204->SetBinContent(89,156.4426);
   h204->SetBinContent(90,143.8264);
   h204->SetBinContent(91,125.8594);
   h204->SetBinContent(92,101.7566);
   h204->SetBinContent(93,66.9287);
   h204->SetBinContent(94,36.38657);
   h204->SetBinContent(95,15.39898);
   h204->SetBinContent(96,3.994406);
   h204->SetBinContent(97,0.5133969);
   h204->SetEntries(1952148);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006633");
   h204->SetLineColor(ci);
   h204->SetLineWidth(2);
   h204->GetXaxis()->SetLabelFont(42);
   h204->GetXaxis()->SetLabelSize(0.035);
   h204->GetXaxis()->SetTitleSize(0.035);
   h204->GetXaxis()->SetTitleFont(42);
   h204->GetYaxis()->SetLabelFont(42);
   h204->GetYaxis()->SetLabelSize(0.035);
   h204->GetYaxis()->SetTitleSize(0.035);
   h204->GetYaxis()->SetTitleFont(42);
   h204->GetZaxis()->SetLabelFont(42);
   h204->GetZaxis()->SetLabelSize(0.035);
   h204->GetZaxis()->SetTitleSize(0.035);
   h204->GetZaxis()->SetTitleFont(42);
   h204->Draw("SAME");
   
   TH1F *h721 = new TH1F("h721","m(kpi)  ",100,0.6,2.6);
   h721->SetBinContent(2,1.477326);
   h721->SetBinContent(3,6.681952);
   h721->SetBinContent(4,7.624574);
   h721->SetBinContent(5,8.152168);
   h721->SetBinContent(6,8.497791);
   h721->SetBinContent(7,8.892228);
   h721->SetBinContent(8,9.228477);
   h721->SetBinContent(9,9.639059);
   h721->SetBinContent(10,9.923824);
   h721->SetBinContent(11,10.30905);
   h721->SetBinContent(12,10.6578);
   h721->SetBinContent(13,10.96386);
   h721->SetBinContent(14,11.54276);
   h721->SetBinContent(15,12.19422);
   h721->SetBinContent(16,12.36384);
   h721->SetBinContent(17,13.24742);
   h721->SetBinContent(18,13.44296);
   h721->SetBinContent(19,14.26098);
   h721->SetBinContent(20,15.1197);
   h721->SetBinContent(21,15.89783);
   h721->SetBinContent(22,16.58051);
   h721->SetBinContent(23,17.60244);
   h721->SetBinContent(24,18.43819);
   h721->SetBinContent(25,19.58694);
   h721->SetBinContent(26,20.68152);
   h721->SetBinContent(27,22.0633);
   h721->SetBinContent(28,24.09967);
   h721->SetBinContent(29,25.57933);
   h721->SetBinContent(30,27.79109);
   h721->SetBinContent(31,29.7404);
   h721->SetBinContent(32,32.46404);
   h721->SetBinContent(33,36.36164);
   h721->SetBinContent(34,40.09853);
   h721->SetBinContent(35,46.08056);
   h721->SetBinContent(36,52.12514);
   h721->SetBinContent(37,59.7222);
   h721->SetBinContent(38,68.89481);
   h721->SetBinContent(39,81.76387);
   h721->SetBinContent(40,95.81406);
   h721->SetBinContent(41,113.8636);
   h721->SetBinContent(42,135.2047);
   h721->SetBinContent(43,155.4633);
   h721->SetBinContent(44,175.6605);
   h721->SetBinContent(45,186.3571);
   h721->SetBinContent(46,184.2069);
   h721->SetBinContent(47,176.2163);
   h721->SetBinContent(48,159.3157);
   h721->SetBinContent(49,143.613);
   h721->SetBinContent(50,122.9293);
   h721->SetBinContent(51,107.808);
   h721->SetBinContent(52,94.49935);
   h721->SetBinContent(53,83.90837);
   h721->SetBinContent(54,74.47581);
   h721->SetBinContent(55,68.71294);
   h721->SetBinContent(56,63.54116);
   h721->SetBinContent(57,57.65634);
   h721->SetBinContent(58,53.03708);
   h721->SetBinContent(59,51.12949);
   h721->SetBinContent(60,48.53725);
   h721->SetBinContent(61,46.36756);
   h721->SetBinContent(62,44.22592);
   h721->SetBinContent(63,5.085636);
   h721->SetBinContent(65,27.33462);
   h721->SetBinContent(66,41.10544);
   h721->SetBinContent(67,39.84176);
   h721->SetBinContent(68,40.26347);
   h721->SetBinContent(69,39.01279);
   h721->SetBinContent(70,38.23324);
   h721->SetBinContent(71,39.14633);
   h721->SetBinContent(72,37.78839);
   h721->SetBinContent(73,37.25078);
   h721->SetBinContent(74,37.1045);
   h721->SetBinContent(75,36.84525);
   h721->SetBinContent(76,37.03148);
   h721->SetBinContent(77,35.6519);
   h721->SetBinContent(78,36.81315);
   h721->SetBinContent(79,36.32941);
   h721->SetBinContent(80,35.66112);
   h721->SetBinContent(81,36.09791);
   h721->SetBinContent(82,34.95769);
   h721->SetBinContent(83,35.07716);
   h721->SetBinContent(84,34.7547);
   h721->SetBinContent(85,33.38318);
   h721->SetBinContent(86,33.29577);
   h721->SetBinContent(87,32.05199);
   h721->SetBinContent(88,30.4246);
   h721->SetBinContent(89,28.28982);
   h721->SetBinContent(90,25.04659);
   h721->SetBinContent(91,20.73947);
   h721->SetBinContent(92,15.60056);
   h721->SetBinContent(93,9.876466);
   h721->SetBinContent(94,5.161012);
   h721->SetBinContent(95,2.135706);
   h721->SetBinContent(96,0.5668285);
   h721->SetBinContent(97,0.06284934);
   h721->SetEntries(1952148);

   ci = TColor::GetColor("#ff0000");
   h721->SetLineColor(ci);
   h721->SetLineStyle(2);
   h721->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h721->SetMarkerColor(ci);
   h721->GetXaxis()->SetLabelFont(42);
   h721->GetXaxis()->SetLabelSize(0.035);
   h721->GetXaxis()->SetTitleSize(0.035);
   h721->GetXaxis()->SetTitleFont(42);
   h721->GetYaxis()->SetLabelFont(42);
   h721->GetYaxis()->SetLabelSize(0.035);
   h721->GetYaxis()->SetTitleSize(0.035);
   h721->GetYaxis()->SetTitleFont(42);
   h721->GetZaxis()->SetLabelFont(42);
   h721->GetZaxis()->SetLabelSize(0.035);
   h721->GetZaxis()->SetTitleSize(0.035);
   h721->GetZaxis()->SetTitleFont(42);
   h721->Draw("CSAME");
   
   TH1F *h723 = new TH1F("h723","m(kpi)  ",100,0.6,2.6);
   h723->SetBinContent(2,3.066476);
   h723->SetBinContent(3,12.5115);
   h723->SetBinContent(4,13.76345);
   h723->SetBinContent(5,14.34723);
   h723->SetBinContent(6,14.19505);
   h723->SetBinContent(7,14.29832);
   h723->SetBinContent(8,14.00729);
   h723->SetBinContent(9,13.74898);
   h723->SetBinContent(10,13.52265);
   h723->SetBinContent(11,13.13036);
   h723->SetBinContent(12,12.58983);
   h723->SetBinContent(13,12.30071);
   h723->SetBinContent(14,11.76772);
   h723->SetBinContent(15,11.88506);
   h723->SetBinContent(16,11.38661);
   h723->SetBinContent(17,11.30212);
   h723->SetBinContent(18,10.97059);
   h723->SetBinContent(19,10.853);
   h723->SetBinContent(20,10.57226);
   h723->SetBinContent(21,10.45601);
   h723->SetBinContent(22,10.22689);
   h723->SetBinContent(23,10.37488);
   h723->SetBinContent(24,10.14267);
   h723->SetBinContent(25,10.09825);
   h723->SetBinContent(26,10.40759);
   h723->SetBinContent(27,10.37128);
   h723->SetBinContent(28,10.84704);
   h723->SetBinContent(29,11.01901);
   h723->SetBinContent(30,11.19325);
   h723->SetBinContent(31,12.17885);
   h723->SetBinContent(32,13.04408);
   h723->SetBinContent(33,14.3995);
   h723->SetBinContent(34,16.05013);
   h723->SetBinContent(35,19.38883);
   h723->SetBinContent(36,22.57542);
   h723->SetBinContent(37,28.67539);
   h723->SetBinContent(38,37.57032);
   h723->SetBinContent(39,54.02058);
   h723->SetBinContent(40,75.7533);
   h723->SetBinContent(41,96.67159);
   h723->SetBinContent(42,95.82853);
   h723->SetBinContent(43,73.67679);
   h723->SetBinContent(44,53.80844);
   h723->SetBinContent(45,39.90205);
   h723->SetBinContent(46,30.98295);
   h723->SetBinContent(47,26.54098);
   h723->SetBinContent(48,23.10802);
   h723->SetBinContent(49,21.70801);
   h723->SetBinContent(50,20.08839);
   h723->SetBinContent(51,19.39395);
   h723->SetBinContent(52,18.91681);
   h723->SetBinContent(53,18.82669);
   h723->SetBinContent(54,18.19803);
   h723->SetBinContent(55,18.62854);
   h723->SetBinContent(56,18.68981);
   h723->SetBinContent(57,18.01389);
   h723->SetBinContent(58,17.34471);
   h723->SetBinContent(59,17.73486);
   h723->SetBinContent(60,17.73148);
   h723->SetBinContent(61,17.53081);
   h723->SetBinContent(62,16.81037);
   h723->SetBinContent(63,1.95415);
   h723->SetBinContent(65,10.27254);
   h723->SetBinContent(66,15.44627);
   h723->SetBinContent(67,14.46953);
   h723->SetBinContent(68,14.09181);
   h723->SetBinContent(69,12.38845);
   h723->SetBinContent(70,11.44699);
   h723->SetBinContent(71,10.76707);
   h723->SetBinContent(72,9.295629);
   h723->SetBinContent(73,8.023585);
   h723->SetBinContent(74,6.896311);
   h723->SetBinContent(75,5.721081);
   h723->SetBinContent(76,4.694054);
   h723->SetBinContent(77,3.560329);
   h723->SetBinContent(78,2.850466);
   h723->SetBinContent(79,2.167047);
   h723->SetBinContent(80,1.799266);
   h723->SetBinContent(81,1.807013);
   h723->SetBinContent(82,2.189286);
   h723->SetBinContent(83,3.060942);
   h723->SetBinContent(84,4.52442);
   h723->SetBinContent(85,6.760699);
   h723->SetBinContent(86,9.917302);
   h723->SetBinContent(87,13.59059);
   h723->SetBinContent(88,18.68498);
   h723->SetBinContent(89,23.78637);
   h723->SetBinContent(90,30.52901);
   h723->SetBinContent(91,35.96165);
   h723->SetBinContent(92,38.34424);
   h723->SetBinContent(93,32.68995);
   h723->SetBinContent(94,20.58747);
   h723->SetBinContent(95,9.773109);
   h723->SetBinContent(96,2.727471);
   h723->SetBinContent(97,0.2850616);
   h723->SetEntries(1952148);

   ci = TColor::GetColor("#0000ff");
   h723->SetLineColor(ci);
   h723->SetLineStyle(3);
   h723->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h723->SetMarkerColor(ci);
   h723->GetXaxis()->SetLabelFont(42);
   h723->GetXaxis()->SetLabelSize(0.035);
   h723->GetXaxis()->SetTitleSize(0.035);
   h723->GetXaxis()->SetTitleFont(42);
   h723->GetYaxis()->SetLabelFont(42);
   h723->GetYaxis()->SetLabelSize(0.035);
   h723->GetYaxis()->SetTitleSize(0.035);
   h723->GetYaxis()->SetTitleFont(42);
   h723->GetZaxis()->SetLabelFont(42);
   h723->GetZaxis()->SetLabelSize(0.035);
   h723->GetZaxis()->SetTitleSize(0.035);
   h723->GetZaxis()->SetTitleFont(42);
   h723->Draw("CSAME");
   
   TH1F *h725 = new TH1F("h725","m(kpi)  ",100,0.6,2.6);
   h725->SetBinContent(2,0.02625585);
   h725->SetBinContent(3,0.2194194);
   h725->SetBinContent(4,0.4614722);
   h725->SetBinContent(5,0.8056668);
   h725->SetBinContent(6,1.163238);
   h725->SetBinContent(7,1.360062);
   h725->SetBinContent(8,1.495777);
   h725->SetBinContent(9,1.585403);
   h725->SetBinContent(10,1.660508);
   h725->SetBinContent(11,1.717643);
   h725->SetBinContent(12,1.811756);
   h725->SetBinContent(13,1.837875);
   h725->SetBinContent(14,1.9036);
   h725->SetBinContent(15,1.954517);
   h725->SetBinContent(16,2.051314);
   h725->SetBinContent(17,2.065153);
   h725->SetBinContent(18,2.091755);
   h725->SetBinContent(19,2.199072);
   h725->SetBinContent(20,2.285085);
   h725->SetBinContent(21,2.340282);
   h725->SetBinContent(22,2.407382);
   h725->SetBinContent(23,2.466206);
   h725->SetBinContent(24,2.495673);
   h725->SetBinContent(25,2.572489);
   h725->SetBinContent(26,2.65749);
   h725->SetBinContent(27,2.790598);
   h725->SetBinContent(28,2.904216);
   h725->SetBinContent(29,2.861672);
   h725->SetBinContent(30,2.951257);
   h725->SetBinContent(31,3.10786);
   h725->SetBinContent(32,3.130405);
   h725->SetBinContent(33,3.223708);
   h725->SetBinContent(34,3.348294);
   h725->SetBinContent(35,3.386866);
   h725->SetBinContent(36,3.528447);
   h725->SetBinContent(37,3.634792);
   h725->SetBinContent(38,3.761664);
   h725->SetBinContent(39,3.927803);
   h725->SetBinContent(40,4.00459);
   h725->SetBinContent(41,4.058598);
   h725->SetBinContent(42,4.193413);
   h725->SetBinContent(43,4.37208);
   h725->SetBinContent(44,4.538893);
   h725->SetBinContent(45,4.649273);
   h725->SetBinContent(46,4.813285);
   h725->SetBinContent(47,5.109965);
   h725->SetBinContent(48,5.259243);
   h725->SetBinContent(49,5.583227);
   h725->SetBinContent(50,5.75678);
   h725->SetBinContent(51,5.985314);
   h725->SetBinContent(52,6.448097);
   h725->SetBinContent(53,6.745897);
   h725->SetBinContent(54,7.064156);
   h725->SetBinContent(55,7.727637);
   h725->SetBinContent(56,8.21475);
   h725->SetBinContent(57,8.753962);
   h725->SetBinContent(58,9.458334);
   h725->SetBinContent(59,10.3822);
   h725->SetBinContent(60,11.3533);
   h725->SetBinContent(61,12.54212);
   h725->SetBinContent(62,13.94314);
   h725->SetBinContent(63,1.719933);
   h725->SetBinContent(65,13.50398);
   h725->SetBinContent(66,22.65778);
   h725->SetBinContent(67,24.59157);
   h725->SetBinContent(68,26.17488);
   h725->SetBinContent(69,26.40214);
   h725->SetBinContent(70,25.12489);
   h725->SetBinContent(71,23.43195);
   h725->SetBinContent(72,19.38812);
   h725->SetBinContent(73,15.94171);
   h725->SetBinContent(74,12.79283);
   h725->SetBinContent(75,9.921063);
   h725->SetBinContent(76,7.525585);
   h725->SetBinContent(77,5.588902);
   h725->SetBinContent(78,4.202604);
   h725->SetBinContent(79,3.083331);
   h725->SetBinContent(80,2.23755);
   h725->SetBinContent(81,1.642845);
   h725->SetBinContent(82,1.203051);
   h725->SetBinContent(83,0.8704392);
   h725->SetBinContent(84,0.6492696);
   h725->SetBinContent(85,0.4807208);
   h725->SetBinContent(86,0.3561843);
   h725->SetBinContent(87,0.2619485);
   h725->SetBinContent(88,0.1972596);
   h725->SetBinContent(89,0.1438198);
   h725->SetBinContent(90,0.1056172);
   h725->SetBinContent(91,0.0753461);
   h725->SetBinContent(92,0.05242582);
   h725->SetBinContent(93,0.03288319);
   h725->SetBinContent(94,0.01742249);
   h725->SetBinContent(95,0.007174765);
   h725->SetBinContent(96,0.001909257);
   h725->SetBinContent(97,0.0002224796);
   h725->SetEntries(1952148);

   ci = TColor::GetColor("#ff00ff");
   h725->SetLineColor(ci);
   h725->SetLineStyle(4);
   h725->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h725->SetMarkerColor(ci);
   h725->GetXaxis()->SetLabelFont(42);
   h725->GetXaxis()->SetLabelSize(0.035);
   h725->GetXaxis()->SetTitleSize(0.035);
   h725->GetXaxis()->SetTitleFont(42);
   h725->GetYaxis()->SetLabelFont(42);
   h725->GetYaxis()->SetLabelSize(0.035);
   h725->GetYaxis()->SetTitleSize(0.035);
   h725->GetYaxis()->SetTitleFont(42);
   h725->GetZaxis()->SetLabelFont(42);
   h725->GetZaxis()->SetLabelSize(0.035);
   h725->GetZaxis()->SetTitleSize(0.035);
   h725->GetZaxis()->SetTitleFont(42);
   h725->Draw("CSAME");
   
   TH1F *h729 = new TH1F("h729","m(kpi)  ",100,0.6,2.6);
   h729->SetBinContent(2,0.6716402);
   h729->SetBinContent(3,4.88081);
   h729->SetBinContent(4,8.043242);
   h729->SetBinContent(5,10.8506);
   h729->SetBinContent(6,13.71377);
   h729->SetBinContent(7,16.37675);
   h729->SetBinContent(8,19.24994);
   h729->SetBinContent(9,22.11807);
   h729->SetBinContent(10,24.92363);
   h729->SetBinContent(11,27.43064);
   h729->SetBinContent(12,30.55675);
   h729->SetBinContent(13,32.87658);
   h729->SetBinContent(14,35.92734);
   h729->SetBinContent(15,38.10132);
   h729->SetBinContent(16,41.30576);
   h729->SetBinContent(17,43.82473);
   h729->SetBinContent(18,46.23495);
   h729->SetBinContent(19,49.51799);
   h729->SetBinContent(20,51.93263);
   h729->SetBinContent(21,54.6642);
   h729->SetBinContent(22,56.6745);
   h729->SetBinContent(23,59.81748);
   h729->SetBinContent(24,61.55642);
   h729->SetBinContent(25,63.79191);
   h729->SetBinContent(26,66.30757);
   h729->SetBinContent(27,70.03637);
   h729->SetBinContent(28,72.76473);
   h729->SetBinContent(29,73.91802);
   h729->SetBinContent(30,75.62045);
   h729->SetBinContent(31,79.56808);
   h729->SetBinContent(32,79.151);
   h729->SetBinContent(33,82.24175);
   h729->SetBinContent(34,84.15628);
   h729->SetBinContent(35,87.55594);
   h729->SetBinContent(36,90.19627);
   h729->SetBinContent(37,92.37823);
   h729->SetBinContent(38,94.35244);
   h729->SetBinContent(39,97.66399);
   h729->SetBinContent(40,98.63064);
   h729->SetBinContent(41,100.6921);
   h729->SetBinContent(42,102.1471);
   h729->SetBinContent(43,104.0314);
   h729->SetBinContent(44,106.5389);
   h729->SetBinContent(45,108.4662);
   h729->SetBinContent(46,108.3681);
   h729->SetBinContent(47,110.9419);
   h729->SetBinContent(48,112.6289);
   h729->SetBinContent(49,117.3271);
   h729->SetBinContent(50,117.156);
   h729->SetBinContent(51,119.5664);
   h729->SetBinContent(52,122.0858);
   h729->SetBinContent(53,122.5052);
   h729->SetBinContent(54,124.2655);
   h729->SetBinContent(55,128.264);
   h729->SetBinContent(56,129.6724);
   h729->SetBinContent(57,129.6829);
   h729->SetBinContent(58,131.5844);
   h729->SetBinContent(59,133.7719);
   h729->SetBinContent(60,134.7052);
   h729->SetBinContent(61,137.0474);
   h729->SetBinContent(62,137.4464);
   h729->SetBinContent(63,16.15087);
   h729->SetBinContent(65,94.89996);
   h729->SetBinContent(66,145.4667);
   h729->SetBinContent(67,145.7013);
   h729->SetBinContent(68,147.7178);
   h729->SetBinContent(69,147.2145);
   h729->SetBinContent(70,146.8091);
   h729->SetBinContent(71,152.2736);
   h729->SetBinContent(72,148.1574);
   h729->SetBinContent(73,148.9259);
   h729->SetBinContent(74,149.8116);
   h729->SetBinContent(75,149.3554);
   h729->SetBinContent(76,149.9748);
   h729->SetBinContent(77,146.291);
   h729->SetBinContent(78,148.8447);
   h729->SetBinContent(79,146.7067);
   h729->SetBinContent(80,144.5393);
   h729->SetBinContent(81,144.6694);
   h729->SetBinContent(82,141.065);
   h729->SetBinContent(83,137.8112);
   h729->SetBinContent(84,135.3049);
   h729->SetBinContent(85,130.462);
   h729->SetBinContent(86,126.636);
   h729->SetBinContent(87,119.8281);
   h729->SetBinContent(88,114.9808);
   h729->SetBinContent(89,106.2405);
   h729->SetBinContent(90,98.07968);
   h729->SetBinContent(91,87.84841);
   h729->SetBinContent(92,76.10246);
   h729->SetBinContent(93,58.83087);
   h729->SetBinContent(94,37.76242);
   h729->SetBinContent(95,18.24138);
   h729->SetBinContent(96,5.542938);
   h729->SetBinContent(97,0.7330055);
   h729->SetEntries(1952148);
   h729->SetLineColor(13);
   h729->SetLineStyle(5);
   h729->SetLineWidth(2);
   h729->SetMarkerColor(13);
   h729->GetXaxis()->SetLabelFont(42);
   h729->GetXaxis()->SetLabelSize(0.035);
   h729->GetXaxis()->SetTitleSize(0.035);
   h729->GetXaxis()->SetTitleFont(42);
   h729->GetYaxis()->SetLabelFont(42);
   h729->GetYaxis()->SetLabelSize(0.035);
   h729->GetYaxis()->SetTitleSize(0.035);
   h729->GetYaxis()->SetTitleFont(42);
   h729->GetZaxis()->SetLabelFont(42);
   h729->GetZaxis()->SetLabelSize(0.035);
   h729->GetZaxis()->SetTitleSize(0.035);
   h729->GetZaxis()->SetTitleFont(42);
   h729->Draw("CSAME");
   TLatex *   tex = new TLatex(0.8,500,"(a)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(0.75,460,0.9,460);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,450,"Total");

   ci = TColor::GetColor("#006633");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,410,0.9,410);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,400,"#it{K}^{*}_{0}(1430)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,360,0.9,360);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,350,"#it{K}^{*}_{2}(1430)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,310,0.9,310);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,300,"#it{K}^{*}_{0}(1950)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.75,260,0.9,260);
   line->SetLineColor(13);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.95,250,"#it{#kappa}(2600)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(2,480,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2,430,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig29b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 18:02:57 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.1000001,-151.7062,2.731579,740.6831);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h105 = new TH1F("h105","m(k0pi) ",100,0.6,2.6);
   h105->SetBinContent(2,3);
   h105->SetBinContent(3,19);
   h105->SetBinContent(4,15);
   h105->SetBinContent(5,20);
   h105->SetBinContent(6,35);
   h105->SetBinContent(7,41);
   h105->SetBinContent(8,45);
   h105->SetBinContent(9,52);
   h105->SetBinContent(10,61);
   h105->SetBinContent(11,57);
   h105->SetBinContent(12,90);
   h105->SetBinContent(13,114);
   h105->SetBinContent(14,161);
   h105->SetBinContent(15,176);
   h105->SetBinContent(16,139);
   h105->SetBinContent(17,76);
   h105->SetBinContent(18,93);
   h105->SetBinContent(19,80);
   h105->SetBinContent(20,80);
   h105->SetBinContent(21,83);
   h105->SetBinContent(22,92);
   h105->SetBinContent(23,98);
   h105->SetBinContent(24,110);
   h105->SetBinContent(25,102);
   h105->SetBinContent(26,98);
   h105->SetBinContent(27,104);
   h105->SetBinContent(28,133);
   h105->SetBinContent(29,119);
   h105->SetBinContent(30,147);
   h105->SetBinContent(31,143);
   h105->SetBinContent(32,162);
   h105->SetBinContent(33,189);
   h105->SetBinContent(34,196);
   h105->SetBinContent(35,205);
   h105->SetBinContent(36,225);
   h105->SetBinContent(37,270);
   h105->SetBinContent(38,282);
   h105->SetBinContent(39,328);
   h105->SetBinContent(40,361);
   h105->SetBinContent(41,489);
   h105->SetBinContent(42,531);
   h105->SetBinContent(43,621);
   h105->SetBinContent(44,539);
   h105->SetBinContent(45,404);
   h105->SetBinContent(46,408);
   h105->SetBinContent(47,332);
   h105->SetBinContent(48,310);
   h105->SetBinContent(49,228);
   h105->SetBinContent(50,239);
   h105->SetBinContent(51,165);
   h105->SetBinContent(52,161);
   h105->SetBinContent(53,156);
   h105->SetBinContent(54,128);
   h105->SetBinContent(55,154);
   h105->SetBinContent(56,154);
   h105->SetBinContent(57,169);
   h105->SetBinContent(58,133);
   h105->SetBinContent(59,162);
   h105->SetBinContent(60,181);
   h105->SetBinContent(61,193);
   h105->SetBinContent(62,204);
   h105->SetBinContent(63,187);
   h105->SetBinContent(64,227);
   h105->SetBinContent(65,209);
   h105->SetBinContent(66,220);
   h105->SetBinContent(67,228);
   h105->SetBinContent(68,270);
   h105->SetBinContent(69,284);
   h105->SetBinContent(70,269);
   h105->SetBinContent(71,245);
   h105->SetBinContent(72,229);
   h105->SetBinContent(73,216);
   h105->SetBinContent(74,201);
   h105->SetBinContent(75,207);
   h105->SetBinContent(76,172);
   h105->SetBinContent(77,164);
   h105->SetBinContent(78,169);
   h105->SetBinContent(79,172);
   h105->SetBinContent(80,163);
   h105->SetBinContent(81,174);
   h105->SetBinContent(82,163);
   h105->SetBinContent(83,183);
   h105->SetBinContent(84,162);
   h105->SetBinContent(85,147);
   h105->SetBinContent(86,146);
   h105->SetBinContent(87,114);
   h105->SetBinContent(88,145);
   h105->SetBinContent(89,136);
   h105->SetBinContent(90,127);
   h105->SetBinContent(91,97);
   h105->SetBinContent(92,73);
   h105->SetBinContent(93,51);
   h105->SetBinContent(94,28);
   h105->SetBinContent(95,19);
   h105->SetBinContent(96,1);
   h105->SetEntries(16463);
   h105->SetMarkerStyle(20);
   h105->SetMarkerSize(0.6);
   h105->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{#pi^{-})} [GeV]");
   h105->GetXaxis()->SetNdivisions(505);
   h105->GetXaxis()->SetLabelFont(132);
   h105->GetXaxis()->SetLabelOffset(0.02);
   h105->GetXaxis()->SetLabelSize(0.06);
   h105->GetXaxis()->SetTitleSize(0.06);
   h105->GetXaxis()->SetTitleOffset(1.1);
   h105->GetXaxis()->SetTitleFont(132);
   h105->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h105->GetYaxis()->SetNdivisions(505);
   h105->GetYaxis()->SetLabelFont(132);
   h105->GetYaxis()->SetLabelSize(0.06);
   h105->GetYaxis()->SetTitleSize(0.06);
   h105->GetYaxis()->SetTitleOffset(1.3);
   h105->GetYaxis()->SetTitleFont(132);
   h105->GetZaxis()->SetLabelFont(42);
   h105->GetZaxis()->SetLabelSize(0.035);
   h105->GetZaxis()->SetTitleSize(0.035);
   h105->GetZaxis()->SetTitleFont(42);
   h105->Draw("PEX0");
   
   TH1F *h205 = new TH1F("h205","m(k0pi) ",100,0.6,2.6);
   h205->SetBinContent(2,1.945337);
   h205->SetBinContent(3,20.435);
   h205->SetBinContent(4,26.60501);
   h205->SetBinContent(5,28.79351);
   h205->SetBinContent(6,34.73791);
   h205->SetBinContent(7,39.98768);
   h205->SetBinContent(8,46.19821);
   h205->SetBinContent(9,51.42816);
   h205->SetBinContent(10,59.15411);
   h205->SetBinContent(11,67.91479);
   h205->SetBinContent(12,79.54596);
   h205->SetBinContent(13,107.7751);
   h205->SetBinContent(14,161.9996);
   h205->SetBinContent(15,201.6493);
   h205->SetBinContent(16,143.4202);
   h205->SetBinContent(17,98.25581);
   h205->SetBinContent(18,84.6987);
   h205->SetBinContent(19,80.63698);
   h205->SetBinContent(20,81.38921);
   h205->SetBinContent(21,80.91691);
   h205->SetBinContent(22,85.22555);
   h205->SetBinContent(23,89.01405);
   h205->SetBinContent(24,92.45184);
   h205->SetBinContent(25,97.16303);
   h205->SetBinContent(26,103.6381);
   h205->SetBinContent(27,109.9223);
   h205->SetBinContent(28,118.0149);
   h205->SetBinContent(29,125.7347);
   h205->SetBinContent(30,133.4937);
   h205->SetBinContent(31,145.3878);
   h205->SetBinContent(32,157.0895);
   h205->SetBinContent(33,166.8403);
   h205->SetBinContent(34,182.7649);
   h205->SetBinContent(35,199.2883);
   h205->SetBinContent(36,226.7101);
   h205->SetBinContent(37,251.8893);
   h205->SetBinContent(38,288.8141);
   h205->SetBinContent(39,338.8614);
   h205->SetBinContent(40,408.6173);
   h205->SetBinContent(41,482.1453);
   h205->SetBinContent(42,523.8345);
   h205->SetBinContent(43,522.2524);
   h205->SetBinContent(44,486.6238);
   h205->SetBinContent(45,448.8675);
   h205->SetBinContent(46,394.0008);
   h205->SetBinContent(47,341.0198);
   h205->SetBinContent(48,291.1674);
   h205->SetBinContent(49,245.0496);
   h205->SetBinContent(50,213.5646);
   h205->SetBinContent(51,183.5881);
   h205->SetBinContent(52,170.6017);
   h205->SetBinContent(53,160.5896);
   h205->SetBinContent(54,155.0371);
   h205->SetBinContent(55,154.2091);
   h205->SetBinContent(56,154.1352);
   h205->SetBinContent(57,156.0974);
   h205->SetBinContent(58,159.621);
   h205->SetBinContent(59,164.3629);
   h205->SetBinContent(60,172.2489);
   h205->SetBinContent(61,181.4569);
   h205->SetBinContent(62,188.0759);
   h205->SetBinContent(63,200.239);
   h205->SetBinContent(64,211.5526);
   h205->SetBinContent(65,221.5494);
   h205->SetBinContent(66,238.8982);
   h205->SetBinContent(67,247.7162);
   h205->SetBinContent(68,258.8604);
   h205->SetBinContent(69,261.8108);
   h205->SetBinContent(70,261.4453);
   h205->SetBinContent(71,253.7904);
   h205->SetBinContent(72,240.5387);
   h205->SetBinContent(73,227.8316);
   h205->SetBinContent(74,213.5064);
   h205->SetBinContent(75,204.6276);
   h205->SetBinContent(76,194.5982);
   h205->SetBinContent(77,185.1022);
   h205->SetBinContent(78,180.2982);
   h205->SetBinContent(79,174.8387);
   h205->SetBinContent(80,167.9329);
   h205->SetBinContent(81,163.9926);
   h205->SetBinContent(82,162.2579);
   h205->SetBinContent(83,161.9548);
   h205->SetBinContent(84,158.6199);
   h205->SetBinContent(85,152.805);
   h205->SetBinContent(86,146.6682);
   h205->SetBinContent(87,140.1335);
   h205->SetBinContent(88,136.5013);
   h205->SetBinContent(89,125.2593);
   h205->SetBinContent(90,114.6542);
   h205->SetBinContent(91,102.1743);
   h205->SetBinContent(92,79.37695);
   h205->SetBinContent(93,54.5996);
   h205->SetBinContent(94,32.87775);
   h205->SetBinContent(95,14.00896);
   h205->SetBinContent(96,4.177253);
   h205->SetBinContent(97,0.853309);
   h205->SetEntries(1952148);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006633");
   h205->SetLineColor(ci);
   h205->SetLineWidth(2);
   h205->GetXaxis()->SetLabelFont(42);
   h205->GetXaxis()->SetLabelSize(0.035);
   h205->GetXaxis()->SetTitleSize(0.035);
   h205->GetXaxis()->SetTitleFont(42);
   h205->GetYaxis()->SetLabelFont(42);
   h205->GetYaxis()->SetLabelSize(0.035);
   h205->GetYaxis()->SetTitleSize(0.035);
   h205->GetYaxis()->SetTitleFont(42);
   h205->GetZaxis()->SetLabelFont(42);
   h205->GetZaxis()->SetLabelSize(0.035);
   h205->GetZaxis()->SetTitleSize(0.035);
   h205->GetZaxis()->SetTitleFont(42);
   h205->Draw("SAME");
   
   TH1F *h821 = new TH1F("h821","m(k0pi) ",100,0.6,2.6);
   h821->SetBinContent(2,0.5473962);
   h821->SetBinContent(3,7.504815);
   h821->SetBinContent(4,9.067752);
   h821->SetBinContent(5,9.156169);
   h821->SetBinContent(6,9.46123);
   h821->SetBinContent(7,9.653835);
   h821->SetBinContent(8,10.16809);
   h821->SetBinContent(9,10.23607);
   h821->SetBinContent(10,10.86173);
   h821->SetBinContent(11,10.95314);
   h821->SetBinContent(12,10.92835);
   h821->SetBinContent(13,11.74911);
   h821->SetBinContent(14,11.9629);
   h821->SetBinContent(15,12.54578);
   h821->SetBinContent(16,12.97771);
   h821->SetBinContent(17,13.06174);
   h821->SetBinContent(18,14.0852);
   h821->SetBinContent(19,14.56417);
   h821->SetBinContent(20,15.74484);
   h821->SetBinContent(21,16.07512);
   h821->SetBinContent(22,16.93083);
   h821->SetBinContent(23,18.25342);
   h821->SetBinContent(24,18.59289);
   h821->SetBinContent(25,19.65168);
   h821->SetBinContent(26,21.43435);
   h821->SetBinContent(27,22.49446);
   h821->SetBinContent(28,24.52565);
   h821->SetBinContent(29,26.40317);
   h821->SetBinContent(30,28.19455);
   h821->SetBinContent(31,30.78674);
   h821->SetBinContent(32,34.08216);
   h821->SetBinContent(33,37.07185);
   h821->SetBinContent(34,41.33713);
   h821->SetBinContent(35,45.87798);
   h821->SetBinContent(36,53.17993);
   h821->SetBinContent(37,60.31541);
   h821->SetBinContent(38,69.86554);
   h821->SetBinContent(39,81.48044);
   h821->SetBinContent(40,96.91494);
   h821->SetBinContent(41,114.9758);
   h821->SetBinContent(42,135.5557);
   h821->SetBinContent(43,157.5638);
   h821->SetBinContent(44,173.9829);
   h821->SetBinContent(45,186.0726);
   h821->SetBinContent(46,186.0718);
   h821->SetBinContent(47,175.3383);
   h821->SetBinContent(48,159.1453);
   h821->SetBinContent(49,139.4697);
   h821->SetBinContent(50,122.2214);
   h821->SetBinContent(51,102.5264);
   h821->SetBinContent(52,92.60571);
   h821->SetBinContent(53,81.3388);
   h821->SetBinContent(54,72.20324);
   h821->SetBinContent(55,66.53693);
   h821->SetBinContent(56,60.09087);
   h821->SetBinContent(57,55.65477);
   h821->SetBinContent(58,52.60714);
   h821->SetBinContent(59,49.42429);
   h821->SetBinContent(60,46.27562);
   h821->SetBinContent(61,44.83928);
   h821->SetBinContent(62,42.51634);
   h821->SetBinContent(63,41.64533);
   h821->SetBinContent(64,40.44059);
   h821->SetBinContent(65,39.38319);
   h821->SetBinContent(66,38.81087);
   h821->SetBinContent(67,37.59206);
   h821->SetBinContent(68,37.02659);
   h821->SetBinContent(69,36.63656);
   h821->SetBinContent(70,36.00262);
   h821->SetBinContent(71,35.35408);
   h821->SetBinContent(72,35.13593);
   h821->SetBinContent(73,34.92344);
   h821->SetBinContent(74,34.19741);
   h821->SetBinContent(75,34.05537);
   h821->SetBinContent(76,33.45874);
   h821->SetBinContent(77,33.2021);
   h821->SetBinContent(78,33.34718);
   h821->SetBinContent(79,33.10857);
   h821->SetBinContent(80,32.70598);
   h821->SetBinContent(81,32.06533);
   h821->SetBinContent(82,32.20692);
   h821->SetBinContent(83,32.08958);
   h821->SetBinContent(84,31.44683);
   h821->SetBinContent(85,30.86445);
   h821->SetBinContent(86,29.47772);
   h821->SetBinContent(87,28.28531);
   h821->SetBinContent(88,27.33242);
   h821->SetBinContent(89,24.54964);
   h821->SetBinContent(90,21.5152);
   h821->SetBinContent(91,18.2396);
   h821->SetBinContent(92,13.33355);
   h821->SetBinContent(93,8.661092);
   h821->SetBinContent(94,4.903064);
   h821->SetBinContent(95,1.987552);
   h821->SetBinContent(96,0.5653219);
   h821->SetBinContent(97,0.09231213);
   h821->SetEntries(1952148);

   ci = TColor::GetColor("#ff0000");
   h821->SetLineColor(ci);
   h821->SetLineStyle(2);
   h821->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h821->SetMarkerColor(ci);
   h821->GetXaxis()->SetLabelFont(42);
   h821->GetXaxis()->SetLabelSize(0.035);
   h821->GetXaxis()->SetTitleSize(0.035);
   h821->GetXaxis()->SetTitleFont(42);
   h821->GetYaxis()->SetLabelFont(42);
   h821->GetYaxis()->SetLabelSize(0.035);
   h821->GetYaxis()->SetTitleSize(0.035);
   h821->GetYaxis()->SetTitleFont(42);
   h821->GetZaxis()->SetLabelFont(42);
   h821->GetZaxis()->SetLabelSize(0.035);
   h821->GetZaxis()->SetTitleSize(0.035);
   h821->GetZaxis()->SetTitleFont(42);
   h821->Draw("CSAME");
   
   TH1F *h823 = new TH1F("h823","m(k0pi) ",100,0.6,2.6);
   h823->SetBinContent(2,1.252958);
   h823->SetBinContent(3,14.04593);
   h823->SetBinContent(4,16.16716);
   h823->SetBinContent(5,15.45503);
   h823->SetBinContent(6,15.78133);
   h823->SetBinContent(7,15.37005);
   h823->SetBinContent(8,14.83554);
   h823->SetBinContent(9,14.38978);
   h823->SetBinContent(10,14.22739);
   h823->SetBinContent(11,13.30179);
   h823->SetBinContent(12,12.8047);
   h823->SetBinContent(13,12.80745);
   h823->SetBinContent(14,12.06296);
   h823->SetBinContent(15,12.22949);
   h823->SetBinContent(16,11.85203);
   h823->SetBinContent(17,11.16253);
   h823->SetBinContent(18,11.35582);
   h823->SetBinContent(19,11.12122);
   h823->SetBinContent(20,11.04793);
   h823->SetBinContent(21,10.79241);
   h823->SetBinContent(22,10.95013);
   h823->SetBinContent(23,10.84098);
   h823->SetBinContent(24,10.79614);
   h823->SetBinContent(25,10.79506);
   h823->SetBinContent(26,11.10325);
   h823->SetBinContent(27,11.24674);
   h823->SetBinContent(28,11.35674);
   h823->SetBinContent(29,12.01578);
   h823->SetBinContent(30,12.30796);
   h823->SetBinContent(31,13.20099);
   h823->SetBinContent(32,14.09747);
   h823->SetBinContent(33,15.40117);
   h823->SetBinContent(34,17.29173);
   h823->SetBinContent(35,19.68545);
   h823->SetBinContent(36,23.96526);
   h823->SetBinContent(37,29.70905);
   h823->SetBinContent(38,39.41542);
   h823->SetBinContent(39,53.49529);
   h823->SetBinContent(40,77.03354);
   h823->SetBinContent(41,95.91895);
   h823->SetBinContent(42,94.02848);
   h823->SetBinContent(43,73.67388);
   h823->SetBinContent(44,52.59256);
   h823->SetBinContent(45,38.56909);
   h823->SetBinContent(46,30.48759);
   h823->SetBinContent(47,25.6359);
   h823->SetBinContent(48,22.60021);
   h823->SetBinContent(49,20.51222);
   h823->SetBinContent(50,19.61247);
   h823->SetBinContent(51,17.97156);
   h823->SetBinContent(52,18.24031);
   h823->SetBinContent(53,17.67314);
   h823->SetBinContent(54,17.50462);
   h823->SetBinContent(55,17.84079);
   h823->SetBinContent(56,17.29494);
   h823->SetBinContent(57,17.5323);
   h823->SetBinContent(58,17.3854);
   h823->SetBinContent(59,17.21417);
   h823->SetBinContent(60,16.86035);
   h823->SetBinContent(61,17.03532);
   h823->SetBinContent(62,16.14636);
   h823->SetBinContent(63,16.23885);
   h823->SetBinContent(64,15.6772);
   h823->SetBinContent(65,14.98477);
   h823->SetBinContent(66,14.60048);
   h823->SetBinContent(67,13.7164);
   h823->SetBinContent(68,12.82433);
   h823->SetBinContent(69,11.93945);
   h823->SetBinContent(70,10.81837);
   h823->SetBinContent(71,9.94919);
   h823->SetBinContent(72,8.833445);
   h823->SetBinContent(73,7.694433);
   h823->SetBinContent(74,6.547368);
   h823->SetBinContent(75,5.395443);
   h823->SetBinContent(76,4.268475);
   h823->SetBinContent(77,3.355516);
   h823->SetBinContent(78,2.627281);
   h823->SetBinContent(79,1.978431);
   h823->SetBinContent(80,1.599458);
   h823->SetBinContent(81,1.503262);
   h823->SetBinContent(82,1.816929);
   h823->SetBinContent(83,2.54985);
   h823->SetBinContent(84,3.748509);
   h823->SetBinContent(85,5.679233);
   h823->SetBinContent(86,8.193917);
   h823->SetBinContent(87,11.25467);
   h823->SetBinContent(88,15.59286);
   h823->SetBinContent(89,20.14114);
   h823->SetBinContent(90,25.63343);
   h823->SetBinContent(91,30.59143);
   h823->SetBinContent(92,31.47456);
   h823->SetBinContent(93,28.09092);
   h823->SetBinContent(94,19.45403);
   h823->SetBinContent(95,9.264953);
   h823->SetBinContent(96,2.653515);
   h823->SetBinContent(97,0.4179605);
   h823->SetEntries(1952148);

   ci = TColor::GetColor("#0000ff");
   h823->SetLineColor(ci);
   h823->SetLineStyle(3);
   h823->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h823->SetMarkerColor(ci);
   h823->GetXaxis()->SetLabelFont(42);
   h823->GetXaxis()->SetLabelSize(0.035);
   h823->GetXaxis()->SetTitleSize(0.035);
   h823->GetXaxis()->SetTitleFont(42);
   h823->GetYaxis()->SetLabelFont(42);
   h823->GetYaxis()->SetLabelSize(0.035);
   h823->GetYaxis()->SetTitleSize(0.035);
   h823->GetYaxis()->SetTitleFont(42);
   h823->GetZaxis()->SetLabelFont(42);
   h823->GetZaxis()->SetLabelSize(0.035);
   h823->GetZaxis()->SetTitleSize(0.035);
   h823->GetZaxis()->SetTitleFont(42);
   h823->Draw("CSAME");
   
   TH1F *h825 = new TH1F("h825","m(k0pi) ",100,0.6,2.6);
   h825->SetBinContent(2,0.008374766);
   h825->SetBinContent(3,0.2105456);
   h825->SetBinContent(4,0.4660629);
   h825->SetBinContent(5,0.7347754);
   h825->SetBinContent(6,1.195227);
   h825->SetBinContent(7,1.496081);
   h825->SetBinContent(8,1.653045);
   h825->SetBinContent(9,1.772769);
   h825->SetBinContent(10,1.840029);
   h825->SetBinContent(11,1.934013);
   h825->SetBinContent(12,1.895423);
   h825->SetBinContent(13,1.971541);
   h825->SetBinContent(14,2.048434);
   h825->SetBinContent(15,2.097056);
   h825->SetBinContent(16,2.175535);
   h825->SetBinContent(17,2.187734);
   h825->SetBinContent(18,2.24716);
   h825->SetBinContent(19,2.304426);
   h825->SetBinContent(20,2.387789);
   h825->SetBinContent(21,2.378082);
   h825->SetBinContent(22,2.466084);
   h825->SetBinContent(23,2.547485);
   h825->SetBinContent(24,2.580178);
   h825->SetBinContent(25,2.626693);
   h825->SetBinContent(26,2.688085);
   h825->SetBinContent(27,2.768938);
   h825->SetBinContent(28,2.865119);
   h825->SetBinContent(29,2.878051);
   h825->SetBinContent(30,2.935769);
   h825->SetBinContent(31,3.07022);
   h825->SetBinContent(32,3.130735);
   h825->SetBinContent(33,3.081969);
   h825->SetBinContent(34,3.250866);
   h825->SetBinContent(35,3.321353);
   h825->SetBinContent(36,3.468779);
   h825->SetBinContent(37,3.534367);
   h825->SetBinContent(38,3.618557);
   h825->SetBinContent(39,3.720786);
   h825->SetBinContent(40,3.819458);
   h825->SetBinContent(41,3.91044);
   h825->SetBinContent(42,4.017725);
   h825->SetBinContent(43,4.212246);
   h825->SetBinContent(44,4.306499);
   h825->SetBinContent(45,4.443354);
   h825->SetBinContent(46,4.577518);
   h825->SetBinContent(47,4.813719);
   h825->SetBinContent(48,4.980193);
   h825->SetBinContent(49,5.142142);
   h825->SetBinContent(50,5.421478);
   h825->SetBinContent(51,5.556484);
   h825->SetBinContent(52,5.976623);
   h825->SetBinContent(53,6.254006);
   h825->SetBinContent(54,6.569611);
   h825->SetBinContent(55,7.115262);
   h825->SetBinContent(56,7.529607);
   h825->SetBinContent(57,8.063646);
   h825->SetBinContent(58,8.832922);
   h825->SetBinContent(59,9.469584);
   h825->SetBinContent(60,10.30967);
   h825->SetBinContent(61,11.49478);
   h825->SetBinContent(62,12.71222);
   h825->SetBinContent(63,14.49108);
   h825->SetBinContent(64,16.29092);
   h825->SetBinContent(65,18.21889);
   h825->SetBinContent(66,20.541);
   h825->SetBinContent(67,22.16448);
   h825->SetBinContent(68,23.78119);
   h825->SetBinContent(69,23.96939);
   h825->SetBinContent(70,23.13231);
   h825->SetBinContent(71,20.75107);
   h825->SetBinContent(72,17.68355);
   h825->SetBinContent(73,14.67408);
   h825->SetBinContent(74,11.45156);
   h825->SetBinContent(75,8.931402);
   h825->SetBinContent(76,6.670756);
   h825->SetBinContent(77,4.818926);
   h825->SetBinContent(78,3.499346);
   h825->SetBinContent(79,2.505054);
   h825->SetBinContent(80,1.779852);
   h825->SetBinContent(81,1.29371);
   h825->SetBinContent(82,0.9621174);
   h825->SetBinContent(83,0.7482364);
   h825->SetBinContent(84,0.5727057);
   h825->SetBinContent(85,0.4240657);
   h825->SetBinContent(86,0.31404);
   h825->SetBinContent(87,0.2309414);
   h825->SetBinContent(88,0.1724699);
   h825->SetBinContent(89,0.1257598);
   h825->SetBinContent(90,0.08968164);
   h825->SetBinContent(91,0.0653539);
   h825->SetBinContent(92,0.04384105);
   h825->SetBinContent(93,0.02823285);
   h825->SetBinContent(94,0.01602397);
   h825->SetBinContent(95,0.00667457);
   h825->SetBinContent(96,0.001922815);
   h825->SetBinContent(97,0.0003288225);
   h825->SetEntries(1952148);

   ci = TColor::GetColor("#ff00ff");
   h825->SetLineColor(ci);
   h825->SetLineStyle(4);
   h825->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h825->SetMarkerColor(ci);
   h825->GetXaxis()->SetLabelFont(42);
   h825->GetXaxis()->SetLabelSize(0.035);
   h825->GetXaxis()->SetTitleSize(0.035);
   h825->GetXaxis()->SetTitleFont(42);
   h825->GetYaxis()->SetLabelFont(42);
   h825->GetYaxis()->SetLabelSize(0.035);
   h825->GetYaxis()->SetTitleSize(0.035);
   h825->GetYaxis()->SetTitleFont(42);
   h825->GetZaxis()->SetLabelFont(42);
   h825->GetZaxis()->SetLabelSize(0.035);
   h825->GetZaxis()->SetTitleSize(0.035);
   h825->GetZaxis()->SetTitleFont(42);
   h825->Draw("CSAME");
   
   TH1F *h829 = new TH1F("h829","m(k0pi) ",100,0.6,2.6);
   h829->SetBinContent(2,0.2189662);
   h829->SetBinContent(3,4.89317);
   h829->SetBinContent(4,8.798392);
   h829->SetBinContent(5,11.0792);
   h829->SetBinContent(6,14.27855);
   h829->SetBinContent(7,17.52956);
   h829->SetBinContent(8,20.93319);
   h829->SetBinContent(9,24.20509);
   h829->SetBinContent(10,27.59374);
   h829->SetBinContent(11,30.97629);
   h829->SetBinContent(12,33.29674);
   h829->SetBinContent(13,37.25007);
   h829->SetBinContent(14,40.3053);
   h829->SetBinContent(15,43.64174);
   h829->SetBinContent(16,47.03399);
   h829->SetBinContent(17,49.61576);
   h829->SetBinContent(18,52.97369);
   h829->SetBinContent(19,56.04292);
   h829->SetBinContent(20,58.69983);
   h829->SetBinContent(21,60.95608);
   h829->SetBinContent(22,64.82899);
   h829->SetBinContent(23,66.41068);
   h829->SetBinContent(24,69.58347);
   h829->SetBinContent(25,71.54063);
   h829->SetBinContent(26,73.67287);
   h829->SetBinContent(27,76.83108);
   h829->SetBinContent(28,78.76235);
   h829->SetBinContent(29,81.41901);
   h829->SetBinContent(30,83.14207);
   h829->SetBinContent(31,85.98561);
   h829->SetBinContent(32,88.25072);
   h829->SetBinContent(33,89.09737);
   h829->SetBinContent(34,91.40199);
   h829->SetBinContent(35,92.35303);
   h829->SetBinContent(36,97.02567);
   h829->SetBinContent(37,96.99654);
   h829->SetBinContent(38,98.81584);
   h829->SetBinContent(39,99.80074);
   h829->SetBinContent(40,102.7212);
   h829->SetBinContent(41,104.6616);
   h829->SetBinContent(42,105.9105);
   h829->SetBinContent(43,108.697);
   h829->SetBinContent(44,109.4222);
   h829->SetBinContent(45,111.3411);
   h829->SetBinContent(46,110.945);
   h829->SetBinContent(47,112.7042);
   h829->SetBinContent(48,114.9268);
   h829->SetBinContent(49,115.8837);
   h829->SetBinContent(50,117.4109);
   h829->SetBinContent(51,116.7519);
   h829->SetBinContent(52,119.9711);
   h829->SetBinContent(53,121.4128);
   h829->SetBinContent(54,122.5612);
   h829->SetBinContent(55,124.5642);
   h829->SetBinContent(56,125.4855);
   h829->SetBinContent(57,125.6078);
   h829->SetBinContent(58,127.8086);
   h829->SetBinContent(59,127.6841);
   h829->SetBinContent(60,128.9336);
   h829->SetBinContent(61,129.788);
   h829->SetBinContent(62,130.2319);
   h829->SetBinContent(63,131.5511);
   h829->SetBinContent(64,132.7794);
   h829->SetBinContent(65,132.6592);
   h829->SetBinContent(66,134.5728);
   h829->SetBinContent(67,133.11);
   h829->SetBinContent(68,134.9012);
   h829->SetBinContent(69,134.1092);
   h829->SetBinContent(70,134.9871);
   h829->SetBinContent(71,134.5854);
   h829->SetBinContent(72,134.3721);
   h829->SetBinContent(73,135.2898);
   h829->SetBinContent(74,132.48);
   h829->SetBinContent(75,132.5559);
   h829->SetBinContent(76,130.9721);
   h829->SetBinContent(77,127.5509);
   h829->SetBinContent(78,127.5263);
   h829->SetBinContent(79,126.0988);
   h829->SetBinContent(80,123.6955);
   h829->SetBinContent(81,121.9105);
   h829->SetBinContent(82,122.1652);
   h829->SetBinContent(83,122.6021);
   h829->SetBinContent(84,118.7299);
   h829->SetBinContent(85,114.46);
   h829->SetBinContent(86,109.6589);
   h829->SetBinContent(87,103.9219);
   h829->SetBinContent(88,98.69672);
   h829->SetBinContent(89,91.42258);
   h829->SetBinContent(90,83.02256);
   h829->SetBinContent(91,74.8727);
   h829->SetBinContent(92,62.6867);
   h829->SetBinContent(93,50.00082);
   h829->SetBinContent(94,34.26754);
   h829->SetBinContent(95,16.89311);
   h829->SetBinContent(96,5.59623);
   h829->SetBinContent(97,1.088459);
   h829->SetEntries(1952148);
   h829->SetLineColor(13);
   h829->SetLineStyle(5);
   h829->SetLineWidth(2);
   h829->SetMarkerColor(13);
   h829->GetXaxis()->SetLabelFont(42);
   h829->GetXaxis()->SetLabelSize(0.035);
   h829->GetXaxis()->SetTitleSize(0.035);
   h829->GetXaxis()->SetTitleFont(42);
   h829->GetYaxis()->SetLabelFont(42);
   h829->GetYaxis()->SetLabelSize(0.035);
   h829->GetYaxis()->SetTitleSize(0.035);
   h829->GetYaxis()->SetTitleFont(42);
   h829->GetZaxis()->SetLabelFont(42);
   h829->GetZaxis()->SetLabelSize(0.035);
   h829->GetZaxis()->SetTitleSize(0.035);
   h829->GetZaxis()->SetTitleFont(42);
   h829->Draw("CSAME");
   TLatex *   tex = new TLatex(0.8,600,"(b)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(2,600,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(2,550,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig29c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:43:41 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.3999999,-72.35327,3.031579,353.2542);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h106 = new TH1F("h106","m(kk)   ",100,0.9,2.9);
   h106->SetBinContent(5,24);
   h106->SetBinContent(6,68);
   h106->SetBinContent(7,95);
   h106->SetBinContent(8,130);
   h106->SetBinContent(9,126);
   h106->SetBinContent(10,148);
   h106->SetBinContent(11,183);
   h106->SetBinContent(12,184);
   h106->SetBinContent(13,230);
   h106->SetBinContent(14,229);
   h106->SetBinContent(15,222);
   h106->SetBinContent(16,240);
   h106->SetBinContent(17,242);
   h106->SetBinContent(18,245);
   h106->SetBinContent(19,220);
   h106->SetBinContent(20,270);
   h106->SetBinContent(21,246);
   h106->SetBinContent(22,203);
   h106->SetBinContent(23,207);
   h106->SetBinContent(24,191);
   h106->SetBinContent(25,178);
   h106->SetBinContent(26,154);
   h106->SetBinContent(27,219);
   h106->SetBinContent(28,163);
   h106->SetBinContent(29,166);
   h106->SetBinContent(30,167);
   h106->SetBinContent(31,148);
   h106->SetBinContent(32,155);
   h106->SetBinContent(33,145);
   h106->SetBinContent(34,133);
   h106->SetBinContent(35,152);
   h106->SetBinContent(36,166);
   h106->SetBinContent(37,153);
   h106->SetBinContent(38,163);
   h106->SetBinContent(39,167);
   h106->SetBinContent(40,177);
   h106->SetBinContent(41,185);
   h106->SetBinContent(42,197);
   h106->SetBinContent(43,178);
   h106->SetBinContent(44,174);
   h106->SetBinContent(45,167);
   h106->SetBinContent(46,180);
   h106->SetBinContent(47,189);
   h106->SetBinContent(48,195);
   h106->SetBinContent(49,233);
   h106->SetBinContent(50,240);
   h106->SetBinContent(51,219);
   h106->SetBinContent(52,198);
   h106->SetBinContent(53,244);
   h106->SetBinContent(54,256);
   h106->SetBinContent(55,257);
   h106->SetBinContent(56,246);
   h106->SetBinContent(57,228);
   h106->SetBinContent(58,291);
   h106->SetBinContent(59,269);
   h106->SetBinContent(60,279);
   h106->SetBinContent(61,291);
   h106->SetBinContent(62,283);
   h106->SetBinContent(63,287);
   h106->SetBinContent(64,280);
   h106->SetBinContent(65,247);
   h106->SetBinContent(66,237);
   h106->SetBinContent(67,235);
   h106->SetBinContent(68,245);
   h106->SetBinContent(69,211);
   h106->SetBinContent(70,205);
   h106->SetBinContent(71,214);
   h106->SetBinContent(72,175);
   h106->SetBinContent(73,188);
   h106->SetBinContent(74,199);
   h106->SetBinContent(75,176);
   h106->SetBinContent(76,192);
   h106->SetBinContent(77,169);
   h106->SetBinContent(78,192);
   h106->SetBinContent(79,191);
   h106->SetBinContent(80,195);
   h106->SetBinContent(81,141);
   h106->SetBinContent(82,178);
   h106->SetBinContent(83,166);
   h106->SetBinContent(84,146);
   h106->SetBinContent(85,138);
   h106->SetBinContent(86,116);
   h106->SetBinContent(87,92);
   h106->SetBinContent(88,78);
   h106->SetBinContent(89,51);
   h106->SetBinContent(90,38);
   h106->SetBinContent(91,31);
   h106->SetBinContent(92,38);
   h106->SetBinContent(93,32);
   h106->SetBinContent(94,16);
   h106->SetBinContent(95,19);
   h106->SetBinContent(96,18);
   h106->SetBinContent(97,10);
   h106->SetBinContent(98,9);
   h106->SetEntries(16463);
   h106->SetMarkerStyle(20);
   h106->SetMarkerSize(0.6);
   h106->GetXaxis()->SetTitle("#it{m(K}^{0}_{S}#it{K^{+})} [GeV]");
   h106->GetXaxis()->SetNdivisions(505);
   h106->GetXaxis()->SetLabelFont(132);
   h106->GetXaxis()->SetLabelOffset(0.02);
   h106->GetXaxis()->SetLabelSize(0.06);
   h106->GetXaxis()->SetTitleSize(0.06);
   h106->GetXaxis()->SetTitleOffset(1.2);
   h106->GetXaxis()->SetTitleFont(132);
   h106->GetYaxis()->SetTitle("Candidates/(20 MeV)");
   h106->GetYaxis()->SetNdivisions(505);
   h106->GetYaxis()->SetLabelFont(132);
   h106->GetYaxis()->SetLabelSize(0.06);
   h106->GetYaxis()->SetTitleSize(0.06);
   h106->GetYaxis()->SetTitleOffset(1.3);
   h106->GetYaxis()->SetTitleFont(132);
   h106->GetZaxis()->SetLabelFont(42);
   h106->GetZaxis()->SetLabelSize(0.035);
   h106->GetZaxis()->SetTitleSize(0.035);
   h106->GetZaxis()->SetTitleFont(42);
   h106->Draw("PEX0");
   
   TH1F *h206 = new TH1F("h206","m(kk)   ",100,0.9,2.9);
   h206->SetBinContent(5,18.57061);
   h206->SetBinContent(6,85.39918);
   h206->SetBinContent(7,115.571);
   h206->SetBinContent(8,128.5935);
   h206->SetBinContent(9,135.7962);
   h206->SetBinContent(10,142.2083);
   h206->SetBinContent(11,151.2259);
   h206->SetBinContent(12,166.6481);
   h206->SetBinContent(13,191.2533);
   h206->SetBinContent(14,207.9326);
   h206->SetBinContent(15,217.6857);
   h206->SetBinContent(16,218.8299);
   h206->SetBinContent(17,218.4108);
   h206->SetBinContent(18,221.1088);
   h206->SetBinContent(19,231.5814);
   h206->SetBinContent(20,238.2354);
   h206->SetBinContent(21,245.8203);
   h206->SetBinContent(22,232.9036);
   h206->SetBinContent(23,224.2351);
   h206->SetBinContent(24,213.5175);
   h206->SetBinContent(25,207.4715);
   h206->SetBinContent(26,193.8551);
   h206->SetBinContent(27,179.8748);
   h206->SetBinContent(28,171.2886);
   h206->SetBinContent(29,160.1409);
   h206->SetBinContent(30,150.9762);
   h206->SetBinContent(31,142.6711);
   h206->SetBinContent(32,140.3445);
   h206->SetBinContent(33,140.4096);
   h206->SetBinContent(34,143.5311);
   h206->SetBinContent(35,147.8361);
   h206->SetBinContent(36,156.2861);
   h206->SetBinContent(37,166.4937);
   h206->SetBinContent(38,174.9372);
   h206->SetBinContent(39,180.8014);
   h206->SetBinContent(40,188.4891);
   h206->SetBinContent(41,188.5646);
   h206->SetBinContent(42,188.5539);
   h206->SetBinContent(43,180.7609);
   h206->SetBinContent(44,179.4567);
   h206->SetBinContent(45,184.3678);
   h206->SetBinContent(46,191.8139);
   h206->SetBinContent(47,204.6575);
   h206->SetBinContent(48,214.5862);
   h206->SetBinContent(49,225.3963);
   h206->SetBinContent(50,227.3918);
   h206->SetBinContent(51,236.7463);
   h206->SetBinContent(52,238.7724);
   h206->SetBinContent(53,239.758);
   h206->SetBinContent(54,247.3398);
   h206->SetBinContent(55,248.275);
   h206->SetBinContent(56,249.9673);
   h206->SetBinContent(57,253.0539);
   h206->SetBinContent(58,257.5442);
   h206->SetBinContent(59,260.9334);
   h206->SetBinContent(60,260.4916);
   h206->SetBinContent(61,265.741);
   h206->SetBinContent(62,266.1014);
   h206->SetBinContent(63,261.7038);
   h206->SetBinContent(64,263.3864);
   h206->SetBinContent(65,257.1795);
   h206->SetBinContent(66,249.8374);
   h206->SetBinContent(67,242.596);
   h206->SetBinContent(68,236.5971);
   h206->SetBinContent(69,230.8872);
   h206->SetBinContent(70,223.3193);
   h206->SetBinContent(71,213.5299);
   h206->SetBinContent(72,206.287);
   h206->SetBinContent(73,197.7099);
   h206->SetBinContent(74,192.6785);
   h206->SetBinContent(75,187.689);
   h206->SetBinContent(76,178.0674);
   h206->SetBinContent(77,176.1829);
   h206->SetBinContent(78,168.3208);
   h206->SetBinContent(79,162.8122);
   h206->SetBinContent(80,160.2612);
   h206->SetBinContent(81,161.6009);
   h206->SetBinContent(82,155.682);
   h206->SetBinContent(83,153.6995);
   h206->SetBinContent(84,147.2424);
   h206->SetBinContent(85,144.0392);
   h206->SetBinContent(86,129.3263);
   h206->SetBinContent(87,109.1472);
   h206->SetBinContent(88,83.30763);
   h206->SetBinContent(89,62.65615);
   h206->SetBinContent(90,48.47823);
   h206->SetBinContent(91,40.18089);
   h206->SetBinContent(92,35.27644);
   h206->SetBinContent(93,31.50888);
   h206->SetBinContent(94,27.74343);
   h206->SetBinContent(95,24.3153);
   h206->SetBinContent(96,19.15077);
   h206->SetBinContent(97,12.07967);
   h206->SetBinContent(98,5.611675);
   h206->SetBinContent(99,1.56334);
   h206->SetBinContent(100,0.140151);
   h206->SetEntries(1952148);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#006633");
   h206->SetLineColor(ci);
   h206->SetLineWidth(2);

   ci = TColor::GetColor("#006633");
   h206->SetMarkerColor(ci);
   h206->GetXaxis()->SetLabelFont(42);
   h206->GetXaxis()->SetLabelSize(0.035);
   h206->GetXaxis()->SetTitleSize(0.035);
   h206->GetXaxis()->SetTitleFont(42);
   h206->GetYaxis()->SetLabelFont(42);
   h206->GetYaxis()->SetLabelSize(0.035);
   h206->GetYaxis()->SetTitleSize(0.035);
   h206->GetYaxis()->SetTitleFont(42);
   h206->GetZaxis()->SetLabelFont(42);
   h206->GetZaxis()->SetLabelSize(0.035);
   h206->GetZaxis()->SetTitleSize(0.035);
   h206->GetZaxis()->SetTitleFont(42);
   h206->Draw("SAME");
   
   TH1F *h922 = new TH1F("h922","m(kk)   ",100,0.9,2.9);
   h922->SetBinContent(5,46.82395);
   h922->SetBinContent(6,147.7199);
   h922->SetBinContent(7,121.8547);
   h922->SetBinContent(8,90.18758);
   h922->SetBinContent(9,66.84104);
   h922->SetBinContent(10,50.88283);
   h922->SetBinContent(11,39.16399);
   h922->SetBinContent(12,31.02021);
   h922->SetBinContent(13,25.41471);
   h922->SetBinContent(14,20.77252);
   h922->SetBinContent(15,17.61013);
   h922->SetBinContent(16,14.95821);
   h922->SetBinContent(17,12.8436);
   h922->SetBinContent(18,11.09975);
   h922->SetBinContent(19,9.873416);
   h922->SetBinContent(20,8.566792);
   h922->SetBinContent(21,7.714372);
   h922->SetBinContent(22,6.841519);
   h922->SetBinContent(23,6.249141);
   h922->SetBinContent(24,5.639843);
   h922->SetBinContent(25,5.2103);
   h922->SetBinContent(26,4.675764);
   h922->SetBinContent(27,4.231239);
   h922->SetBinContent(28,3.922844);
   h922->SetBinContent(29,3.585889);
   h922->SetBinContent(30,3.322612);
   h922->SetBinContent(31,3.044764);
   h922->SetBinContent(32,2.852167);
   h922->SetBinContent(33,2.636676);
   h922->SetBinContent(34,2.455423);
   h922->SetBinContent(35,2.27243);
   h922->SetBinContent(36,2.127227);
   h922->SetBinContent(37,2.006787);
   h922->SetBinContent(38,1.862837);
   h922->SetBinContent(39,1.706198);
   h922->SetBinContent(40,1.624933);
   h922->SetBinContent(41,1.507713);
   h922->SetBinContent(42,1.436964);
   h922->SetBinContent(43,1.347839);
   h922->SetBinContent(44,1.255337);
   h922->SetBinContent(45,1.17966);
   h922->SetBinContent(46,1.106634);
   h922->SetBinContent(47,1.048744);
   h922->SetBinContent(48,0.9887428);
   h922->SetBinContent(49,0.9330484);
   h922->SetBinContent(50,0.8740317);
   h922->SetBinContent(51,0.827445);
   h922->SetBinContent(52,0.773926);
   h922->SetBinContent(53,0.721993);
   h922->SetBinContent(54,0.6922857);
   h922->SetBinContent(55,0.6502306);
   h922->SetBinContent(56,0.6088955);
   h922->SetBinContent(57,0.5708885);
   h922->SetBinContent(58,0.5391572);
   h922->SetBinContent(59,0.5066786);
   h922->SetBinContent(60,0.4735833);
   h922->SetBinContent(61,0.4509925);
   h922->SetBinContent(62,0.4243014);
   h922->SetBinContent(63,0.3937915);
   h922->SetBinContent(64,0.3763948);
   h922->SetBinContent(65,0.3500226);
   h922->SetBinContent(66,0.329076);
   h922->SetBinContent(67,0.3067689);
   h922->SetBinContent(68,0.2861027);
   h922->SetBinContent(69,0.2718956);
   h922->SetBinContent(70,0.2543323);
   h922->SetBinContent(71,0.2377915);
   h922->SetBinContent(72,0.222219);
   h922->SetBinContent(73,0.2092203);
   h922->SetBinContent(74,0.1999032);
   h922->SetBinContent(75,0.1880999);
   h922->SetBinContent(76,0.1721887);
   h922->SetBinContent(77,0.1620465);
   h922->SetBinContent(78,0.149252);
   h922->SetBinContent(79,0.1357501);
   h922->SetBinContent(80,0.1253692);
   h922->SetBinContent(81,0.1178345);
   h922->SetBinContent(82,0.1052764);
   h922->SetBinContent(83,0.09580247);
   h922->SetBinContent(84,0.08493659);
   h922->SetBinContent(85,0.07840391);
   h922->SetBinContent(86,0.07033425);
   h922->SetBinContent(87,0.06237395);
   h922->SetBinContent(88,0.05443093);
   h922->SetBinContent(89,0.04734671);
   h922->SetBinContent(90,0.04091276);
   h922->SetBinContent(91,0.03440972);
   h922->SetBinContent(92,0.02886721);
   h922->SetBinContent(93,0.0230012);
   h922->SetBinContent(94,0.01772876);
   h922->SetBinContent(95,0.01277219);
   h922->SetBinContent(96,0.00810797);
   h922->SetBinContent(97,0.004147517);
   h922->SetBinContent(98,0.001593775);
   h922->SetBinContent(99,0.0003420441);
   h922->SetBinContent(100,2.471339e-05);
   h922->SetEntries(1952148);

   ci = TColor::GetColor("#ff0000");
   h922->SetLineColor(ci);
   h922->SetLineStyle(2);
   h922->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   h922->SetMarkerColor(ci);
   h922->GetXaxis()->SetLabelFont(42);
   h922->GetXaxis()->SetLabelSize(0.035);
   h922->GetXaxis()->SetTitleSize(0.035);
   h922->GetXaxis()->SetTitleFont(42);
   h922->GetYaxis()->SetLabelFont(42);
   h922->GetYaxis()->SetLabelSize(0.035);
   h922->GetYaxis()->SetTitleSize(0.035);
   h922->GetYaxis()->SetTitleFont(42);
   h922->GetZaxis()->SetLabelFont(42);
   h922->GetZaxis()->SetLabelSize(0.035);
   h922->GetZaxis()->SetTitleSize(0.035);
   h922->GetZaxis()->SetTitleFont(42);
   h922->Draw("CSAME");
   
   TH1F *h924 = new TH1F("h924","m(kk)   ",100,0.9,2.9);
   h924->SetBinContent(5,7.470197e-05);
   h924->SetBinContent(6,0.003924354);
   h924->SetBinContent(7,0.02435694);
   h924->SetBinContent(8,0.06692114);
   h924->SetBinContent(9,0.141875);
   h924->SetBinContent(10,0.2578052);
   h924->SetBinContent(11,0.410031);
   h924->SetBinContent(12,0.6470422);
   h924->SetBinContent(13,1.000389);
   h924->SetBinContent(14,1.489662);
   h924->SetBinContent(15,2.259048);
   h924->SetBinContent(16,3.519555);
   h924->SetBinContent(17,5.551311);
   h924->SetBinContent(18,8.838866);
   h924->SetBinContent(19,14.32872);
   h924->SetBinContent(20,20.50062);
   h924->SetBinContent(21,21.59428);
   h924->SetBinContent(22,16.9144);
   h924->SetBinContent(23,11.89428);
   h924->SetBinContent(24,8.064648);
   h924->SetBinContent(25,5.862963);
   h924->SetBinContent(26,4.312754);
   h924->SetBinContent(27,3.311439);
   h924->SetBinContent(28,2.690312);
   h924->SetBinContent(29,2.206001);
   h924->SetBinContent(30,1.875169);
   h924->SetBinContent(31,1.6339);
   h924->SetBinContent(32,1.471316);
   h924->SetBinContent(33,1.316881);
   h924->SetBinContent(34,1.210956);
   h924->SetBinContent(35,1.120085);
   h924->SetBinContent(36,1.058666);
   h924->SetBinContent(37,1.004533);
   h924->SetBinContent(38,0.9592426);
   h924->SetBinContent(39,0.8957593);
   h924->SetBinContent(40,0.8815976);
   h924->SetBinContent(41,0.848379);
   h924->SetBinContent(42,0.8352907);
   h924->SetBinContent(43,0.8203164);
   h924->SetBinContent(44,0.7956123);
   h924->SetBinContent(45,0.7823141);
   h924->SetBinContent(46,0.7597142);
   h924->SetBinContent(47,0.7507098);
   h924->SetBinContent(48,0.7470862);
   h924->SetBinContent(49,0.7350331);
   h924->SetBinContent(50,0.7170533);
   h924->SetBinContent(51,0.7114187);
   h924->SetBinContent(52,0.6947107);
   h924->SetBinContent(53,0.6786377);
   h924->SetBinContent(54,0.6778267);
   h924->SetBinContent(55,0.6634782);
   h924->SetBinContent(56,0.6480419);
   h924->SetBinContent(57,0.6336854);
   h924->SetBinContent(58,0.6250324);
   h924->SetBinContent(59,0.6109851);
   h924->SetBinContent(60,0.5922903);
   h924->SetBinContent(61,0.5887911);
   h924->SetBinContent(62,0.5762269);
   h924->SetBinContent(63,0.555078);
   h924->SetBinContent(64,0.5511126);
   h924->SetBinContent(65,0.5309768);
   h924->SetBinContent(66,0.5164375);
   h924->SetBinContent(67,0.4987397);
   h924->SetBinContent(68,0.4824247);
   h924->SetBinContent(69,0.4749055);
   h924->SetBinContent(70,0.4588247);
   h924->SetBinContent(71,0.4424416);
   h924->SetBinContent(72,0.4255087);
   h924->SetBinContent(73,0.4117035);
   h924->SetBinContent(74,0.403385);
   h924->SetBinContent(75,0.391136);
   h924->SetBinContent(76,0.3684388);
   h924->SetBinContent(77,0.3572498);
   h924->SetBinContent(78,0.337899);
   h924->SetBinContent(79,0.3162283);
   h924->SetBinContent(80,0.2999675);
   h924->SetBinContent(81,0.289455);
   h924->SetBinContent(82,0.2656263);
   h924->SetBinContent(83,0.2480552);
   h924->SetBinContent(84,0.2254018);
   h924->SetBinContent(85,0.2135758);
   h924->SetBinContent(86,0.1965244);
   h924->SetBinContent(87,0.1784518);
   h924->SetBinContent(88,0.1594175);
   h924->SetBinContent(89,0.1422236);
   h924->SetBinContent(90,0.1257929);
   h924->SetBinContent(91,0.1083101);
   h924->SetBinContent(92,0.09320557);
   h924->SetBinContent(93,0.07595016);
   h924->SetBinContent(94,0.06004437);
   h924->SetBinContent(95,0.04445079);
   h924->SetBinContent(96,0.02911024);
   h924->SetBinContent(97,0.01544158);
   h924->SetBinContent(98,0.006205339);
   h924->SetBinContent(99,0.001392735);
   h924->SetBinContent(100,0.0001042344);
   h924->SetEntries(1952148);

   ci = TColor::GetColor("#0000ff");
   h924->SetLineColor(ci);
   h924->SetLineStyle(3);
   h924->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   h924->SetMarkerColor(ci);
   h924->GetXaxis()->SetLabelFont(42);
   h924->GetXaxis()->SetLabelSize(0.035);
   h924->GetXaxis()->SetTitleSize(0.035);
   h924->GetXaxis()->SetTitleFont(42);
   h924->GetYaxis()->SetLabelFont(42);
   h924->GetYaxis()->SetLabelSize(0.035);
   h924->GetYaxis()->SetTitleSize(0.035);
   h924->GetYaxis()->SetTitleFont(42);
   h924->GetZaxis()->SetLabelFont(42);
   h924->GetZaxis()->SetLabelSize(0.035);
   h924->GetZaxis()->SetTitleSize(0.035);
   h924->GetZaxis()->SetTitleFont(42);
   h924->Draw("CSAME");
   
   TH1F *h926 = new TH1F("h926","m(kk)   ",100,0.9,2.9);
   h926->SetBinContent(5,0.007721754);
   h926->SetBinContent(6,0.03473048);
   h926->SetBinContent(7,0.04757188);
   h926->SetBinContent(8,0.05865563);
   h926->SetBinContent(9,0.06982113);
   h926->SetBinContent(10,0.08084992);
   h926->SetBinContent(11,0.09093769);
   h926->SetBinContent(12,0.1016612);
   h926->SetBinContent(13,0.114345);
   h926->SetBinContent(14,0.1252801);
   h926->SetBinContent(15,0.1399676);
   h926->SetBinContent(16,0.1543369);
   h926->SetBinContent(17,0.1699511);
   h926->SetBinContent(18,0.1866241);
   h926->SetBinContent(19,0.209208);
   h926->SetBinContent(20,0.2276168);
   h926->SetBinContent(21,0.2555375);
   h926->SetBinContent(22,0.2816449);
   h926->SetBinContent(23,0.3192332);
   h926->SetBinContent(24,0.3570516);
   h926->SetBinContent(25,0.4087232);
   h926->SetBinContent(26,0.4546833);
   h926->SetBinContent(27,0.5117624);
   h926->SetBinContent(28,0.5922328);
   h926->SetBinContent(29,0.6780018);
   h926->SetBinContent(30,0.7918456);
   h926->SetBinContent(31,0.9216923);
   h926->SetBinContent(32,1.106649);
   h926->SetBinContent(33,1.327649);
   h926->SetBinContent(34,1.623474);
   h926->SetBinContent(35,2.003834);
   h926->SetBinContent(36,2.547498);
   h926->SetBinContent(37,3.332857);
   h926->SetBinContent(38,4.368446);
   h926->SetBinContent(39,5.732425);
   h926->SetBinContent(40,7.755429);
   h926->SetBinContent(41,9.736411);
   h926->SetBinContent(42,11.17877);
   h926->SetBinContent(43,10.72264);
   h926->SetBinContent(44,8.795445);
   h926->SetBinContent(45,6.661754);
   h926->SetBinContent(46,4.896235);
   h926->SetBinContent(47,3.651611);
   h926->SetBinContent(48,2.756973);
   h926->SetBinContent(49,2.127644);
   h926->SetBinContent(50,1.66283);
   h926->SetBinContent(51,1.338701);
   h926->SetBinContent(52,1.080475);
   h926->SetBinContent(53,0.8829491);
   h926->SetBinContent(54,0.7509339);
   h926->SetBinContent(55,0.6324258);
   h926->SetBinContent(56,0.5355339);
   h926->SetBinContent(57,0.4580612);
   h926->SetBinContent(58,0.3974214);
   h926->SetBinContent(59,0.345239);
   h926->SetBinContent(60,0.3000845);
   h926->SetBinContent(61,0.2670105);
   h926->SetBinContent(62,0.2358366);
   h926->SetBinContent(63,0.2062782);
   h926->SetBinContent(64,0.1865382);
   h926->SetBinContent(65,0.1646652);
   h926->SetBinContent(66,0.1474489);
   h926->SetBinContent(67,0.13123);
   h926->SetBinContent(68,0.1171552);
   h926->SetBinContent(69,0.106838);
   h926->SetBinContent(70,0.09610857);
   h926->SetBinContent(71,0.08658548);
   h926->SetBinContent(72,0.07810023);
   h926->SetBinContent(73,0.07111139);
   h926->SetBinContent(74,0.06580652);
   h926->SetBinContent(75,0.06006619);
   h926->SetBinContent(76,0.05341407);
   h926->SetBinContent(77,0.0488842);
   h926->SetBinContent(78,0.04384293);
   h926->SetBinContent(79,0.03887663);
   h926->SetBinContent(80,0.03503753);
   h926->SetBinContent(81,0.03217035);
   h926->SetBinContent(82,0.02810426);
   h926->SetBinContent(83,0.02502902);
   h926->SetBinContent(84,0.02173685);
   h926->SetBinContent(85,0.01966768);
   h926->SetBinContent(86,0.01730718);
   h926->SetBinContent(87,0.0150676);
   h926->SetBinContent(88,0.01291711);
   h926->SetBinContent(89,0.01104385);
   h926->SetBinContent(90,0.009385979);
   h926->SetBinContent(91,0.007768521);
   h926->SetBinContent(92,0.006417138);
   h926->SetBinContent(93,0.005037529);
   h926->SetBinContent(94,0.003827013);
   h926->SetBinContent(95,0.002718797);
   h926->SetBinContent(96,0.001703078);
   h926->SetBinContent(97,0.0008600511);
   h926->SetBinContent(98,0.0003264534);
   h926->SetBinContent(99,6.922773e-05);
   h926->SetBinContent(100,4.952731e-06);
   h926->SetEntries(1952148);

   ci = TColor::GetColor("#ff00ff");
   h926->SetLineColor(ci);
   h926->SetLineStyle(4);
   h926->SetLineWidth(2);

   ci = TColor::GetColor("#ff00ff");
   h926->SetMarkerColor(ci);
   h926->GetXaxis()->SetLabelFont(42);
   h926->GetXaxis()->SetLabelSize(0.035);
   h926->GetXaxis()->SetTitleSize(0.035);
   h926->GetXaxis()->SetTitleFont(42);
   h926->GetYaxis()->SetLabelFont(42);
   h926->GetYaxis()->SetLabelSize(0.035);
   h926->GetYaxis()->SetTitleSize(0.035);
   h926->GetYaxis()->SetTitleFont(42);
   h926->GetZaxis()->SetLabelFont(42);
   h926->GetZaxis()->SetLabelSize(0.035);
   h926->GetZaxis()->SetTitleSize(0.035);
   h926->GetZaxis()->SetTitleFont(42);
   h926->Draw("CSAME");
   
   TH1F *h927 = new TH1F("h927","m(kk)   ",100,0.9,2.9);
   h927->SetBinContent(5,0.110619);
   h927->SetBinContent(6,0.5052671);
   h927->SetBinContent(7,0.7076886);
   h927->SetBinContent(8,0.8940018);
   h927->SetBinContent(9,1.092673);
   h927->SetBinContent(10,1.301255);
   h927->SetBinContent(11,1.508629);
   h927->SetBinContent(12,1.742278);
   h927->SetBinContent(13,2.029312);
   h927->SetBinContent(14,2.307853);
   h927->SetBinContent(15,2.683789);
   h927->SetBinContent(16,3.088463);
   h927->SetBinContent(17,3.558796);
   h927->SetBinContent(18,4.100386);
   h927->SetBinContent(19,4.833745);
   h927->SetBinContent(20,5.541535);
   h927->SetBinContent(21,6.558435);
   h927->SetBinContent(22,7.613211);
   h927->SetBinContent(23,9.056459);
   h927->SetBinContent(24,10.54716);
   h927->SetBinContent(25,12.39929);
   h927->SetBinContent(26,13.86241);
   h927->SetBinContent(27,15.19851);
   h927->SetBinContent(28,16.43975);
   h927->SetBinContent(29,16.75824);
   h927->SetBinContent(30,16.52769);
   h927->SetBinContent(31,15.42719);
   h927->SetBinContent(32,14.18636);
   h927->SetBinContent(33,12.51989);
   h927->SetBinContent(34,10.92917);
   h927->SetBinContent(35,9.378317);
   h927->SetBinContent(36,8.096413);
   h927->SetBinContent(37,7.032179);
   h927->SetBinContent(38,6.017909);
   h927->SetBinContent(39,5.092693);
   h927->SetBinContent(40,4.498462);
   h927->SetBinContent(41,3.884851);
   h927->SetBinContent(42,3.460386);
   h927->SetBinContent(43,3.046088);
   h927->SetBinContent(44,2.672301);
   h927->SetBinContent(45,2.373198);
   h927->SetBinContent(46,2.111468);
   h927->SetBinContent(47,1.903995);
   h927->SetBinContent(48,1.71311);
   h927->SetBinContent(49,1.547099);
   h927->SetBinContent(50,1.390358);
   h927->SetBinContent(51,1.265976);
   h927->SetBinContent(52,1.140905);
   h927->SetBinContent(53,1.02783);
   h927->SetBinContent(54,0.9535759);
   h927->SetBinContent(55,0.8681599);
   h927->SetBinContent(56,0.7891062);
   h927->SetBinContent(57,0.7193491);
   h927->SetBinContent(58,0.6614238);
   h927->SetBinContent(59,0.6059193);
   h927->SetBinContent(60,0.5528054);
   h927->SetBinContent(61,0.514372);
   h927->SetBinContent(62,0.4733852);
   h927->SetBinContent(63,0.4301598);
   h927->SetBinContent(64,0.4029616);
   h927->SetBinContent(65,0.3675785);
   h927->SetBinContent(66,0.3393011);
   h927->SetBinContent(67,0.3107475);
   h927->SetBinContent(68,0.2849364);
   h927->SetBinContent(69,0.2664257);
   h927->SetBinContent(70,0.2453633);
   h927->SetBinContent(71,0.2259944);
   h927->SetBinContent(72,0.2081591);
   h927->SetBinContent(73,0.1932912);
   h927->SetBinContent(74,0.1822342);
   h927->SetBinContent(75,0.1692885);
   h927->SetBinContent(76,0.1530663);
   h927->SetBinContent(77,0.1423324);
   h927->SetBinContent(78,0.1295919);
   h927->SetBinContent(79,0.1165678);
   h927->SetBinContent(80,0.1065019);
   h927->SetBinContent(81,0.09906814);
   h927->SetBinContent(82,0.08762633);
   h927->SetBinContent(83,0.07896983);
   h927->SetBinContent(84,0.06936204);
   h927->SetBinContent(85,0.06344581);
   h927->SetBinContent(86,0.05641598);
   h927->SetBinContent(87,0.04960667);
   h927->SetBinContent(88,0.04293415);
   h927->SetBinContent(89,0.03704688);
   h927->SetBinContent(90,0.03176469);
   h927->SetBinContent(91,0.02651488);
   h927->SetBinContent(92,0.02208156);
   h927->SetBinContent(93,0.01747036);
   h927->SetBinContent(94,0.01337303);
   h927->SetBinContent(95,0.009569906);
   h927->SetBinContent(96,0.006036231);
   h927->SetBinContent(97,0.003068618);
   h927->SetBinContent(98,0.001172171);
   h927->SetBinContent(99,0.0002501023);
   h927->SetBinContent(100,1.798356e-05);
   h927->SetEntries(1952148);
   h927->SetLineColor(13);
   h927->SetLineStyle(5);
   h927->SetLineWidth(2);
   h927->SetMarkerColor(13);
   h927->GetXaxis()->SetLabelFont(42);
   h927->GetXaxis()->SetLabelSize(0.035);
   h927->GetXaxis()->SetTitleSize(0.035);
   h927->GetXaxis()->SetTitleFont(42);
   h927->GetYaxis()->SetLabelFont(42);
   h927->GetYaxis()->SetLabelSize(0.035);
   h927->GetYaxis()->SetTitleSize(0.035);
   h927->GetYaxis()->SetTitleFont(42);
   h927->GetZaxis()->SetLabelFont(42);
   h927->GetZaxis()->SetLabelSize(0.035);
   h927->GetZaxis()->SetTitleSize(0.035);
   h927->GetZaxis()->SetTitleFont(42);
   h927->Draw("CSAME");
   TLatex *   tex = new TLatex(2.4,300,"(c)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(2.4,290,2.5,290);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,285,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,270,2.5,270);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,265,"#it{a}_{0}(980)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,250,2.5,250);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,245,"#it{a}_{2}(1310)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,230,2.5,230);

   ci = TColor::GetColor("#ff00ff");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,225,"#it{a}_{0}(1700)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(2.4,210,2.5,210);
   line->SetLineColor(13);
   line->SetLineStyle(5);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(2.55,205,"#it{a}_{0}(1450)");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TText *text = new TText(1,300,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(1,270,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig2a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sat Apr  8 07:27:54 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(5086,-537.4586,5417.579,2624.063);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h110 = new TH1F("h110","m   ",100,5100,5450);
   h110->SetBinContent(0,86302);
   h110->SetBinContent(1,606);
   h110->SetBinContent(2,592);
   h110->SetBinContent(3,570);
   h110->SetBinContent(4,577);
   h110->SetBinContent(5,575);
   h110->SetBinContent(6,516);
   h110->SetBinContent(7,510);
   h110->SetBinContent(8,523);
   h110->SetBinContent(9,481);
   h110->SetBinContent(10,471);
   h110->SetBinContent(11,440);
   h110->SetBinContent(12,434);
   h110->SetBinContent(13,417);
   h110->SetBinContent(14,395);
   h110->SetBinContent(15,395);
   h110->SetBinContent(16,359);
   h110->SetBinContent(17,375);
   h110->SetBinContent(18,370);
   h110->SetBinContent(19,371);
   h110->SetBinContent(20,332);
   h110->SetBinContent(21,348);
   h110->SetBinContent(22,353);
   h110->SetBinContent(23,293);
   h110->SetBinContent(24,307);
   h110->SetBinContent(25,295);
   h110->SetBinContent(26,299);
   h110->SetBinContent(27,323);
   h110->SetBinContent(28,337);
   h110->SetBinContent(29,310);
   h110->SetBinContent(30,322);
   h110->SetBinContent(31,302);
   h110->SetBinContent(32,355);
   h110->SetBinContent(33,333);
   h110->SetBinContent(34,323);
   h110->SetBinContent(35,292);
   h110->SetBinContent(36,321);
   h110->SetBinContent(37,289);
   h110->SetBinContent(38,364);
   h110->SetBinContent(39,373);
   h110->SetBinContent(40,388);
   h110->SetBinContent(41,444);
   h110->SetBinContent(42,489);
   h110->SetBinContent(43,612);
   h110->SetBinContent(44,717);
   h110->SetBinContent(45,852);
   h110->SetBinContent(46,1027);
   h110->SetBinContent(47,1291);
   h110->SetBinContent(48,1549);
   h110->SetBinContent(49,1772);
   h110->SetBinContent(50,1988);
   h110->SetBinContent(51,2185);
   h110->SetBinContent(52,2241);
   h110->SetBinContent(53,2218);
   h110->SetBinContent(54,2019);
   h110->SetBinContent(55,1867);
   h110->SetBinContent(56,1519);
   h110->SetBinContent(57,1295);
   h110->SetBinContent(58,1060);
   h110->SetBinContent(59,818);
   h110->SetBinContent(60,693);
   h110->SetBinContent(61,505);
   h110->SetBinContent(62,458);
   h110->SetBinContent(63,393);
   h110->SetBinContent(64,353);
   h110->SetBinContent(65,311);
   h110->SetBinContent(66,284);
   h110->SetBinContent(67,251);
   h110->SetBinContent(68,242);
   h110->SetBinContent(69,228);
   h110->SetBinContent(70,242);
   h110->SetBinContent(71,245);
   h110->SetBinContent(72,260);
   h110->SetBinContent(73,214);
   h110->SetBinContent(74,213);
   h110->SetBinContent(75,192);
   h110->SetBinContent(76,202);
   h110->SetBinContent(77,205);
   h110->SetBinContent(78,181);
   h110->SetBinContent(79,195);
   h110->SetBinContent(80,179);
   h110->SetBinContent(81,203);
   h110->SetBinContent(82,194);
   h110->SetBinContent(83,170);
   h110->SetBinContent(84,194);
   h110->SetBinContent(85,181);
   h110->SetBinContent(86,162);
   h110->SetBinContent(87,187);
   h110->SetBinContent(88,188);
   h110->SetBinContent(89,181);
   h110->SetBinContent(90,189);
   h110->SetBinContent(91,172);
   h110->SetBinContent(92,164);
   h110->SetBinContent(93,169);
   h110->SetBinContent(94,158);
   h110->SetBinContent(95,182);
   h110->SetBinContent(96,156);
   h110->SetBinContent(97,163);
   h110->SetBinContent(98,144);
   h110->SetBinContent(99,157);
   h110->SetBinContent(100,132);
   h110->SetBinContent(101,32416);
   h110->SetEntries(170009);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h110->SetLineColor(ci);
   h110->SetMarkerStyle(20);
   h110->SetMarkerSize(0.6);
   h110->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{SLL}#it{K^{#minus}K^{+}#pi^{+})} [MeV]");
   h110->GetXaxis()->SetRange(15,86);
   h110->GetXaxis()->SetNdivisions(505);
   h110->GetXaxis()->SetLabelFont(132);
   h110->GetXaxis()->SetLabelOffset(0.02);
   h110->GetXaxis()->SetLabelSize(0.06);
   h110->GetXaxis()->SetTitleSize(0.06);
   h110->GetXaxis()->SetTitleOffset(1.2);
   h110->GetXaxis()->SetTitleFont(132);
   h110->GetYaxis()->SetTitle("Candidates/(3.5 MeV)");
   h110->GetYaxis()->SetNdivisions(505);
   h110->GetYaxis()->SetLabelFont(132);
   h110->GetYaxis()->SetLabelSize(0.06);
   h110->GetYaxis()->SetTitleSize(0.06);
   h110->GetYaxis()->SetTitleOffset(1.4);
   h110->GetYaxis()->SetTitleFont(132);
   h110->GetZaxis()->SetLabelFont(42);
   h110->GetZaxis()->SetLabelSize(0.035);
   h110->GetZaxis()->SetTitleSize(0.035);
   h110->GetZaxis()->SetTitleFont(42);
   h110->Draw("PEX0");
   
   TH1F *h121 = new TH1F("h121","",100,5100,5450);
   h121->SetBinContent(1,390.6227);
   h121->SetBinContent(2,388.1159);
   h121->SetBinContent(3,385.6091);
   h121->SetBinContent(4,383.1024);
   h121->SetBinContent(5,380.5956);
   h121->SetBinContent(6,378.0888);
   h121->SetBinContent(7,375.5821);
   h121->SetBinContent(8,373.0753);
   h121->SetBinContent(9,370.5685);
   h121->SetBinContent(10,368.0617);
   h121->SetBinContent(11,365.555);
   h121->SetBinContent(12,363.0482);
   h121->SetBinContent(13,360.5414);
   h121->SetBinContent(14,358.0346);
   h121->SetBinContent(15,355.5279);
   h121->SetBinContent(16,353.0211);
   h121->SetBinContent(17,350.5143);
   h121->SetBinContent(18,348.0076);
   h121->SetBinContent(19,345.501);
   h121->SetBinContent(20,342.9946);
   h121->SetBinContent(21,340.4886);
   h121->SetBinContent(22,337.9838);
   h121->SetBinContent(23,335.4812);
   h121->SetBinContent(24,332.9834);
   h121->SetBinContent(25,330.4951);
   h121->SetBinContent(26,328.0251);
   h121->SetBinContent(27,325.59);
   h121->SetBinContent(28,323.2186);
   h121->SetBinContent(29,320.9602);
   h121->SetBinContent(30,318.8963);
   h121->SetBinContent(31,317.1569);
   h121->SetBinContent(32,315.9416);
   h121->SetBinContent(33,315.5463);
   h121->SetBinContent(34,316.3937);
   h121->SetBinContent(35,319.0666);
   h121->SetBinContent(36,324.3441);
   h121->SetBinContent(37,333.2477);
   h121->SetBinContent(38,347.1111);
   h121->SetBinContent(39,367.7089);
   h121->SetBinContent(40,397.4798);
   h121->SetBinContent(41,439.8606);
   h121->SetBinContent(42,499.6621);
   h121->SetBinContent(43,583.2545);
   h121->SetBinContent(44,698.1469);
   h121->SetBinContent(45,851.468);
   h121->SetBinContent(46,1047.092);
   h121->SetBinContent(47,1281.812);
   h121->SetBinContent(48,1541.879);
   h121->SetBinContent(49,1801.881);
   h121->SetBinContent(50,2027.669);
   h121->SetBinContent(51,2183.573);
   h121->SetBinContent(52,2241.985);
   h121->SetBinContent(53,2191.715);
   h121->SetBinContent(54,2041.562);
   h121->SetBinContent(55,1817.5);
   h121->SetBinContent(56,1554.736);
   h121->SetBinContent(57,1288.071);
   h121->SetBinContent(58,1044.24);
   h121->SetBinContent(59,838.4365);
   h121->SetBinContent(60,675.0038);
   h121->SetBinContent(61,550.7234);
   h121->SetBinContent(62,458.6854);
   h121->SetBinContent(63,391.3187);
   h121->SetBinContent(64,342.0725);
   h121->SetBinContent(65,305.947);
   h121->SetBinContent(66,279.3555);
   h121->SetBinContent(67,259.7568);
   h121->SetBinContent(68,245.3089);
   h121->SetBinContent(69,234.6323);
   h121->SetBinContent(70,226.6719);
   h121->SetBinContent(71,220.6214);
   h121->SetBinContent(72,215.8758);
   h121->SetBinContent(73,211.9948);
   h121->SetBinContent(74,208.6685);
   h121->SetBinContent(75,205.687);
   h121->SetBinContent(76,202.9129);
   h121->SetBinContent(77,200.26);
   h121->SetBinContent(78,197.6754);
   h121->SetBinContent(79,195.1285);
   h121->SetBinContent(80,192.6014);
   h121->SetBinContent(81,190.0847);
   h121->SetBinContent(82,187.5732);
   h121->SetBinContent(83,185.0641);
   h121->SetBinContent(84,182.5562);
   h121->SetBinContent(85,180.0489);
   h121->SetBinContent(86,177.5418);
   h121->SetBinContent(87,175.0348);
   h121->SetBinContent(88,172.5279);
   h121->SetBinContent(89,170.021);
   h121->SetBinContent(90,167.514);
   h121->SetBinContent(91,165.0071);
   h121->SetBinContent(92,162.5002);
   h121->SetBinContent(93,159.9933);
   h121->SetBinContent(94,157.4863);
   h121->SetBinContent(95,154.9794);
   h121->SetBinContent(96,152.4725);
   h121->SetBinContent(97,149.9655);
   h121->SetBinContent(98,147.4586);
   h121->SetBinContent(99,144.9517);
   h121->SetBinContent(100,142.4447);
   h121->SetEntries(100);

   ci = TColor::GetColor("#ff0000");
   h121->SetLineColor(ci);
   h121->SetLineWidth(2);
   h121->GetXaxis()->SetLabelFont(42);
   h121->GetXaxis()->SetLabelSize(0.035);
   h121->GetXaxis()->SetTitleSize(0.035);
   h121->GetXaxis()->SetTitleFont(42);
   h121->GetYaxis()->SetLabelFont(42);
   h121->GetYaxis()->SetLabelSize(0.035);
   h121->GetYaxis()->SetTitleSize(0.035);
   h121->GetYaxis()->SetTitleFont(42);
   h121->GetZaxis()->SetLabelFont(42);
   h121->GetZaxis()->SetLabelSize(0.035);
   h121->GetZaxis()->SetTitleSize(0.035);
   h121->GetZaxis()->SetTitleFont(42);
   h121->Draw("CSAME");
   
   TH1F *h122 = new TH1F("h122","",100,5100,5450);
   h122->SetBinContent(1,390.6227);
   h122->SetBinContent(2,388.1159);
   h122->SetBinContent(3,385.6091);
   h122->SetBinContent(4,383.1024);
   h122->SetBinContent(5,380.5956);
   h122->SetBinContent(6,378.0888);
   h122->SetBinContent(7,375.5821);
   h122->SetBinContent(8,373.0753);
   h122->SetBinContent(9,370.5685);
   h122->SetBinContent(10,368.0617);
   h122->SetBinContent(11,365.555);
   h122->SetBinContent(12,363.0482);
   h122->SetBinContent(13,360.5414);
   h122->SetBinContent(14,358.0346);
   h122->SetBinContent(15,355.5279);
   h122->SetBinContent(16,353.0211);
   h122->SetBinContent(17,350.5143);
   h122->SetBinContent(18,348.0075);
   h122->SetBinContent(19,345.5007);
   h122->SetBinContent(20,342.9939);
   h122->SetBinContent(21,340.4871);
   h122->SetBinContent(22,337.9803);
   h122->SetBinContent(23,335.4735);
   h122->SetBinContent(24,332.9667);
   h122->SetBinContent(25,330.4599);
   h122->SetBinContent(26,327.9531);
   h122->SetBinContent(27,325.4463);
   h122->SetBinContent(28,322.9395);
   h122->SetBinContent(29,320.4327);
   h122->SetBinContent(30,317.9259);
   h122->SetBinContent(31,315.4191);
   h122->SetBinContent(32,312.9123);
   h122->SetBinContent(33,310.4055);
   h122->SetBinContent(34,307.8986);
   h122->SetBinContent(35,305.3918);
   h122->SetBinContent(36,302.885);
   h122->SetBinContent(37,300.3782);
   h122->SetBinContent(38,297.8713);
   h122->SetBinContent(39,295.3645);
   h122->SetBinContent(40,292.8577);
   h122->SetBinContent(41,290.3509);
   h122->SetBinContent(42,287.844);
   h122->SetBinContent(43,285.3372);
   h122->SetBinContent(44,282.8304);
   h122->SetBinContent(45,280.3235);
   h122->SetBinContent(46,277.8167);
   h122->SetBinContent(47,275.3098);
   h122->SetBinContent(48,272.803);
   h122->SetBinContent(49,270.2961);
   h122->SetBinContent(50,267.7893);
   h122->SetBinContent(51,265.2825);
   h122->SetBinContent(52,262.7756);
   h122->SetBinContent(53,260.2688);
   h122->SetBinContent(54,257.7619);
   h122->SetBinContent(55,255.2551);
   h122->SetBinContent(56,252.7482);
   h122->SetBinContent(57,250.2413);
   h122->SetBinContent(58,247.7345);
   h122->SetBinContent(59,245.2276);
   h122->SetBinContent(60,242.7208);
   h122->SetBinContent(61,240.2139);
   h122->SetBinContent(62,237.707);
   h122->SetBinContent(63,235.2002);
   h122->SetBinContent(64,232.6933);
   h122->SetBinContent(65,230.1864);
   h122->SetBinContent(66,227.6795);
   h122->SetBinContent(67,225.1727);
   h122->SetBinContent(68,222.6658);
   h122->SetBinContent(69,220.1589);
   h122->SetBinContent(70,217.652);
   h122->SetBinContent(71,215.1451);
   h122->SetBinContent(72,212.6383);
   h122->SetBinContent(73,210.1314);
   h122->SetBinContent(74,207.6245);
   h122->SetBinContent(75,205.1176);
   h122->SetBinContent(76,202.6107);
   h122->SetBinContent(77,200.1038);
   h122->SetBinContent(78,197.5969);
   h122->SetBinContent(79,195.09);
   h122->SetBinContent(80,192.5831);
   h122->SetBinContent(81,190.0762);
   h122->SetBinContent(82,187.5693);
   h122->SetBinContent(83,185.0624);
   h122->SetBinContent(84,182.5555);
   h122->SetBinContent(85,180.0486);
   h122->SetBinContent(86,177.5417);
   h122->SetBinContent(87,175.0348);
   h122->SetBinContent(88,172.5279);
   h122->SetBinContent(89,170.0209);
   h122->SetBinContent(90,167.514);
   h122->SetBinContent(91,165.0071);
   h122->SetBinContent(92,162.5002);
   h122->SetBinContent(93,159.9933);
   h122->SetBinContent(94,157.4863);
   h122->SetBinContent(95,154.9794);
   h122->SetBinContent(96,152.4725);
   h122->SetBinContent(97,149.9655);
   h122->SetBinContent(98,147.4586);
   h122->SetBinContent(99,144.9517);
   h122->SetBinContent(100,142.4447);
   h122->SetEntries(100);

   ci = TColor::GetColor("#0000ff");
   h122->SetLineColor(ci);
   h122->SetLineStyle(2);
   h122->SetLineWidth(2);
   h122->GetXaxis()->SetLabelFont(42);
   h122->GetXaxis()->SetLabelSize(0.035);
   h122->GetXaxis()->SetTitleSize(0.035);
   h122->GetXaxis()->SetTitleFont(42);
   h122->GetYaxis()->SetLabelFont(42);
   h122->GetYaxis()->SetLabelSize(0.035);
   h122->GetYaxis()->SetTitleSize(0.035);
   h122->GetYaxis()->SetTitleFont(42);
   h122->GetZaxis()->SetLabelFont(42);
   h122->GetZaxis()->SetLabelSize(0.035);
   h122->GetZaxis()->SetTitleSize(0.035);
   h122->GetZaxis()->SetTitleFont(42);
   h122->Draw("CSAME");
   TLine *line = new TLine(5244.6,0,5244.6,1000);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5315.4,0,5315.4,1000);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0,0,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TText *text = new TText(5370,2000,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(5180,2000,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(5180,1800,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig2b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sat Apr  8 07:28:56 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(5086,-1401.4,5417.579,6842.131);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h109 = new TH1F("h109","m   ",100,5100,5450);
   h109->SetBinContent(0,259953);
   h109->SetBinContent(1,2026);
   h109->SetBinContent(2,1903);
   h109->SetBinContent(3,1917);
   h109->SetBinContent(4,1892);
   h109->SetBinContent(5,1933);
   h109->SetBinContent(6,1785);
   h109->SetBinContent(7,1763);
   h109->SetBinContent(8,1783);
   h109->SetBinContent(9,1688);
   h109->SetBinContent(10,1595);
   h109->SetBinContent(11,1601);
   h109->SetBinContent(12,1543);
   h109->SetBinContent(13,1578);
   h109->SetBinContent(14,1491);
   h109->SetBinContent(15,1472);
   h109->SetBinContent(16,1416);
   h109->SetBinContent(17,1378);
   h109->SetBinContent(18,1385);
   h109->SetBinContent(19,1366);
   h109->SetBinContent(20,1365);
   h109->SetBinContent(21,1273);
   h109->SetBinContent(22,1303);
   h109->SetBinContent(23,1262);
   h109->SetBinContent(24,1305);
   h109->SetBinContent(25,1267);
   h109->SetBinContent(26,1288);
   h109->SetBinContent(27,1320);
   h109->SetBinContent(28,1274);
   h109->SetBinContent(29,1236);
   h109->SetBinContent(30,1208);
   h109->SetBinContent(31,1301);
   h109->SetBinContent(32,1314);
   h109->SetBinContent(33,1308);
   h109->SetBinContent(34,1230);
   h109->SetBinContent(35,1259);
   h109->SetBinContent(36,1318);
   h109->SetBinContent(37,1311);
   h109->SetBinContent(38,1372);
   h109->SetBinContent(39,1422);
   h109->SetBinContent(40,1481);
   h109->SetBinContent(41,1645);
   h109->SetBinContent(42,1685);
   h109->SetBinContent(43,1980);
   h109->SetBinContent(44,2245);
   h109->SetBinContent(45,2640);
   h109->SetBinContent(46,3047);
   h109->SetBinContent(47,3750);
   h109->SetBinContent(48,4285);
   h109->SetBinContent(49,4945);
   h109->SetBinContent(50,5544);
   h109->SetBinContent(51,5761);
   h109->SetBinContent(52,5890);
   h109->SetBinContent(53,5579);
   h109->SetBinContent(54,5468);
   h109->SetBinContent(55,4849);
   h109->SetBinContent(56,4480);
   h109->SetBinContent(57,3706);
   h109->SetBinContent(58,3036);
   h109->SetBinContent(59,2565);
   h109->SetBinContent(60,2131);
   h109->SetBinContent(61,1832);
   h109->SetBinContent(62,1610);
   h109->SetBinContent(63,1537);
   h109->SetBinContent(64,1379);
   h109->SetBinContent(65,1204);
   h109->SetBinContent(66,1179);
   h109->SetBinContent(67,1146);
   h109->SetBinContent(68,1088);
   h109->SetBinContent(69,1128);
   h109->SetBinContent(70,1098);
   h109->SetBinContent(71,1044);
   h109->SetBinContent(72,1028);
   h109->SetBinContent(73,1005);
   h109->SetBinContent(74,1008);
   h109->SetBinContent(75,1012);
   h109->SetBinContent(76,990);
   h109->SetBinContent(77,1078);
   h109->SetBinContent(78,971);
   h109->SetBinContent(79,963);
   h109->SetBinContent(80,973);
   h109->SetBinContent(81,982);
   h109->SetBinContent(82,954);
   h109->SetBinContent(83,919);
   h109->SetBinContent(84,906);
   h109->SetBinContent(85,950);
   h109->SetBinContent(86,939);
   h109->SetBinContent(87,984);
   h109->SetBinContent(88,915);
   h109->SetBinContent(89,863);
   h109->SetBinContent(90,884);
   h109->SetBinContent(91,853);
   h109->SetBinContent(92,926);
   h109->SetBinContent(93,866);
   h109->SetBinContent(94,828);
   h109->SetBinContent(95,916);
   h109->SetBinContent(96,847);
   h109->SetBinContent(97,877);
   h109->SetBinContent(98,915);
   h109->SetBinContent(99,885);
   h109->SetBinContent(100,812);
   h109->SetBinContent(101,201072);
   h109->SetEntries(636482);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h109->SetLineColor(ci);
   h109->SetMarkerStyle(20);
   h109->SetMarkerSize(0.6);
   h109->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{SDD}#it{K^{#minus}K^{+}#pi^{+})} [MeV]");
   h109->GetXaxis()->SetRange(15,86);
   h109->GetXaxis()->SetNdivisions(505);
   h109->GetXaxis()->SetLabelFont(132);
   h109->GetXaxis()->SetLabelOffset(0.02);
   h109->GetXaxis()->SetLabelSize(0.06);
   h109->GetXaxis()->SetTitleSize(0.06);
   h109->GetXaxis()->SetTitleOffset(1.2);
   h109->GetXaxis()->SetTitleFont(132);
   h109->GetYaxis()->SetTitle("Candidates/(3.5 MeV)");
   h109->GetYaxis()->SetNdivisions(505);
   h109->GetYaxis()->SetLabelFont(132);
   h109->GetYaxis()->SetLabelSize(0.06);
   h109->GetYaxis()->SetTitleSize(0.06);
   h109->GetYaxis()->SetTitleOffset(1.4);
   h109->GetYaxis()->SetTitleFont(132);
   h109->GetZaxis()->SetLabelFont(42);
   h109->GetZaxis()->SetLabelSize(0.035);
   h109->GetZaxis()->SetTitleSize(0.035);
   h109->GetZaxis()->SetTitleFont(42);
   h109->Draw("PEX0");
   
   TH1F *h121 = new TH1F("h121","",100,5100,5450);
   h121->SetBinContent(1,1453.895);
   h121->SetBinContent(2,1447.759);
   h121->SetBinContent(3,1441.622);
   h121->SetBinContent(4,1435.486);
   h121->SetBinContent(5,1429.35);
   h121->SetBinContent(6,1423.214);
   h121->SetBinContent(7,1417.078);
   h121->SetBinContent(8,1410.942);
   h121->SetBinContent(9,1404.806);
   h121->SetBinContent(10,1398.669);
   h121->SetBinContent(11,1392.533);
   h121->SetBinContent(12,1386.397);
   h121->SetBinContent(13,1380.261);
   h121->SetBinContent(14,1374.125);
   h121->SetBinContent(15,1367.989);
   h121->SetBinContent(16,1361.853);
   h121->SetBinContent(17,1355.718);
   h121->SetBinContent(18,1349.584);
   h121->SetBinContent(19,1343.453);
   h121->SetBinContent(20,1337.325);
   h121->SetBinContent(21,1331.206);
   h121->SetBinContent(22,1325.102);
   h121->SetBinContent(23,1319.025);
   h121->SetBinContent(24,1312.995);
   h121->SetBinContent(25,1307.046);
   h121->SetBinContent(26,1301.231);
   h121->SetBinContent(27,1295.633);
   h121->SetBinContent(28,1290.38);
   h121->SetBinContent(29,1285.661);
   h121->SetBinContent(30,1281.744);
   h121->SetBinContent(31,1279.008);
   h121->SetBinContent(32,1277.961);
   h121->SetBinContent(33,1279.28);
   h121->SetBinContent(34,1283.839);
   h121->SetBinContent(35,1292.774);
   h121->SetBinContent(36,1307.582);
   h121->SetBinContent(37,1330.32);
   h121->SetBinContent(38,1363.975);
   h121->SetBinContent(39,1413.058);
   h121->SetBinContent(40,1484.436);
   h121->SetBinContent(41,1588.232);
   h121->SetBinContent(42,1738.377);
   h121->SetBinContent(43,1952.095);
   h121->SetBinContent(44,2247.472);
   h121->SetBinContent(45,2638.575);
   h121->SetBinContent(46,3128.449);
   h121->SetBinContent(47,3701.684);
   h121->SetBinContent(48,4319.485);
   h121->SetBinContent(49,4920.499);
   h121->SetBinContent(50,5429.322);
   h121->SetBinContent(51,5771.822);
   h121->SetBinContent(52,5893.147);
   h121->SetBinContent(53,5772.378);
   h121->SetBinContent(54,5428.35);
   h121->SetBinContent(55,4914.402);
   h121->SetBinContent(56,4304.089);
   h121->SetBinContent(57,3673.18);
   h121->SetBinContent(58,3084.073);
   h121->SetBinContent(59,2576.859);
   h121->SetBinContent(60,2168.118);
   h121->SetBinContent(61,1855.616);
   h121->SetBinContent(62,1625.686);
   h121->SetBinContent(63,1460.311);
   h121->SetBinContent(64,1342.139);
   h121->SetBinContent(65,1257.037);
   h121->SetBinContent(66,1194.683);
   h121->SetBinContent(67,1148.057);
   h121->SetBinContent(68,1112.546);
   h121->SetBinContent(69,1085.098);
   h121->SetBinContent(70,1063.617);
   h121->SetBinContent(71,1046.581);
   h121->SetBinContent(72,1032.84);
   h121->SetBinContent(73,1021.505);
   h121->SetBinContent(74,1011.892);
   h121->SetBinContent(75,1003.483);
   h121->SetBinContent(76,995.8945);
   h121->SetBinContent(77,988.8511);
   h121->SetBinContent(78,982.1612);
   h121->SetBinContent(79,975.6946);
   h121->SetBinContent(80,969.3656);
   h121->SetBinContent(81,963.1194);
   h121->SetBinContent(82,956.9218);
   h121->SetBinContent(83,950.7519);
   h121->SetBinContent(84,944.5976);
   h121->SetBinContent(85,938.4518);
   h121->SetBinContent(86,932.3105);
   h121->SetBinContent(87,926.1716);
   h121->SetBinContent(88,920.0339);
   h121->SetBinContent(89,913.8967);
   h121->SetBinContent(90,907.7599);
   h121->SetBinContent(91,901.6232);
   h121->SetBinContent(92,895.4866);
   h121->SetBinContent(93,889.3499);
   h121->SetBinContent(94,883.2133);
   h121->SetBinContent(95,877.0767);
   h121->SetBinContent(96,870.9401);
   h121->SetBinContent(97,864.8034);
   h121->SetBinContent(98,858.6668);
   h121->SetBinContent(99,852.5302);
   h121->SetBinContent(100,846.3935);
   h121->SetEntries(100);

   ci = TColor::GetColor("#ff0000");
   h121->SetLineColor(ci);
   h121->SetLineWidth(2);
   h121->GetXaxis()->SetLabelFont(42);
   h121->GetXaxis()->SetLabelSize(0.035);
   h121->GetXaxis()->SetTitleSize(0.035);
   h121->GetXaxis()->SetTitleFont(42);
   h121->GetYaxis()->SetLabelFont(42);
   h121->GetYaxis()->SetLabelSize(0.035);
   h121->GetYaxis()->SetTitleSize(0.035);
   h121->GetYaxis()->SetTitleFont(42);
   h121->GetZaxis()->SetLabelFont(42);
   h121->GetZaxis()->SetLabelSize(0.035);
   h121->GetZaxis()->SetTitleSize(0.035);
   h121->GetZaxis()->SetTitleFont(42);
   h121->Draw("CSAME");
   
   TH1F *h122 = new TH1F("h122","",100,5100,5450);
   h122->SetBinContent(1,1453.895);
   h122->SetBinContent(2,1447.759);
   h122->SetBinContent(3,1441.622);
   h122->SetBinContent(4,1435.486);
   h122->SetBinContent(5,1429.35);
   h122->SetBinContent(6,1423.214);
   h122->SetBinContent(7,1417.078);
   h122->SetBinContent(8,1410.942);
   h122->SetBinContent(9,1404.806);
   h122->SetBinContent(10,1398.669);
   h122->SetBinContent(11,1392.533);
   h122->SetBinContent(12,1386.397);
   h122->SetBinContent(13,1380.261);
   h122->SetBinContent(14,1374.125);
   h122->SetBinContent(15,1367.989);
   h122->SetBinContent(16,1361.852);
   h122->SetBinContent(17,1355.716);
   h122->SetBinContent(18,1349.58);
   h122->SetBinContent(19,1343.444);
   h122->SetBinContent(20,1337.308);
   h122->SetBinContent(21,1331.171);
   h122->SetBinContent(22,1325.035);
   h122->SetBinContent(23,1318.899);
   h122->SetBinContent(24,1312.763);
   h122->SetBinContent(25,1306.626);
   h122->SetBinContent(26,1300.49);
   h122->SetBinContent(27,1294.354);
   h122->SetBinContent(28,1288.218);
   h122->SetBinContent(29,1282.082);
   h122->SetBinContent(30,1275.945);
   h122->SetBinContent(31,1269.809);
   h122->SetBinContent(32,1263.673);
   h122->SetBinContent(33,1257.536);
   h122->SetBinContent(34,1251.4);
   h122->SetBinContent(35,1245.264);
   h122->SetBinContent(36,1239.128);
   h122->SetBinContent(37,1232.991);
   h122->SetBinContent(38,1226.855);
   h122->SetBinContent(39,1220.719);
   h122->SetBinContent(40,1214.582);
   h122->SetBinContent(41,1208.446);
   h122->SetBinContent(42,1202.31);
   h122->SetBinContent(43,1196.173);
   h122->SetBinContent(44,1190.037);
   h122->SetBinContent(45,1183.901);
   h122->SetBinContent(46,1177.764);
   h122->SetBinContent(47,1171.628);
   h122->SetBinContent(48,1165.492);
   h122->SetBinContent(49,1159.355);
   h122->SetBinContent(50,1153.219);
   h122->SetBinContent(51,1147.083);
   h122->SetBinContent(52,1140.946);
   h122->SetBinContent(53,1134.81);
   h122->SetBinContent(54,1128.673);
   h122->SetBinContent(55,1122.537);
   h122->SetBinContent(56,1116.401);
   h122->SetBinContent(57,1110.264);
   h122->SetBinContent(58,1104.128);
   h122->SetBinContent(59,1097.991);
   h122->SetBinContent(60,1091.855);
   h122->SetBinContent(61,1085.719);
   h122->SetBinContent(62,1079.582);
   h122->SetBinContent(63,1073.446);
   h122->SetBinContent(64,1067.309);
   h122->SetBinContent(65,1061.173);
   h122->SetBinContent(66,1055.036);
   h122->SetBinContent(67,1048.9);
   h122->SetBinContent(68,1042.763);
   h122->SetBinContent(69,1036.627);
   h122->SetBinContent(70,1030.49);
   h122->SetBinContent(71,1024.354);
   h122->SetBinContent(72,1018.217);
   h122->SetBinContent(73,1012.081);
   h122->SetBinContent(74,1005.944);
   h122->SetBinContent(75,999.8079);
   h122->SetBinContent(76,993.6714);
   h122->SetBinContent(77,987.5349);
   h122->SetBinContent(78,981.3984);
   h122->SetBinContent(79,975.2619);
   h122->SetBinContent(80,969.1254);
   h122->SetBinContent(81,962.9888);
   h122->SetBinContent(82,956.8522);
   h122->SetBinContent(83,950.7157);
   h122->SetBinContent(84,944.5792);
   h122->SetBinContent(85,938.4426);
   h122->SetBinContent(86,932.306);
   h122->SetBinContent(87,926.1694);
   h122->SetBinContent(88,920.0329);
   h122->SetBinContent(89,913.8963);
   h122->SetBinContent(90,907.7597);
   h122->SetBinContent(91,901.6231);
   h122->SetBinContent(92,895.4865);
   h122->SetBinContent(93,889.3499);
   h122->SetBinContent(94,883.2133);
   h122->SetBinContent(95,877.0767);
   h122->SetBinContent(96,870.9401);
   h122->SetBinContent(97,864.8034);
   h122->SetBinContent(98,858.6668);
   h122->SetBinContent(99,852.5302);
   h122->SetBinContent(100,846.3935);
   h122->SetEntries(100);

   ci = TColor::GetColor("#0000ff");
   h122->SetLineColor(ci);
   h122->SetLineStyle(2);
   h122->SetLineWidth(2);
   h122->GetXaxis()->SetLabelFont(42);
   h122->GetXaxis()->SetLabelSize(0.035);
   h122->GetXaxis()->SetTitleSize(0.035);
   h122->GetXaxis()->SetTitleFont(42);
   h122->GetYaxis()->SetLabelFont(42);
   h122->GetYaxis()->SetLabelSize(0.035);
   h122->GetYaxis()->SetTitleSize(0.035);
   h122->GetYaxis()->SetTitleFont(42);
   h122->GetZaxis()->SetLabelFont(42);
   h122->GetZaxis()->SetLabelSize(0.035);
   h122->GetZaxis()->SetTitleSize(0.035);
   h122->GetZaxis()->SetTitleFont(42);
   h122->Draw("CSAME");
   TLine *line = new TLine(5244.6,0,5244.6,2500);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5315.4,0,5315.4,2500);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0,0,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TText *text = new TText(5370,5200,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(5180,5200,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(5180,4600,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig2c.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sat Apr  8 17:52:32 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(5086,-416.329,5417.579,2032.665);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h109 = new TH1F("h109","m   ",100,5100,5450);
   h109->SetBinContent(0,60212);
   h109->SetBinContent(1,461);
   h109->SetBinContent(2,406);
   h109->SetBinContent(3,418);
   h109->SetBinContent(4,420);
   h109->SetBinContent(5,394);
   h109->SetBinContent(6,394);
   h109->SetBinContent(7,380);
   h109->SetBinContent(8,342);
   h109->SetBinContent(9,383);
   h109->SetBinContent(10,364);
   h109->SetBinContent(11,334);
   h109->SetBinContent(12,292);
   h109->SetBinContent(13,319);
   h109->SetBinContent(14,314);
   h109->SetBinContent(15,278);
   h109->SetBinContent(16,269);
   h109->SetBinContent(17,267);
   h109->SetBinContent(18,243);
   h109->SetBinContent(19,267);
   h109->SetBinContent(20,243);
   h109->SetBinContent(21,259);
   h109->SetBinContent(22,225);
   h109->SetBinContent(23,223);
   h109->SetBinContent(24,237);
   h109->SetBinContent(25,250);
   h109->SetBinContent(26,223);
   h109->SetBinContent(27,206);
   h109->SetBinContent(28,232);
   h109->SetBinContent(29,236);
   h109->SetBinContent(30,226);
   h109->SetBinContent(31,213);
   h109->SetBinContent(32,241);
   h109->SetBinContent(33,228);
   h109->SetBinContent(34,231);
   h109->SetBinContent(35,209);
   h109->SetBinContent(36,259);
   h109->SetBinContent(37,231);
   h109->SetBinContent(38,256);
   h109->SetBinContent(39,244);
   h109->SetBinContent(40,293);
   h109->SetBinContent(41,306);
   h109->SetBinContent(42,359);
   h109->SetBinContent(43,467);
   h109->SetBinContent(44,567);
   h109->SetBinContent(45,712);
   h109->SetBinContent(46,813);
   h109->SetBinContent(47,1078);
   h109->SetBinContent(48,1241);
   h109->SetBinContent(49,1464);
   h109->SetBinContent(50,1563);
   h109->SetBinContent(51,1731);
   h109->SetBinContent(52,1729);
   h109->SetBinContent(53,1726);
   h109->SetBinContent(54,1616);
   h109->SetBinContent(55,1534);
   h109->SetBinContent(56,1278);
   h109->SetBinContent(57,1086);
   h109->SetBinContent(58,868);
   h109->SetBinContent(59,705);
   h109->SetBinContent(60,568);
   h109->SetBinContent(61,407);
   h109->SetBinContent(62,376);
   h109->SetBinContent(63,304);
   h109->SetBinContent(64,300);
   h109->SetBinContent(65,268);
   h109->SetBinContent(66,255);
   h109->SetBinContent(67,256);
   h109->SetBinContent(68,209);
   h109->SetBinContent(69,233);
   h109->SetBinContent(70,209);
   h109->SetBinContent(71,182);
   h109->SetBinContent(72,172);
   h109->SetBinContent(73,160);
   h109->SetBinContent(74,175);
   h109->SetBinContent(75,163);
   h109->SetBinContent(76,163);
   h109->SetBinContent(77,180);
   h109->SetBinContent(78,141);
   h109->SetBinContent(79,137);
   h109->SetBinContent(80,120);
   h109->SetBinContent(81,116);
   h109->SetBinContent(82,136);
   h109->SetBinContent(83,144);
   h109->SetBinContent(84,152);
   h109->SetBinContent(85,158);
   h109->SetBinContent(86,153);
   h109->SetBinContent(87,179);
   h109->SetBinContent(88,127);
   h109->SetBinContent(89,147);
   h109->SetBinContent(90,143);
   h109->SetBinContent(91,141);
   h109->SetBinContent(92,138);
   h109->SetBinContent(93,140);
   h109->SetBinContent(94,118);
   h109->SetBinContent(95,141);
   h109->SetBinContent(96,131);
   h109->SetBinContent(97,126);
   h109->SetBinContent(98,139);
   h109->SetBinContent(99,115);
   h109->SetBinContent(100,125);
   h109->SetBinContent(101,29102);
   h109->SetEntries(129414);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h109->SetLineColor(ci);
   h109->SetMarkerStyle(20);
   h109->SetMarkerSize(0.6);
   h109->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{SLL}#it{K^{+}K^{+}#pi^{#minus})} [MeV]");
   h109->GetXaxis()->SetRange(15,86);
   h109->GetXaxis()->SetNdivisions(505);
   h109->GetXaxis()->SetLabelFont(132);
   h109->GetXaxis()->SetLabelOffset(0.02);
   h109->GetXaxis()->SetLabelSize(0.06);
   h109->GetXaxis()->SetTitleSize(0.06);
   h109->GetXaxis()->SetTitleOffset(1.2);
   h109->GetXaxis()->SetTitleFont(132);
   h109->GetYaxis()->SetTitle("Candidates/(3.5 MeV)");
   h109->GetYaxis()->SetNdivisions(505);
   h109->GetYaxis()->SetLabelFont(132);
   h109->GetYaxis()->SetLabelSize(0.06);
   h109->GetYaxis()->SetTitleSize(0.06);
   h109->GetYaxis()->SetTitleOffset(1.4);
   h109->GetYaxis()->SetTitleFont(132);
   h109->GetZaxis()->SetLabelFont(42);
   h109->GetZaxis()->SetLabelSize(0.035);
   h109->GetZaxis()->SetTitleSize(0.035);
   h109->GetZaxis()->SetTitleFont(42);
   h109->Draw("PEX0");
   
   TH1F *h121 = new TH1F("h121","",100,5100,5450);
   h121->SetBinContent(1,268.764);
   h121->SetBinContent(2,267.2392);
   h121->SetBinContent(3,265.7144);
   h121->SetBinContent(4,264.1897);
   h121->SetBinContent(5,262.6649);
   h121->SetBinContent(6,261.1402);
   h121->SetBinContent(7,259.6157);
   h121->SetBinContent(8,258.0913);
   h121->SetBinContent(9,256.5672);
   h121->SetBinContent(10,255.0436);
   h121->SetBinContent(11,253.5208);
   h121->SetBinContent(12,251.9992);
   h121->SetBinContent(13,250.4795);
   h121->SetBinContent(14,248.9628);
   h121->SetBinContent(15,247.4507);
   h121->SetBinContent(16,245.9452);
   h121->SetBinContent(17,244.4497);
   h121->SetBinContent(18,242.9687);
   h121->SetBinContent(19,241.5085);
   h121->SetBinContent(20,240.0777);
   h121->SetBinContent(21,238.6877);
   h121->SetBinContent(22,237.3541);
   h121->SetBinContent(23,236.0965);
   h121->SetBinContent(24,234.9405);
   h121->SetBinContent(25,233.9176);
   h121->SetBinContent(26,233.0668);
   h121->SetBinContent(27,232.435);
   h121->SetBinContent(28,232.0771);
   h121->SetBinContent(29,232.0565);
   h121->SetBinContent(30,232.4445);
   h121->SetBinContent(31,233.32);
   h121->SetBinContent(32,234.7707);
   h121->SetBinContent(33,236.8974);
   h121->SetBinContent(34,239.8271);
   h121->SetBinContent(35,243.7449);
   h121->SetBinContent(36,248.9573);
   h121->SetBinContent(37,256.0083);
   h121->SetBinContent(38,265.8646);
   h121->SetBinContent(39,280.1746);
   h121->SetBinContent(40,301.5705);
   h121->SetBinContent(41,333.9221);
   h121->SetBinContent(42,382.3797);
   h121->SetBinContent(43,452.9883);
   h121->SetBinContent(44,551.6794);
   h121->SetBinContent(45,682.5848);
   h121->SetBinContent(46,845.8948);
   h121->SetBinContent(47,1035.82);
   h121->SetBinContent(48,1239.469);
   h121->SetBinContent(49,1437.415);
   h121->SetBinContent(50,1606.354);
   h121->SetBinContent(51,1723.493);
   h121->SetBinContent(52,1771.596);
   h121->SetBinContent(53,1743.15);
   h121->SetBinContent(54,1642.252);
   h121->SetBinContent(55,1483.575);
   h121->SetBinContent(56,1288.765);
   h121->SetBinContent(57,1081.492);
   h121->SetBinContent(58,882.7164);
   h121->SetBinContent(59,707.4451);
   h121->SetBinContent(60,563.5453);
   h121->SetBinContent(61,452.4322);
   h121->SetBinContent(62,370.9233);
   h121->SetBinContent(63,313.4222);
   h121->SetBinContent(64,273.7801);
   h121->SetBinContent(65,246.5125);
   h121->SetBinContent(66,227.3547);
   h121->SetBinContent(67,213.3237);
   h121->SetBinContent(68,202.5077);
   h121->SetBinContent(69,193.7657);
   h121->SetBinContent(70,186.4497);
   h121->SetBinContent(71,180.1969);
   h121->SetBinContent(72,174.7946);
   h121->SetBinContent(73,170.1026);
   h121->SetBinContent(74,166.0142);
   h121->SetBinContent(75,162.4388);
   h121->SetBinContent(76,159.2948);
   h121->SetBinContent(77,156.5086);
   h121->SetBinContent(78,154.0146);
   h121->SetBinContent(79,151.7551);
   h121->SetBinContent(80,149.6809);
   h121->SetBinContent(81,147.7508);
   h121->SetBinContent(82,145.931);
   h121->SetBinContent(83,144.1944);
   h121->SetBinContent(84,142.5194);
   h121->SetBinContent(85,140.8895);
   h121->SetBinContent(86,139.2921);
   h121->SetBinContent(87,137.7178);
   h121->SetBinContent(88,136.1597);
   h121->SetBinContent(89,134.6127);
   h121->SetBinContent(90,133.0734);
   h121->SetBinContent(91,131.5391);
   h121->SetBinContent(92,130.0081);
   h121->SetBinContent(93,128.4794);
   h121->SetBinContent(94,126.9521);
   h121->SetBinContent(95,125.4257);
   h121->SetBinContent(96,123.8999);
   h121->SetBinContent(97,122.3744);
   h121->SetBinContent(98,120.8491);
   h121->SetBinContent(99,119.3239);
   h121->SetBinContent(100,117.7988);
   h121->SetEntries(100);

   ci = TColor::GetColor("#ff0000");
   h121->SetLineColor(ci);
   h121->SetLineWidth(2);
   h121->GetXaxis()->SetLabelFont(42);
   h121->GetXaxis()->SetLabelSize(0.035);
   h121->GetXaxis()->SetTitleSize(0.035);
   h121->GetXaxis()->SetTitleFont(42);
   h121->GetYaxis()->SetLabelFont(42);
   h121->GetYaxis()->SetLabelSize(0.035);
   h121->GetYaxis()->SetTitleSize(0.035);
   h121->GetYaxis()->SetTitleFont(42);
   h121->GetZaxis()->SetLabelFont(42);
   h121->GetZaxis()->SetLabelSize(0.035);
   h121->GetZaxis()->SetTitleSize(0.035);
   h121->GetZaxis()->SetTitleFont(42);
   h121->Draw("CSAME");
   
   TH1F *h122 = new TH1F("h122","",100,5100,5450);
   h122->SetBinContent(1,268.764);
   h122->SetBinContent(2,267.2392);
   h122->SetBinContent(3,265.7144);
   h122->SetBinContent(4,264.1895);
   h122->SetBinContent(5,262.6647);
   h122->SetBinContent(6,261.1399);
   h122->SetBinContent(7,259.6151);
   h122->SetBinContent(8,258.0902);
   h122->SetBinContent(9,256.5654);
   h122->SetBinContent(10,255.0405);
   h122->SetBinContent(11,253.5157);
   h122->SetBinContent(12,251.9909);
   h122->SetBinContent(13,250.466);
   h122->SetBinContent(14,248.9412);
   h122->SetBinContent(15,247.4163);
   h122->SetBinContent(16,245.8915);
   h122->SetBinContent(17,244.3667);
   h122->SetBinContent(18,242.8418);
   h122->SetBinContent(19,241.317);
   h122->SetBinContent(20,239.7921);
   h122->SetBinContent(21,238.2672);
   h122->SetBinContent(22,236.7424);
   h122->SetBinContent(23,235.2175);
   h122->SetBinContent(24,233.6927);
   h122->SetBinContent(25,232.1678);
   h122->SetBinContent(26,230.643);
   h122->SetBinContent(27,229.1181);
   h122->SetBinContent(28,227.5932);
   h122->SetBinContent(29,226.0684);
   h122->SetBinContent(30,224.5435);
   h122->SetBinContent(31,223.0186);
   h122->SetBinContent(32,221.4937);
   h122->SetBinContent(33,219.9689);
   h122->SetBinContent(34,218.444);
   h122->SetBinContent(35,216.9191);
   h122->SetBinContent(36,215.3943);
   h122->SetBinContent(37,213.8694);
   h122->SetBinContent(38,212.3445);
   h122->SetBinContent(39,210.8196);
   h122->SetBinContent(40,209.2947);
   h122->SetBinContent(41,207.7698);
   h122->SetBinContent(42,206.2449);
   h122->SetBinContent(43,204.7201);
   h122->SetBinContent(44,203.1952);
   h122->SetBinContent(45,201.6703);
   h122->SetBinContent(46,200.1454);
   h122->SetBinContent(47,198.6205);
   h122->SetBinContent(48,197.0956);
   h122->SetBinContent(49,195.5707);
   h122->SetBinContent(50,194.0458);
   h122->SetBinContent(51,192.5209);
   h122->SetBinContent(52,190.996);
   h122->SetBinContent(53,189.4711);
   h122->SetBinContent(54,187.9462);
   h122->SetBinContent(55,186.4213);
   h122->SetBinContent(56,184.8964);
   h122->SetBinContent(57,183.3714);
   h122->SetBinContent(58,181.8465);
   h122->SetBinContent(59,180.3216);
   h122->SetBinContent(60,178.7967);
   h122->SetBinContent(61,177.2718);
   h122->SetBinContent(62,175.7469);
   h122->SetBinContent(63,174.222);
   h122->SetBinContent(64,172.697);
   h122->SetBinContent(65,171.1721);
   h122->SetBinContent(66,169.6472);
   h122->SetBinContent(67,168.1222);
   h122->SetBinContent(68,166.5973);
   h122->SetBinContent(69,165.0724);
   h122->SetBinContent(70,163.5475);
   h122->SetBinContent(71,162.0225);
   h122->SetBinContent(72,160.4976);
   h122->SetBinContent(73,158.9726);
   h122->SetBinContent(74,157.4477);
   h122->SetBinContent(75,155.9228);
   h122->SetBinContent(76,154.3978);
   h122->SetBinContent(77,152.8729);
   h122->SetBinContent(78,151.3479);
   h122->SetBinContent(79,149.823);
   h122->SetBinContent(80,148.298);
   h122->SetBinContent(81,146.7731);
   h122->SetBinContent(82,145.2481);
   h122->SetBinContent(83,143.7232);
   h122->SetBinContent(84,142.1982);
   h122->SetBinContent(85,140.6733);
   h122->SetBinContent(86,139.1483);
   h122->SetBinContent(87,137.6234);
   h122->SetBinContent(88,136.0984);
   h122->SetBinContent(89,134.5734);
   h122->SetBinContent(90,133.0485);
   h122->SetBinContent(91,131.5235);
   h122->SetBinContent(92,129.9985);
   h122->SetBinContent(93,128.4735);
   h122->SetBinContent(94,126.9486);
   h122->SetBinContent(95,125.4236);
   h122->SetBinContent(96,123.8986);
   h122->SetBinContent(97,122.3736);
   h122->SetBinContent(98,120.8487);
   h122->SetBinContent(99,119.3237);
   h122->SetBinContent(100,117.7987);
   h122->SetEntries(100);

   ci = TColor::GetColor("#0000ff");
   h122->SetLineColor(ci);
   h122->SetLineStyle(2);
   h122->SetLineWidth(2);
   h122->GetXaxis()->SetLabelFont(42);
   h122->GetXaxis()->SetLabelSize(0.035);
   h122->GetXaxis()->SetTitleSize(0.035);
   h122->GetXaxis()->SetTitleFont(42);
   h122->GetYaxis()->SetLabelFont(42);
   h122->GetYaxis()->SetLabelSize(0.035);
   h122->GetYaxis()->SetTitleSize(0.035);
   h122->GetYaxis()->SetTitleFont(42);
   h122->GetZaxis()->SetLabelFont(42);
   h122->GetZaxis()->SetLabelSize(0.035);
   h122->GetZaxis()->SetTitleSize(0.035);
   h122->GetZaxis()->SetTitleFont(42);
   h122->Draw("CSAME");
   TLine *line = new TLine(5244.6,0,5244.6,900);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5315.4,0,5315.4,900);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0,0,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TText *text = new TText(5370,1600,"(c)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(5180,1600,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(5180,1400,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig2d.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sat Apr  8 17:53:27 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(5086,-1002.379,5417.579,4893.966);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h109 = new TH1F("h109","m   ",100,5100,5450);
   h109->SetBinContent(0,119865);
   h109->SetBinContent(1,956);
   h109->SetBinContent(2,971);
   h109->SetBinContent(3,935);
   h109->SetBinContent(4,861);
   h109->SetBinContent(5,927);
   h109->SetBinContent(6,894);
   h109->SetBinContent(7,875);
   h109->SetBinContent(8,820);
   h109->SetBinContent(9,819);
   h109->SetBinContent(10,784);
   h109->SetBinContent(11,743);
   h109->SetBinContent(12,715);
   h109->SetBinContent(13,671);
   h109->SetBinContent(14,686);
   h109->SetBinContent(15,590);
   h109->SetBinContent(16,661);
   h109->SetBinContent(17,615);
   h109->SetBinContent(18,584);
   h109->SetBinContent(19,603);
   h109->SetBinContent(20,618);
   h109->SetBinContent(21,611);
   h109->SetBinContent(22,553);
   h109->SetBinContent(23,604);
   h109->SetBinContent(24,567);
   h109->SetBinContent(25,577);
   h109->SetBinContent(26,583);
   h109->SetBinContent(27,553);
   h109->SetBinContent(28,584);
   h109->SetBinContent(29,572);
   h109->SetBinContent(30,564);
   h109->SetBinContent(31,593);
   h109->SetBinContent(32,542);
   h109->SetBinContent(33,606);
   h109->SetBinContent(34,589);
   h109->SetBinContent(35,629);
   h109->SetBinContent(36,590);
   h109->SetBinContent(37,625);
   h109->SetBinContent(38,621);
   h109->SetBinContent(39,681);
   h109->SetBinContent(40,774);
   h109->SetBinContent(41,825);
   h109->SetBinContent(42,1021);
   h109->SetBinContent(43,1132);
   h109->SetBinContent(44,1412);
   h109->SetBinContent(45,1698);
   h109->SetBinContent(46,2158);
   h109->SetBinContent(47,2446);
   h109->SetBinContent(48,2856);
   h109->SetBinContent(49,3294);
   h109->SetBinContent(50,3818);
   h109->SetBinContent(51,3966);
   h109->SetBinContent(52,4203);
   h109->SetBinContent(53,4079);
   h109->SetBinContent(54,3764);
   h109->SetBinContent(55,3374);
   h109->SetBinContent(56,3052);
   h109->SetBinContent(57,2509);
   h109->SetBinContent(58,1961);
   h109->SetBinContent(59,1652);
   h109->SetBinContent(60,1303);
   h109->SetBinContent(61,1089);
   h109->SetBinContent(62,871);
   h109->SetBinContent(63,818);
   h109->SetBinContent(64,707);
   h109->SetBinContent(65,607);
   h109->SetBinContent(66,617);
   h109->SetBinContent(67,556);
   h109->SetBinContent(68,544);
   h109->SetBinContent(69,505);
   h109->SetBinContent(70,467);
   h109->SetBinContent(71,454);
   h109->SetBinContent(72,410);
   h109->SetBinContent(73,448);
   h109->SetBinContent(74,459);
   h109->SetBinContent(75,449);
   h109->SetBinContent(76,455);
   h109->SetBinContent(77,430);
   h109->SetBinContent(78,439);
   h109->SetBinContent(79,418);
   h109->SetBinContent(80,437);
   h109->SetBinContent(81,422);
   h109->SetBinContent(82,408);
   h109->SetBinContent(83,408);
   h109->SetBinContent(84,412);
   h109->SetBinContent(85,373);
   h109->SetBinContent(86,411);
   h109->SetBinContent(87,420);
   h109->SetBinContent(88,396);
   h109->SetBinContent(89,385);
   h109->SetBinContent(90,359);
   h109->SetBinContent(91,395);
   h109->SetBinContent(92,367);
   h109->SetBinContent(93,393);
   h109->SetBinContent(94,333);
   h109->SetBinContent(95,386);
   h109->SetBinContent(96,370);
   h109->SetBinContent(97,365);
   h109->SetBinContent(98,344);
   h109->SetBinContent(99,369);
   h109->SetBinContent(100,387);
   h109->SetBinContent(101,88727);
   h109->SetEntries(305344);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   h109->SetLineColor(ci);
   h109->SetMarkerStyle(20);
   h109->SetMarkerSize(0.6);
   h109->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{SDD}#it{K^{+}K^{+}#pi^{#minus})} [MeV]");
   h109->GetXaxis()->SetRange(15,86);
   h109->GetXaxis()->SetNdivisions(505);
   h109->GetXaxis()->SetLabelFont(132);
   h109->GetXaxis()->SetLabelOffset(0.02);
   h109->GetXaxis()->SetLabelSize(0.06);
   h109->GetXaxis()->SetTitleSize(0.06);
   h109->GetXaxis()->SetTitleOffset(1.2);
   h109->GetXaxis()->SetTitleFont(132);
   h109->GetYaxis()->SetTitle("Candidates/(3.5 MeV)");
   h109->GetYaxis()->SetNdivisions(505);
   h109->GetYaxis()->SetLabelFont(132);
   h109->GetYaxis()->SetLabelSize(0.06);
   h109->GetYaxis()->SetTitleSize(0.06);
   h109->GetYaxis()->SetTitleOffset(1.4);
   h109->GetYaxis()->SetTitleFont(132);
   h109->GetZaxis()->SetLabelFont(42);
   h109->GetZaxis()->SetLabelSize(0.035);
   h109->GetZaxis()->SetTitleSize(0.035);
   h109->GetZaxis()->SetTitleFont(42);
   h109->Draw("PEX0");
   
   TH1F *h121 = new TH1F("h121","",100,5100,5450);
   h121->SetBinContent(1,653.0089);
   h121->SetBinContent(2,650.0656);
   h121->SetBinContent(3,647.1223);
   h121->SetBinContent(4,644.179);
   h121->SetBinContent(5,641.2357);
   h121->SetBinContent(6,638.2924);
   h121->SetBinContent(7,635.3491);
   h121->SetBinContent(8,632.4058);
   h121->SetBinContent(9,629.4625);
   h121->SetBinContent(10,626.5191);
   h121->SetBinContent(11,623.5758);
   h121->SetBinContent(12,620.6325);
   h121->SetBinContent(13,617.6893);
   h121->SetBinContent(14,614.746);
   h121->SetBinContent(15,611.803);
   h121->SetBinContent(16,608.8602);
   h121->SetBinContent(17,605.918);
   h121->SetBinContent(18,602.9771);
   h121->SetBinContent(19,600.0383);
   h121->SetBinContent(20,597.1039);
   h121->SetBinContent(21,594.1775);
   h121->SetBinContent(22,591.2656);
   h121->SetBinContent(23,588.3793);
   h121->SetBinContent(24,585.5373);
   h121->SetBinContent(25,582.7698);
   h121->SetBinContent(26,580.1251);
   h121->SetBinContent(27,577.6775);
   h121->SetBinContent(28,575.5391);
   h121->SetBinContent(29,573.8733);
   h121->SetBinContent(30,572.9126);
   h121->SetBinContent(31,572.9777);
   h121->SetBinContent(32,574.4987);
   h121->SetBinContent(33,578.0393);
   h121->SetBinContent(34,584.3251);
   h121->SetBinContent(35,594.2874);
   h121->SetBinContent(36,609.1435);
   h121->SetBinContent(37,630.5508);
   h121->SetBinContent(38,660.8839);
   h121->SetBinContent(39,703.6783);
   h121->SetBinContent(40,764.2311);
   h121->SetBinContent(41,850.2264);
   h121->SetBinContent(42,972.0624);
   h121->SetBinContent(43,1142.358);
   h121->SetBinContent(44,1374.056);
   h121->SetBinContent(45,1676.771);
   h121->SetBinContent(46,2051.705);
   h121->SetBinContent(47,2486.385);
   h121->SetBinContent(48,2951.345);
   h121->SetBinContent(49,3401.006);
   h121->SetBinContent(50,3780.045);
   h121->SetBinContent(51,4034.515);
   h121->SetBinContent(52,4124.755);
   h121->SetBinContent(53,4035.802);
   h121->SetBinContent(54,3781.478);
   h121->SetBinContent(55,3400.613);
   h121->SetBinContent(56,2946.821);
   h121->SetBinContent(57,2475.614);
   h121->SetBinContent(58,2033.125);
   h121->SetBinContent(59,1649.528);
   h121->SetBinContent(60,1337.942);
   h121->SetBinContent(61,1097.624);
   h121->SetBinContent(62,919.1924);
   h121->SetBinContent(63,789.759);
   h121->SetBinContent(64,696.6426);
   h121->SetBinContent(65,629.3378);
   h121->SetBinContent(66,580.053);
   h121->SetBinContent(67,543.4058);
   h121->SetBinContent(68,515.8017);
   h121->SetBinContent(69,494.8288);
   h121->SetBinContent(70,478.8071);
   h121->SetBinContent(71,466.5049);
   h121->SetBinContent(72,456.9814);
   h121->SetBinContent(73,449.5035);
   h121->SetBinContent(74,443.5017);
   h121->SetBinContent(75,438.5408);
   h121->SetBinContent(76,434.2961);
   h121->SetBinContent(77,430.5322);
   h121->SetBinContent(78,427.0828);
   h121->SetBinContent(79,423.8344);
   h121->SetBinContent(80,420.7111);
   h121->SetBinContent(81,417.664);
   h121->SetBinContent(82,414.662);
   h121->SetBinContent(83,411.6863);
   h121->SetBinContent(84,408.7254);
   h121->SetBinContent(85,405.7727);
   h121->SetBinContent(86,402.8245);
   h121->SetBinContent(87,399.8786);
   h121->SetBinContent(88,396.9339);
   h121->SetBinContent(89,393.9898);
   h121->SetBinContent(90,391.046);
   h121->SetBinContent(91,388.1024);
   h121->SetBinContent(92,385.1588);
   h121->SetBinContent(93,382.2152);
   h121->SetBinContent(94,379.2717);
   h121->SetBinContent(95,376.3281);
   h121->SetBinContent(96,373.3846);
   h121->SetBinContent(97,370.4411);
   h121->SetBinContent(98,367.4975);
   h121->SetBinContent(99,364.554);
   h121->SetBinContent(100,361.6104);
   h121->SetEntries(100);

   ci = TColor::GetColor("#ff0000");
   h121->SetLineColor(ci);
   h121->SetLineWidth(2);
   h121->GetXaxis()->SetLabelFont(42);
   h121->GetXaxis()->SetLabelSize(0.035);
   h121->GetXaxis()->SetTitleSize(0.035);
   h121->GetXaxis()->SetTitleFont(42);
   h121->GetYaxis()->SetLabelFont(42);
   h121->GetYaxis()->SetLabelSize(0.035);
   h121->GetYaxis()->SetTitleSize(0.035);
   h121->GetYaxis()->SetTitleFont(42);
   h121->GetZaxis()->SetLabelFont(42);
   h121->GetZaxis()->SetLabelSize(0.035);
   h121->GetZaxis()->SetTitleSize(0.035);
   h121->GetZaxis()->SetTitleFont(42);
   h121->Draw("CSAME");
   
   TH1F *h122 = new TH1F("h122","",100,5100,5450);
   h122->SetBinContent(1,653.0089);
   h122->SetBinContent(2,650.0656);
   h122->SetBinContent(3,647.1223);
   h122->SetBinContent(4,644.179);
   h122->SetBinContent(5,641.2357);
   h122->SetBinContent(6,638.2924);
   h122->SetBinContent(7,635.3491);
   h122->SetBinContent(8,632.4058);
   h122->SetBinContent(9,629.4625);
   h122->SetBinContent(10,626.5191);
   h122->SetBinContent(11,623.5758);
   h122->SetBinContent(12,620.6325);
   h122->SetBinContent(13,617.6891);
   h122->SetBinContent(14,614.7458);
   h122->SetBinContent(15,611.8025);
   h122->SetBinContent(16,608.8592);
   h122->SetBinContent(17,605.9158);
   h122->SetBinContent(18,602.9725);
   h122->SetBinContent(19,600.0292);
   h122->SetBinContent(20,597.0858);
   h122->SetBinContent(21,594.1425);
   h122->SetBinContent(22,591.1992);
   h122->SetBinContent(23,588.2558);
   h122->SetBinContent(24,585.3124);
   h122->SetBinContent(25,582.3691);
   h122->SetBinContent(26,579.4258);
   h122->SetBinContent(27,576.4824);
   h122->SetBinContent(28,573.5391);
   h122->SetBinContent(29,570.5957);
   h122->SetBinContent(30,567.6523);
   h122->SetBinContent(31,564.7089);
   h122->SetBinContent(32,561.7656);
   h122->SetBinContent(33,558.8222);
   h122->SetBinContent(34,555.8788);
   h122->SetBinContent(35,552.9354);
   h122->SetBinContent(36,549.9921);
   h122->SetBinContent(37,547.0487);
   h122->SetBinContent(38,544.1053);
   h122->SetBinContent(39,541.1619);
   h122->SetBinContent(40,538.2185);
   h122->SetBinContent(41,535.2751);
   h122->SetBinContent(42,532.3317);
   h122->SetBinContent(43,529.3884);
   h122->SetBinContent(44,526.4449);
   h122->SetBinContent(45,523.5015);
   h122->SetBinContent(46,520.5582);
   h122->SetBinContent(47,517.6147);
   h122->SetBinContent(48,514.6713);
   h122->SetBinContent(49,511.7279);
   h122->SetBinContent(50,508.7845);
   h122->SetBinContent(51,505.8411);
   h122->SetBinContent(52,502.8976);
   h122->SetBinContent(53,499.9542);
   h122->SetBinContent(54,497.0108);
   h122->SetBinContent(55,494.0674);
   h122->SetBinContent(56,491.124);
   h122->SetBinContent(57,488.1805);
   h122->SetBinContent(58,485.2371);
   h122->SetBinContent(59,482.2936);
   h122->SetBinContent(60,479.3502);
   h122->SetBinContent(61,476.4068);
   h122->SetBinContent(62,473.4633);
   h122->SetBinContent(63,470.5199);
   h122->SetBinContent(64,467.5764);
   h122->SetBinContent(65,464.633);
   h122->SetBinContent(66,461.6895);
   h122->SetBinContent(67,458.746);
   h122->SetBinContent(68,455.8026);
   h122->SetBinContent(69,452.8591);
   h122->SetBinContent(70,449.9156);
   h122->SetBinContent(71,446.9722);
   h122->SetBinContent(72,444.0287);
   h122->SetBinContent(73,441.0852);
   h122->SetBinContent(74,438.1418);
   h122->SetBinContent(75,435.1983);
   h122->SetBinContent(76,432.2548);
   h122->SetBinContent(77,429.3113);
   h122->SetBinContent(78,426.3678);
   h122->SetBinContent(79,423.4243);
   h122->SetBinContent(80,420.4808);
   h122->SetBinContent(81,417.5374);
   h122->SetBinContent(82,414.5938);
   h122->SetBinContent(83,411.6504);
   h122->SetBinContent(84,408.7068);
   h122->SetBinContent(85,405.7633);
   h122->SetBinContent(86,402.8198);
   h122->SetBinContent(87,399.8763);
   h122->SetBinContent(88,396.9328);
   h122->SetBinContent(89,393.9893);
   h122->SetBinContent(90,391.0458);
   h122->SetBinContent(91,388.1022);
   h122->SetBinContent(92,385.1587);
   h122->SetBinContent(93,382.2152);
   h122->SetBinContent(94,379.2717);
   h122->SetBinContent(95,376.3281);
   h122->SetBinContent(96,373.3846);
   h122->SetBinContent(97,370.4411);
   h122->SetBinContent(98,367.4975);
   h122->SetBinContent(99,364.554);
   h122->SetBinContent(100,361.6104);
   h122->SetEntries(100);

   ci = TColor::GetColor("#0000ff");
   h122->SetLineColor(ci);
   h122->SetLineStyle(2);
   h122->SetLineWidth(2);
   h122->GetXaxis()->SetLabelFont(42);
   h122->GetXaxis()->SetLabelSize(0.035);
   h122->GetXaxis()->SetTitleSize(0.035);
   h122->GetXaxis()->SetTitleFont(42);
   h122->GetYaxis()->SetLabelFont(42);
   h122->GetYaxis()->SetLabelSize(0.035);
   h122->GetYaxis()->SetTitleSize(0.035);
   h122->GetYaxis()->SetTitleFont(42);
   h122->GetZaxis()->SetLabelFont(42);
   h122->GetZaxis()->SetLabelSize(0.035);
   h122->GetZaxis()->SetTitleSize(0.035);
   h122->GetZaxis()->SetTitleFont(42);
   h122->Draw("CSAME");
   TLine *line = new TLine(5244.6,0,5244.6,2500);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(5315.4,0,5315.4,2500);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,0,0,0);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   TText *text = new TText(5370,3800,"(d)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(5180,3800,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(5180,3400,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig3a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Tue Apr 11 18:18:08 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",1,77,1000,750);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.15);
   c1->SetRightMargin(0.02);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.4813253,-667.4314,4.939157,3258.636);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.15);
   c1_1->SetRightMargin(0.02);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h506 = new TH1F("h506","m(K0sK-pi+) ",370,1.15,4.85);
   h506->SetBinContent(4,2);
   h506->SetBinContent(5,5);
   h506->SetBinContent(6,3);
   h506->SetBinContent(7,1);
   h506->SetBinContent(8,6);
   h506->SetBinContent(9,7);
   h506->SetBinContent(10,4);
   h506->SetBinContent(11,5);
   h506->SetBinContent(12,14);
   h506->SetBinContent(13,24);
   h506->SetBinContent(14,35);
   h506->SetBinContent(15,28);
   h506->SetBinContent(16,22);
   h506->SetBinContent(17,16);
   h506->SetBinContent(18,12);
   h506->SetBinContent(19,13);
   h506->SetBinContent(20,22);
   h506->SetBinContent(21,21);
   h506->SetBinContent(22,25);
   h506->SetBinContent(23,56);
   h506->SetBinContent(24,68);
   h506->SetBinContent(25,103);
   h506->SetBinContent(26,135);
   h506->SetBinContent(27,181);
   h506->SetBinContent(28,204);
   h506->SetBinContent(29,262);
   h506->SetBinContent(30,234);
   h506->SetBinContent(31,235);
   h506->SetBinContent(32,229);
   h506->SetBinContent(33,259);
   h506->SetBinContent(34,270);
   h506->SetBinContent(35,269);
   h506->SetBinContent(36,272);
   h506->SetBinContent(37,327);
   h506->SetBinContent(38,310);
   h506->SetBinContent(39,305);
   h506->SetBinContent(40,352);
   h506->SetBinContent(41,321);
   h506->SetBinContent(42,303);
   h506->SetBinContent(43,304);
   h506->SetBinContent(44,295);
   h506->SetBinContent(45,281);
   h506->SetBinContent(46,274);
   h506->SetBinContent(47,219);
   h506->SetBinContent(48,245);
   h506->SetBinContent(49,235);
   h506->SetBinContent(50,240);
   h506->SetBinContent(51,259);
   h506->SetBinContent(52,231);
   h506->SetBinContent(53,244);
   h506->SetBinContent(54,214);
   h506->SetBinContent(55,223);
   h506->SetBinContent(56,234);
   h506->SetBinContent(57,231);
   h506->SetBinContent(58,234);
   h506->SetBinContent(59,229);
   h506->SetBinContent(60,274);
   h506->SetBinContent(61,223);
   h506->SetBinContent(62,223);
   h506->SetBinContent(63,220);
   h506->SetBinContent(64,210);
   h506->SetBinContent(65,237);
   h506->SetBinContent(66,193);
   h506->SetBinContent(67,190);
   h506->SetBinContent(68,172);
   h506->SetBinContent(69,194);
   h506->SetBinContent(70,216);
   h506->SetBinContent(71,340);
   h506->SetBinContent(72,470);
   h506->SetBinContent(73,259);
   h506->SetBinContent(74,176);
   h506->SetBinContent(75,185);
   h506->SetBinContent(76,171);
   h506->SetBinContent(77,184);
   h506->SetBinContent(78,183);
   h506->SetBinContent(79,163);
   h506->SetBinContent(80,186);
   h506->SetBinContent(81,192);
   h506->SetBinContent(82,209);
   h506->SetBinContent(83,190);
   h506->SetBinContent(84,161);
   h506->SetBinContent(85,179);
   h506->SetBinContent(86,186);
   h506->SetBinContent(87,178);
   h506->SetBinContent(88,184);
   h506->SetBinContent(89,224);
   h506->SetBinContent(90,186);
   h506->SetBinContent(91,179);
   h506->SetBinContent(92,177);
   h506->SetBinContent(93,198);
   h506->SetBinContent(94,207);
   h506->SetBinContent(95,183);
   h506->SetBinContent(96,194);
   h506->SetBinContent(97,174);
   h506->SetBinContent(98,199);
   h506->SetBinContent(99,198);
   h506->SetBinContent(100,205);
   h506->SetBinContent(101,182);
   h506->SetBinContent(102,207);
   h506->SetBinContent(103,204);
   h506->SetBinContent(104,180);
   h506->SetBinContent(105,203);
   h506->SetBinContent(106,184);
   h506->SetBinContent(107,195);
   h506->SetBinContent(108,169);
   h506->SetBinContent(109,188);
   h506->SetBinContent(110,184);
   h506->SetBinContent(111,164);
   h506->SetBinContent(112,198);
   h506->SetBinContent(113,169);
   h506->SetBinContent(114,175);
   h506->SetBinContent(115,153);
   h506->SetBinContent(116,175);
   h506->SetBinContent(117,178);
   h506->SetBinContent(118,165);
   h506->SetBinContent(119,191);
   h506->SetBinContent(120,179);
   h506->SetBinContent(121,198);
   h506->SetBinContent(122,181);
   h506->SetBinContent(123,187);
   h506->SetBinContent(124,187);
   h506->SetBinContent(125,191);
   h506->SetBinContent(126,171);
   h506->SetBinContent(127,147);
   h506->SetBinContent(128,155);
   h506->SetBinContent(129,166);
   h506->SetBinContent(130,143);
   h506->SetBinContent(131,162);
   h506->SetBinContent(132,172);
   h506->SetBinContent(133,184);
   h506->SetBinContent(134,164);
   h506->SetBinContent(135,170);
   h506->SetBinContent(136,155);
   h506->SetBinContent(137,164);
   h506->SetBinContent(138,161);
   h506->SetBinContent(139,155);
   h506->SetBinContent(140,186);
   h506->SetBinContent(141,171);
   h506->SetBinContent(142,142);
   h506->SetBinContent(143,172);
   h506->SetBinContent(144,153);
   h506->SetBinContent(145,190);
   h506->SetBinContent(146,172);
   h506->SetBinContent(147,165);
   h506->SetBinContent(148,133);
   h506->SetBinContent(149,152);
   h506->SetBinContent(150,161);
   h506->SetBinContent(151,156);
   h506->SetBinContent(152,168);
   h506->SetBinContent(153,160);
   h506->SetBinContent(154,151);
   h506->SetBinContent(155,141);
   h506->SetBinContent(156,169);
   h506->SetBinContent(157,166);
   h506->SetBinContent(158,171);
   h506->SetBinContent(159,158);
   h506->SetBinContent(160,183);
   h506->SetBinContent(161,135);
   h506->SetBinContent(162,182);
   h506->SetBinContent(163,135);
   h506->SetBinContent(164,180);
   h506->SetBinContent(165,171);
   h506->SetBinContent(166,175);
   h506->SetBinContent(167,186);
   h506->SetBinContent(168,171);
   h506->SetBinContent(169,194);
   h506->SetBinContent(170,180);
   h506->SetBinContent(171,200);
   h506->SetBinContent(172,209);
   h506->SetBinContent(173,199);
   h506->SetBinContent(174,220);
   h506->SetBinContent(175,290);
   h506->SetBinContent(176,286);
   h506->SetBinContent(177,323);
   h506->SetBinContent(178,371);
   h506->SetBinContent(179,496);
   h506->SetBinContent(180,724);
   h506->SetBinContent(181,1109);
   h506->SetBinContent(182,1697);
   h506->SetBinContent(183,2532);
   h506->SetBinContent(184,2863);
   h506->SetBinContent(185,2509);
   h506->SetBinContent(186,1758);
   h506->SetBinContent(187,1152);
   h506->SetBinContent(188,795);
   h506->SetBinContent(189,574);
   h506->SetBinContent(190,441);
   h506->SetBinContent(191,394);
   h506->SetBinContent(192,394);
   h506->SetBinContent(193,479);
   h506->SetBinContent(194,829);
   h506->SetBinContent(195,1329);
   h506->SetBinContent(196,1135);
   h506->SetBinContent(197,573);
   h506->SetBinContent(198,279);
   h506->SetBinContent(199,239);
   h506->SetBinContent(200,201);
   h506->SetBinContent(201,231);
   h506->SetBinContent(202,221);
   h506->SetBinContent(203,200);
   h506->SetBinContent(204,230);
   h506->SetBinContent(205,228);
   h506->SetBinContent(206,228);
   h506->SetBinContent(207,171);
   h506->SetBinContent(208,183);
   h506->SetBinContent(209,215);
   h506->SetBinContent(210,215);
   h506->SetBinContent(211,230);
   h506->SetBinContent(212,206);
   h506->SetBinContent(213,225);
   h506->SetBinContent(214,244);
   h506->SetBinContent(215,220);
   h506->SetBinContent(216,233);
   h506->SetBinContent(217,249);
   h506->SetBinContent(218,254);
   h506->SetBinContent(219,261);
   h506->SetBinContent(220,239);
   h506->SetBinContent(221,272);
   h506->SetBinContent(222,282);
   h506->SetBinContent(223,282);
   h506->SetBinContent(224,293);
   h506->SetBinContent(225,270);
   h506->SetBinContent(226,274);
   h506->SetBinContent(227,300);
   h506->SetBinContent(228,309);
   h506->SetBinContent(229,273);
   h506->SetBinContent(230,293);
   h506->SetBinContent(231,309);
   h506->SetBinContent(232,281);
   h506->SetBinContent(233,276);
   h506->SetBinContent(234,373);
   h506->SetBinContent(235,472);
   h506->SetBinContent(236,671);
   h506->SetBinContent(237,672);
   h506->SetBinContent(238,496);
   h506->SetBinContent(239,374);
   h506->SetBinContent(240,311);
   h506->SetBinContent(241,273);
   h506->SetBinContent(242,293);
   h506->SetBinContent(243,325);
   h506->SetBinContent(244,332);
   h506->SetBinContent(245,363);
   h506->SetBinContent(246,363);
   h506->SetBinContent(247,472);
   h506->SetBinContent(248,594);
   h506->SetBinContent(249,735);
   h506->SetBinContent(250,668);
   h506->SetBinContent(251,579);
   h506->SetBinContent(252,429);
   h506->SetBinContent(253,327);
   h506->SetBinContent(254,339);
   h506->SetBinContent(255,339);
   h506->SetBinContent(256,348);
   h506->SetBinContent(257,369);
   h506->SetBinContent(258,292);
   h506->SetBinContent(259,345);
   h506->SetBinContent(260,326);
   h506->SetBinContent(261,341);
   h506->SetBinContent(262,304);
   h506->SetBinContent(263,327);
   h506->SetBinContent(264,341);
   h506->SetBinContent(265,346);
   h506->SetBinContent(266,339);
   h506->SetBinContent(267,361);
   h506->SetBinContent(268,353);
   h506->SetBinContent(269,331);
   h506->SetBinContent(270,363);
   h506->SetBinContent(271,336);
   h506->SetBinContent(272,324);
   h506->SetBinContent(273,341);
   h506->SetBinContent(274,385);
   h506->SetBinContent(275,388);
   h506->SetBinContent(276,368);
   h506->SetBinContent(277,347);
   h506->SetBinContent(278,334);
   h506->SetBinContent(279,351);
   h506->SetBinContent(280,349);
   h506->SetBinContent(281,367);
   h506->SetBinContent(282,422);
   h506->SetBinContent(283,349);
   h506->SetBinContent(284,363);
   h506->SetBinContent(285,399);
   h506->SetBinContent(286,418);
   h506->SetBinContent(287,401);
   h506->SetBinContent(288,456);
   h506->SetBinContent(289,413);
   h506->SetBinContent(290,408);
   h506->SetBinContent(291,432);
   h506->SetBinContent(292,443);
   h506->SetBinContent(293,485);
   h506->SetBinContent(294,443);
   h506->SetBinContent(295,490);
   h506->SetBinContent(296,464);
   h506->SetBinContent(297,517);
   h506->SetBinContent(298,498);
   h506->SetBinContent(299,468);
   h506->SetBinContent(300,532);
   h506->SetBinContent(301,509);
   h506->SetBinContent(302,507);
   h506->SetBinContent(303,503);
   h506->SetBinContent(304,513);
   h506->SetBinContent(305,504);
   h506->SetBinContent(306,510);
   h506->SetBinContent(307,506);
   h506->SetBinContent(308,510);
   h506->SetBinContent(309,519);
   h506->SetBinContent(310,505);
   h506->SetBinContent(311,524);
   h506->SetBinContent(312,554);
   h506->SetBinContent(313,553);
   h506->SetBinContent(314,516);
   h506->SetBinContent(315,484);
   h506->SetBinContent(316,544);
   h506->SetBinContent(317,550);
   h506->SetBinContent(318,581);
   h506->SetBinContent(319,528);
   h506->SetBinContent(320,538);
   h506->SetBinContent(321,585);
   h506->SetBinContent(322,558);
   h506->SetBinContent(323,528);
   h506->SetBinContent(324,513);
   h506->SetBinContent(325,582);
   h506->SetBinContent(326,529);
   h506->SetBinContent(327,539);
   h506->SetBinContent(328,535);
   h506->SetBinContent(329,529);
   h506->SetBinContent(330,498);
   h506->SetBinContent(331,563);
   h506->SetBinContent(332,580);
   h506->SetBinContent(333,507);
   h506->SetBinContent(334,530);
   h506->SetBinContent(335,522);
   h506->SetBinContent(336,506);
   h506->SetBinContent(337,518);
   h506->SetBinContent(338,504);
   h506->SetBinContent(339,543);
   h506->SetBinContent(340,497);
   h506->SetBinContent(341,514);
   h506->SetBinContent(342,486);
   h506->SetBinContent(343,493);
   h506->SetBinContent(344,480);
   h506->SetBinContent(345,499);
   h506->SetBinContent(346,493);
   h506->SetBinContent(347,468);
   h506->SetBinContent(348,470);
   h506->SetBinContent(349,425);
   h506->SetBinContent(350,426);
   h506->SetBinContent(351,404);
   h506->SetBinContent(352,416);
   h506->SetBinContent(353,396);
   h506->SetBinContent(354,351);
   h506->SetBinContent(355,353);
   h506->SetBinContent(356,344);
   h506->SetBinContent(357,256);
   h506->SetBinContent(358,290);
   h506->SetBinContent(359,238);
   h506->SetBinContent(360,223);
   h506->SetBinContent(361,159);
   h506->SetBinContent(362,150);
   h506->SetBinContent(363,72);
   h506->SetBinContent(364,50);
   h506->SetBinContent(365,21);
   h506->SetBinContent(366,12);
   h506->SetBinContent(367,2);
   h506->SetEntries(119198);
   h506->SetMarkerStyle(20);
   h506->SetMarkerSize(0.4);
   h506->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h506->GetXaxis()->SetNdivisions(505);
   h506->GetXaxis()->SetLabelFont(132);
   h506->GetXaxis()->SetLabelOffset(0.02);
   h506->GetXaxis()->SetLabelSize(0.06);
   h506->GetXaxis()->SetTitleSize(0.06);
   h506->GetXaxis()->SetTitleOffset(1.1);
   h506->GetXaxis()->SetTitleFont(132);
   h506->GetYaxis()->SetTitle("Candidates/(10 MeV)");
   h506->GetYaxis()->SetNdivisions(505);
   h506->GetYaxis()->SetLabelFont(132);
   h506->GetYaxis()->SetLabelSize(0.06);
   h506->GetYaxis()->SetTitleSize(0.06);
   h506->GetYaxis()->SetTitleOffset(1.1);
   h506->GetYaxis()->SetTitleFont(132);
   h506->GetZaxis()->SetLabelFont(42);
   h506->GetZaxis()->SetLabelSize(0.035);
   h506->GetZaxis()->SetTitleSize(0.035);
   h506->GetZaxis()->SetTitleFont(42);
   h506->Draw("PEX0");
   
   TH1F *h606 = new TH1F("h606","m(K0sK-pi+) ",370,1.15,4.85);
   h606->SetBinContent(3,1);
   h606->SetBinContent(4,1);
   h606->SetBinContent(6,2);
   h606->SetBinContent(7,1);
   h606->SetBinContent(8,1);
   h606->SetBinContent(11,2);
   h606->SetBinContent(12,3);
   h606->SetBinContent(13,4);
   h606->SetBinContent(14,2);
   h606->SetBinContent(15,1);
   h606->SetBinContent(16,4);
   h606->SetBinContent(17,4);
   h606->SetBinContent(18,6);
   h606->SetBinContent(19,3);
   h606->SetBinContent(20,5);
   h606->SetBinContent(21,5);
   h606->SetBinContent(22,1);
   h606->SetBinContent(23,5);
   h606->SetBinContent(24,13);
   h606->SetBinContent(25,8);
   h606->SetBinContent(26,15);
   h606->SetBinContent(27,18);
   h606->SetBinContent(28,13);
   h606->SetBinContent(29,18);
   h606->SetBinContent(30,15);
   h606->SetBinContent(31,9);
   h606->SetBinContent(32,16);
   h606->SetBinContent(33,13);
   h606->SetBinContent(34,13);
   h606->SetBinContent(35,25);
   h606->SetBinContent(36,17);
   h606->SetBinContent(37,17);
   h606->SetBinContent(38,17);
   h606->SetBinContent(39,27);
   h606->SetBinContent(40,17);
   h606->SetBinContent(41,22);
   h606->SetBinContent(42,21);
   h606->SetBinContent(43,21);
   h606->SetBinContent(44,27);
   h606->SetBinContent(45,24);
   h606->SetBinContent(46,24);
   h606->SetBinContent(47,14);
   h606->SetBinContent(48,33);
   h606->SetBinContent(49,25);
   h606->SetBinContent(50,29);
   h606->SetBinContent(51,20);
   h606->SetBinContent(52,34);
   h606->SetBinContent(53,26);
   h606->SetBinContent(54,21);
   h606->SetBinContent(55,24);
   h606->SetBinContent(56,37);
   h606->SetBinContent(57,31);
   h606->SetBinContent(58,34);
   h606->SetBinContent(59,29);
   h606->SetBinContent(60,22);
   h606->SetBinContent(61,21);
   h606->SetBinContent(62,24);
   h606->SetBinContent(63,36);
   h606->SetBinContent(64,20);
   h606->SetBinContent(65,26);
   h606->SetBinContent(66,31);
   h606->SetBinContent(67,26);
   h606->SetBinContent(68,43);
   h606->SetBinContent(69,25);
   h606->SetBinContent(70,34);
   h606->SetBinContent(71,52);
   h606->SetBinContent(72,103);
   h606->SetBinContent(73,80);
   h606->SetBinContent(74,43);
   h606->SetBinContent(75,36);
   h606->SetBinContent(76,38);
   h606->SetBinContent(77,32);
   h606->SetBinContent(78,34);
   h606->SetBinContent(79,59);
   h606->SetBinContent(80,88);
   h606->SetBinContent(81,81);
   h606->SetBinContent(82,71);
   h606->SetBinContent(83,77);
   h606->SetBinContent(84,44);
   h606->SetBinContent(85,52);
   h606->SetBinContent(86,59);
   h606->SetBinContent(87,44);
   h606->SetBinContent(88,33);
   h606->SetBinContent(89,40);
   h606->SetBinContent(90,42);
   h606->SetBinContent(91,35);
   h606->SetBinContent(92,43);
   h606->SetBinContent(93,33);
   h606->SetBinContent(94,57);
   h606->SetBinContent(95,35);
   h606->SetBinContent(96,45);
   h606->SetBinContent(97,39);
   h606->SetBinContent(98,41);
   h606->SetBinContent(99,26);
   h606->SetBinContent(100,49);
   h606->SetBinContent(101,36);
   h606->SetBinContent(102,55);
   h606->SetBinContent(103,46);
   h606->SetBinContent(104,47);
   h606->SetBinContent(105,44);
   h606->SetBinContent(106,42);
   h606->SetBinContent(107,37);
   h606->SetBinContent(108,42);
   h606->SetBinContent(109,31);
   h606->SetBinContent(110,40);
   h606->SetBinContent(111,36);
   h606->SetBinContent(112,37);
   h606->SetBinContent(113,56);
   h606->SetBinContent(114,43);
   h606->SetBinContent(115,44);
   h606->SetBinContent(116,40);
   h606->SetBinContent(117,46);
   h606->SetBinContent(118,45);
   h606->SetBinContent(119,60);
   h606->SetBinContent(120,41);
   h606->SetBinContent(121,55);
   h606->SetBinContent(122,36);
   h606->SetBinContent(123,39);
   h606->SetBinContent(124,50);
   h606->SetBinContent(125,53);
   h606->SetBinContent(126,45);
   h606->SetBinContent(127,48);
   h606->SetBinContent(128,44);
   h606->SetBinContent(129,43);
   h606->SetBinContent(130,49);
   h606->SetBinContent(131,53);
   h606->SetBinContent(132,46);
   h606->SetBinContent(133,51);
   h606->SetBinContent(134,45);
   h606->SetBinContent(135,48);
   h606->SetBinContent(136,72);
   h606->SetBinContent(137,42);
   h606->SetBinContent(138,49);
   h606->SetBinContent(139,47);
   h606->SetBinContent(140,45);
   h606->SetBinContent(141,61);
   h606->SetBinContent(142,51);
   h606->SetBinContent(143,62);
   h606->SetBinContent(144,37);
   h606->SetBinContent(145,48);
   h606->SetBinContent(146,66);
   h606->SetBinContent(147,54);
   h606->SetBinContent(148,50);
   h606->SetBinContent(149,45);
   h606->SetBinContent(150,43);
   h606->SetBinContent(151,60);
   h606->SetBinContent(152,54);
   h606->SetBinContent(153,48);
   h606->SetBinContent(154,62);
   h606->SetBinContent(155,63);
   h606->SetBinContent(156,64);
   h606->SetBinContent(157,51);
   h606->SetBinContent(158,60);
   h606->SetBinContent(159,53);
   h606->SetBinContent(160,50);
   h606->SetBinContent(161,57);
   h606->SetBinContent(162,45);
   h606->SetBinContent(163,76);
   h606->SetBinContent(164,43);
   h606->SetBinContent(165,55);
   h606->SetBinContent(166,60);
   h606->SetBinContent(167,48);
   h606->SetBinContent(168,58);
   h606->SetBinContent(169,48);
   h606->SetBinContent(170,51);
   h606->SetBinContent(171,58);
   h606->SetBinContent(172,72);
   h606->SetBinContent(173,62);
   h606->SetBinContent(174,58);
   h606->SetBinContent(175,71);
   h606->SetBinContent(176,74);
   h606->SetBinContent(177,59);
   h606->SetBinContent(178,81);
   h606->SetBinContent(179,81);
   h606->SetBinContent(180,90);
   h606->SetBinContent(181,75);
   h606->SetBinContent(182,70);
   h606->SetBinContent(183,98);
   h606->SetBinContent(184,88);
   h606->SetBinContent(185,87);
   h606->SetBinContent(186,107);
   h606->SetBinContent(187,78);
   h606->SetBinContent(188,86);
   h606->SetBinContent(189,90);
   h606->SetBinContent(190,75);
   h606->SetBinContent(191,79);
   h606->SetBinContent(192,72);
   h606->SetBinContent(193,76);
   h606->SetBinContent(194,72);
   h606->SetBinContent(195,59);
   h606->SetBinContent(196,74);
   h606->SetBinContent(197,62);
   h606->SetBinContent(198,74);
   h606->SetBinContent(199,71);
   h606->SetBinContent(200,87);
   h606->SetBinContent(201,64);
   h606->SetBinContent(202,72);
   h606->SetBinContent(203,74);
   h606->SetBinContent(204,61);
   h606->SetBinContent(205,72);
   h606->SetBinContent(206,75);
   h606->SetBinContent(207,69);
   h606->SetBinContent(208,70);
   h606->SetBinContent(209,76);
   h606->SetBinContent(210,69);
   h606->SetBinContent(211,89);
   h606->SetBinContent(212,78);
   h606->SetBinContent(213,82);
   h606->SetBinContent(214,89);
   h606->SetBinContent(215,84);
   h606->SetBinContent(216,100);
   h606->SetBinContent(217,58);
   h606->SetBinContent(218,77);
   h606->SetBinContent(219,84);
   h606->SetBinContent(220,98);
   h606->SetBinContent(221,67);
   h606->SetBinContent(222,87);
   h606->SetBinContent(223,66);
   h606->SetBinContent(224,85);
   h606->SetBinContent(225,99);
   h606->SetBinContent(226,103);
   h606->SetBinContent(227,89);
   h606->SetBinContent(228,93);
   h606->SetBinContent(229,109);
   h606->SetBinContent(230,110);
   h606->SetBinContent(231,87);
   h606->SetBinContent(232,99);
   h606->SetBinContent(233,79);
   h606->SetBinContent(234,98);
   h606->SetBinContent(235,101);
   h606->SetBinContent(236,95);
   h606->SetBinContent(237,115);
   h606->SetBinContent(238,105);
   h606->SetBinContent(239,90);
   h606->SetBinContent(240,93);
   h606->SetBinContent(241,91);
   h606->SetBinContent(242,80);
   h606->SetBinContent(243,109);
   h606->SetBinContent(244,100);
   h606->SetBinContent(245,95);
   h606->SetBinContent(246,95);
   h606->SetBinContent(247,108);
   h606->SetBinContent(248,115);
   h606->SetBinContent(249,101);
   h606->SetBinContent(250,91);
   h606->SetBinContent(251,127);
   h606->SetBinContent(252,100);
   h606->SetBinContent(253,89);
   h606->SetBinContent(254,101);
   h606->SetBinContent(255,107);
   h606->SetBinContent(256,108);
   h606->SetBinContent(257,113);
   h606->SetBinContent(258,116);
   h606->SetBinContent(259,101);
   h606->SetBinContent(260,118);
   h606->SetBinContent(261,104);
   h606->SetBinContent(262,143);
   h606->SetBinContent(263,119);
   h606->SetBinContent(264,110);
   h606->SetBinContent(265,109);
   h606->SetBinContent(266,103);
   h606->SetBinContent(267,124);
   h606->SetBinContent(268,124);
   h606->SetBinContent(269,113);
   h606->SetBinContent(270,130);
   h606->SetBinContent(271,117);
   h606->SetBinContent(272,139);
   h606->SetBinContent(273,115);
   h606->SetBinContent(274,121);
   h606->SetBinContent(275,132);
   h606->SetBinContent(276,145);
   h606->SetBinContent(277,134);
   h606->SetBinContent(278,133);
   h606->SetBinContent(279,122);
   h606->SetBinContent(280,118);
   h606->SetBinContent(281,123);
   h606->SetBinContent(282,119);
   h606->SetBinContent(283,137);
   h606->SetBinContent(284,134);
   h606->SetBinContent(285,130);
   h606->SetBinContent(286,144);
   h606->SetBinContent(287,129);
   h606->SetBinContent(288,123);
   h606->SetBinContent(289,127);
   h606->SetBinContent(290,160);
   h606->SetBinContent(291,130);
   h606->SetBinContent(292,153);
   h606->SetBinContent(293,126);
   h606->SetBinContent(294,146);
   h606->SetBinContent(295,136);
   h606->SetBinContent(296,164);
   h606->SetBinContent(297,141);
   h606->SetBinContent(298,159);
   h606->SetBinContent(299,163);
   h606->SetBinContent(300,157);
   h606->SetBinContent(301,163);
   h606->SetBinContent(302,151);
   h606->SetBinContent(303,179);
   h606->SetBinContent(304,164);
   h606->SetBinContent(305,184);
   h606->SetBinContent(306,164);
   h606->SetBinContent(307,155);
   h606->SetBinContent(308,187);
   h606->SetBinContent(309,169);
   h606->SetBinContent(310,145);
   h606->SetBinContent(311,185);
   h606->SetBinContent(312,166);
   h606->SetBinContent(313,170);
   h606->SetBinContent(314,176);
   h606->SetBinContent(315,160);
   h606->SetBinContent(316,180);
   h606->SetBinContent(317,177);
   h606->SetBinContent(318,204);
   h606->SetBinContent(319,175);
   h606->SetBinContent(320,166);
   h606->SetBinContent(321,155);
   h606->SetBinContent(322,163);
   h606->SetBinContent(323,173);
   h606->SetBinContent(324,168);
   h606->SetBinContent(325,185);
   h606->SetBinContent(326,180);
   h606->SetBinContent(327,177);
   h606->SetBinContent(328,183);
   h606->SetBinContent(329,183);
   h606->SetBinContent(330,167);
   h606->SetBinContent(331,193);
   h606->SetBinContent(332,161);
   h606->SetBinContent(333,175);
   h606->SetBinContent(334,184);
   h606->SetBinContent(335,167);
   h606->SetBinContent(336,171);
   h606->SetBinContent(337,181);
   h606->SetBinContent(338,176);
   h606->SetBinContent(339,181);
   h606->SetBinContent(340,168);
   h606->SetBinContent(341,164);
   h606->SetBinContent(342,173);
   h606->SetBinContent(343,169);
   h606->SetBinContent(344,163);
   h606->SetBinContent(345,170);
   h606->SetBinContent(346,129);
   h606->SetBinContent(347,142);
   h606->SetBinContent(348,132);
   h606->SetBinContent(349,137);
   h606->SetBinContent(350,133);
   h606->SetBinContent(351,104);
   h606->SetBinContent(352,112);
   h606->SetBinContent(353,106);
   h606->SetBinContent(354,110);
   h606->SetBinContent(355,68);
   h606->SetBinContent(356,53);
   h606->SetBinContent(357,51);
   h606->SetBinContent(358,69);
   h606->SetBinContent(359,58);
   h606->SetBinContent(360,67);
   h606->SetBinContent(361,51);
   h606->SetBinContent(362,59);
   h606->SetBinContent(363,54);
   h606->SetBinContent(364,44);
   h606->SetBinContent(365,59);
   h606->SetBinContent(366,50);
   h606->SetBinContent(367,46);
   h606->SetBinContent(368,49);
   h606->SetBinContent(369,38);
   h606->SetBinContent(370,30);
   h606->SetBinContent(371,43);
   h606->SetEntries(28850);
   h606->SetFillColor(13);
   h606->SetLineColor(13);
   h606->SetLineWidth(2);
   h606->GetXaxis()->SetLabelFont(42);
   h606->GetXaxis()->SetLabelSize(0.035);
   h606->GetXaxis()->SetTitleSize(0.035);
   h606->GetXaxis()->SetTitleFont(42);
   h606->GetYaxis()->SetLabelFont(42);
   h606->GetYaxis()->SetLabelSize(0.035);
   h606->GetYaxis()->SetTitleSize(0.035);
   h606->GetYaxis()->SetTitleFont(42);
   h606->GetZaxis()->SetLabelFont(42);
   h606->GetZaxis()->SetLabelSize(0.035);
   h606->GetZaxis()->SetTitleSize(0.035);
   h606->GetZaxis()->SetTitleFont(42);
   h606->Draw("SAME");
   
   TH1F *h606__5 = new TH1F("h606__5","m(K0sK-pi+) ",370,1.15,4.85);
   h606__5->SetBinContent(3,1);
   h606__5->SetBinContent(4,1);
   h606__5->SetBinContent(6,2);
   h606__5->SetBinContent(7,1);
   h606__5->SetBinContent(8,1);
   h606__5->SetBinContent(11,2);
   h606__5->SetBinContent(12,3);
   h606__5->SetBinContent(13,4);
   h606__5->SetBinContent(14,2);
   h606__5->SetBinContent(15,1);
   h606__5->SetBinContent(16,4);
   h606__5->SetBinContent(17,4);
   h606__5->SetBinContent(18,6);
   h606__5->SetBinContent(19,3);
   h606__5->SetBinContent(20,5);
   h606__5->SetBinContent(21,5);
   h606__5->SetBinContent(22,1);
   h606__5->SetBinContent(23,5);
   h606__5->SetBinContent(24,13);
   h606__5->SetBinContent(25,8);
   h606__5->SetBinContent(26,15);
   h606__5->SetBinContent(27,18);
   h606__5->SetBinContent(28,13);
   h606__5->SetBinContent(29,18);
   h606__5->SetBinContent(30,15);
   h606__5->SetBinContent(31,9);
   h606__5->SetBinContent(32,16);
   h606__5->SetBinContent(33,13);
   h606__5->SetBinContent(34,13);
   h606__5->SetBinContent(35,25);
   h606__5->SetBinContent(36,17);
   h606__5->SetBinContent(37,17);
   h606__5->SetBinContent(38,17);
   h606__5->SetBinContent(39,27);
   h606__5->SetBinContent(40,17);
   h606__5->SetBinContent(41,22);
   h606__5->SetBinContent(42,21);
   h606__5->SetBinContent(43,21);
   h606__5->SetBinContent(44,27);
   h606__5->SetBinContent(45,24);
   h606__5->SetBinContent(46,24);
   h606__5->SetBinContent(47,14);
   h606__5->SetBinContent(48,33);
   h606__5->SetBinContent(49,25);
   h606__5->SetBinContent(50,29);
   h606__5->SetBinContent(51,20);
   h606__5->SetBinContent(52,34);
   h606__5->SetBinContent(53,26);
   h606__5->SetBinContent(54,21);
   h606__5->SetBinContent(55,24);
   h606__5->SetBinContent(56,37);
   h606__5->SetBinContent(57,31);
   h606__5->SetBinContent(58,34);
   h606__5->SetBinContent(59,29);
   h606__5->SetBinContent(60,22);
   h606__5->SetBinContent(61,21);
   h606__5->SetBinContent(62,24);
   h606__5->SetBinContent(63,36);
   h606__5->SetBinContent(64,20);
   h606__5->SetBinContent(65,26);
   h606__5->SetBinContent(66,31);
   h606__5->SetBinContent(67,26);
   h606__5->SetBinContent(68,43);
   h606__5->SetBinContent(69,25);
   h606__5->SetBinContent(70,34);
   h606__5->SetBinContent(71,52);
   h606__5->SetBinContent(72,103);
   h606__5->SetBinContent(73,80);
   h606__5->SetBinContent(74,43);
   h606__5->SetBinContent(75,36);
   h606__5->SetBinContent(76,38);
   h606__5->SetBinContent(77,32);
   h606__5->SetBinContent(78,34);
   h606__5->SetBinContent(79,59);
   h606__5->SetBinContent(80,88);
   h606__5->SetBinContent(81,81);
   h606__5->SetBinContent(82,71);
   h606__5->SetBinContent(83,77);
   h606__5->SetBinContent(84,44);
   h606__5->SetBinContent(85,52);
   h606__5->SetBinContent(86,59);
   h606__5->SetBinContent(87,44);
   h606__5->SetBinContent(88,33);
   h606__5->SetBinContent(89,40);
   h606__5->SetBinContent(90,42);
   h606__5->SetBinContent(91,35);
   h606__5->SetBinContent(92,43);
   h606__5->SetBinContent(93,33);
   h606__5->SetBinContent(94,57);
   h606__5->SetBinContent(95,35);
   h606__5->SetBinContent(96,45);
   h606__5->SetBinContent(97,39);
   h606__5->SetBinContent(98,41);
   h606__5->SetBinContent(99,26);
   h606__5->SetBinContent(100,49);
   h606__5->SetBinContent(101,36);
   h606__5->SetBinContent(102,55);
   h606__5->SetBinContent(103,46);
   h606__5->SetBinContent(104,47);
   h606__5->SetBinContent(105,44);
   h606__5->SetBinContent(106,42);
   h606__5->SetBinContent(107,37);
   h606__5->SetBinContent(108,42);
   h606__5->SetBinContent(109,31);
   h606__5->SetBinContent(110,40);
   h606__5->SetBinContent(111,36);
   h606__5->SetBinContent(112,37);
   h606__5->SetBinContent(113,56);
   h606__5->SetBinContent(114,43);
   h606__5->SetBinContent(115,44);
   h606__5->SetBinContent(116,40);
   h606__5->SetBinContent(117,46);
   h606__5->SetBinContent(118,45);
   h606__5->SetBinContent(119,60);
   h606__5->SetBinContent(120,41);
   h606__5->SetBinContent(121,55);
   h606__5->SetBinContent(122,36);
   h606__5->SetBinContent(123,39);
   h606__5->SetBinContent(124,50);
   h606__5->SetBinContent(125,53);
   h606__5->SetBinContent(126,45);
   h606__5->SetBinContent(127,48);
   h606__5->SetBinContent(128,44);
   h606__5->SetBinContent(129,43);
   h606__5->SetBinContent(130,49);
   h606__5->SetBinContent(131,53);
   h606__5->SetBinContent(132,46);
   h606__5->SetBinContent(133,51);
   h606__5->SetBinContent(134,45);
   h606__5->SetBinContent(135,48);
   h606__5->SetBinContent(136,72);
   h606__5->SetBinContent(137,42);
   h606__5->SetBinContent(138,49);
   h606__5->SetBinContent(139,47);
   h606__5->SetBinContent(140,45);
   h606__5->SetBinContent(141,61);
   h606__5->SetBinContent(142,51);
   h606__5->SetBinContent(143,62);
   h606__5->SetBinContent(144,37);
   h606__5->SetBinContent(145,48);
   h606__5->SetBinContent(146,66);
   h606__5->SetBinContent(147,54);
   h606__5->SetBinContent(148,50);
   h606__5->SetBinContent(149,45);
   h606__5->SetBinContent(150,43);
   h606__5->SetBinContent(151,60);
   h606__5->SetBinContent(152,54);
   h606__5->SetBinContent(153,48);
   h606__5->SetBinContent(154,62);
   h606__5->SetBinContent(155,63);
   h606__5->SetBinContent(156,64);
   h606__5->SetBinContent(157,51);
   h606__5->SetBinContent(158,60);
   h606__5->SetBinContent(159,53);
   h606__5->SetBinContent(160,50);
   h606__5->SetBinContent(161,57);
   h606__5->SetBinContent(162,45);
   h606__5->SetBinContent(163,76);
   h606__5->SetBinContent(164,43);
   h606__5->SetBinContent(165,55);
   h606__5->SetBinContent(166,60);
   h606__5->SetBinContent(167,48);
   h606__5->SetBinContent(168,58);
   h606__5->SetBinContent(169,48);
   h606__5->SetBinContent(170,51);
   h606__5->SetBinContent(171,58);
   h606__5->SetBinContent(172,72);
   h606__5->SetBinContent(173,62);
   h606__5->SetBinContent(174,58);
   h606__5->SetBinContent(175,71);
   h606__5->SetBinContent(176,74);
   h606__5->SetBinContent(177,59);
   h606__5->SetBinContent(178,81);
   h606__5->SetBinContent(179,81);
   h606__5->SetBinContent(180,90);
   h606__5->SetBinContent(181,75);
   h606__5->SetBinContent(182,70);
   h606__5->SetBinContent(183,98);
   h606__5->SetBinContent(184,88);
   h606__5->SetBinContent(185,87);
   h606__5->SetBinContent(186,107);
   h606__5->SetBinContent(187,78);
   h606__5->SetBinContent(188,86);
   h606__5->SetBinContent(189,90);
   h606__5->SetBinContent(190,75);
   h606__5->SetBinContent(191,79);
   h606__5->SetBinContent(192,72);
   h606__5->SetBinContent(193,76);
   h606__5->SetBinContent(194,72);
   h606__5->SetBinContent(195,59);
   h606__5->SetBinContent(196,74);
   h606__5->SetBinContent(197,62);
   h606__5->SetBinContent(198,74);
   h606__5->SetBinContent(199,71);
   h606__5->SetBinContent(200,87);
   h606__5->SetBinContent(201,64);
   h606__5->SetBinContent(202,72);
   h606__5->SetBinContent(203,74);
   h606__5->SetBinContent(204,61);
   h606__5->SetBinContent(205,72);
   h606__5->SetBinContent(206,75);
   h606__5->SetBinContent(207,69);
   h606__5->SetBinContent(208,70);
   h606__5->SetBinContent(209,76);
   h606__5->SetBinContent(210,69);
   h606__5->SetBinContent(211,89);
   h606__5->SetBinContent(212,78);
   h606__5->SetBinContent(213,82);
   h606__5->SetBinContent(214,89);
   h606__5->SetBinContent(215,84);
   h606__5->SetBinContent(216,100);
   h606__5->SetBinContent(217,58);
   h606__5->SetBinContent(218,77);
   h606__5->SetBinContent(219,84);
   h606__5->SetBinContent(220,98);
   h606__5->SetBinContent(221,67);
   h606__5->SetBinContent(222,87);
   h606__5->SetBinContent(223,66);
   h606__5->SetBinContent(224,85);
   h606__5->SetBinContent(225,99);
   h606__5->SetBinContent(226,103);
   h606__5->SetBinContent(227,89);
   h606__5->SetBinContent(228,93);
   h606__5->SetBinContent(229,109);
   h606__5->SetBinContent(230,110);
   h606__5->SetBinContent(231,87);
   h606__5->SetBinContent(232,99);
   h606__5->SetBinContent(233,79);
   h606__5->SetBinContent(234,98);
   h606__5->SetBinContent(235,101);
   h606__5->SetBinContent(236,95);
   h606__5->SetBinContent(237,115);
   h606__5->SetBinContent(238,105);
   h606__5->SetBinContent(239,90);
   h606__5->SetBinContent(240,93);
   h606__5->SetBinContent(241,91);
   h606__5->SetBinContent(242,80);
   h606__5->SetBinContent(243,109);
   h606__5->SetBinContent(244,100);
   h606__5->SetBinContent(245,95);
   h606__5->SetBinContent(246,95);
   h606__5->SetBinContent(247,108);
   h606__5->SetBinContent(248,115);
   h606__5->SetBinContent(249,101);
   h606__5->SetBinContent(250,91);
   h606__5->SetBinContent(251,127);
   h606__5->SetBinContent(252,100);
   h606__5->SetBinContent(253,89);
   h606__5->SetBinContent(254,101);
   h606__5->SetBinContent(255,107);
   h606__5->SetBinContent(256,108);
   h606__5->SetBinContent(257,113);
   h606__5->SetBinContent(258,116);
   h606__5->SetBinContent(259,101);
   h606__5->SetBinContent(260,118);
   h606__5->SetBinContent(261,104);
   h606__5->SetBinContent(262,143);
   h606__5->SetBinContent(263,119);
   h606__5->SetBinContent(264,110);
   h606__5->SetBinContent(265,109);
   h606__5->SetBinContent(266,103);
   h606__5->SetBinContent(267,124);
   h606__5->SetBinContent(268,124);
   h606__5->SetBinContent(269,113);
   h606__5->SetBinContent(270,130);
   h606__5->SetBinContent(271,117);
   h606__5->SetBinContent(272,139);
   h606__5->SetBinContent(273,115);
   h606__5->SetBinContent(274,121);
   h606__5->SetBinContent(275,132);
   h606__5->SetBinContent(276,145);
   h606__5->SetBinContent(277,134);
   h606__5->SetBinContent(278,133);
   h606__5->SetBinContent(279,122);
   h606__5->SetBinContent(280,118);
   h606__5->SetBinContent(281,123);
   h606__5->SetBinContent(282,119);
   h606__5->SetBinContent(283,137);
   h606__5->SetBinContent(284,134);
   h606__5->SetBinContent(285,130);
   h606__5->SetBinContent(286,144);
   h606__5->SetBinContent(287,129);
   h606__5->SetBinContent(288,123);
   h606__5->SetBinContent(289,127);
   h606__5->SetBinContent(290,160);
   h606__5->SetBinContent(291,130);
   h606__5->SetBinContent(292,153);
   h606__5->SetBinContent(293,126);
   h606__5->SetBinContent(294,146);
   h606__5->SetBinContent(295,136);
   h606__5->SetBinContent(296,164);
   h606__5->SetBinContent(297,141);
   h606__5->SetBinContent(298,159);
   h606__5->SetBinContent(299,163);
   h606__5->SetBinContent(300,157);
   h606__5->SetBinContent(301,163);
   h606__5->SetBinContent(302,151);
   h606__5->SetBinContent(303,179);
   h606__5->SetBinContent(304,164);
   h606__5->SetBinContent(305,184);
   h606__5->SetBinContent(306,164);
   h606__5->SetBinContent(307,155);
   h606__5->SetBinContent(308,187);
   h606__5->SetBinContent(309,169);
   h606__5->SetBinContent(310,145);
   h606__5->SetBinContent(311,185);
   h606__5->SetBinContent(312,166);
   h606__5->SetBinContent(313,170);
   h606__5->SetBinContent(314,176);
   h606__5->SetBinContent(315,160);
   h606__5->SetBinContent(316,180);
   h606__5->SetBinContent(317,177);
   h606__5->SetBinContent(318,204);
   h606__5->SetBinContent(319,175);
   h606__5->SetBinContent(320,166);
   h606__5->SetBinContent(321,155);
   h606__5->SetBinContent(322,163);
   h606__5->SetBinContent(323,173);
   h606__5->SetBinContent(324,168);
   h606__5->SetBinContent(325,185);
   h606__5->SetBinContent(326,180);
   h606__5->SetBinContent(327,177);
   h606__5->SetBinContent(328,183);
   h606__5->SetBinContent(329,183);
   h606__5->SetBinContent(330,167);
   h606__5->SetBinContent(331,193);
   h606__5->SetBinContent(332,161);
   h606__5->SetBinContent(333,175);
   h606__5->SetBinContent(334,184);
   h606__5->SetBinContent(335,167);
   h606__5->SetBinContent(336,171);
   h606__5->SetBinContent(337,181);
   h606__5->SetBinContent(338,176);
   h606__5->SetBinContent(339,181);
   h606__5->SetBinContent(340,168);
   h606__5->SetBinContent(341,164);
   h606__5->SetBinContent(342,173);
   h606__5->SetBinContent(343,169);
   h606__5->SetBinContent(344,163);
   h606__5->SetBinContent(345,170);
   h606__5->SetBinContent(346,129);
   h606__5->SetBinContent(347,142);
   h606__5->SetBinContent(348,132);
   h606__5->SetBinContent(349,137);
   h606__5->SetBinContent(350,133);
   h606__5->SetBinContent(351,104);
   h606__5->SetBinContent(352,112);
   h606__5->SetBinContent(353,106);
   h606__5->SetBinContent(354,110);
   h606__5->SetBinContent(355,68);
   h606__5->SetBinContent(356,53);
   h606__5->SetBinContent(357,51);
   h606__5->SetBinContent(358,69);
   h606__5->SetBinContent(359,58);
   h606__5->SetBinContent(360,67);
   h606__5->SetBinContent(361,51);
   h606__5->SetBinContent(362,59);
   h606__5->SetBinContent(363,54);
   h606__5->SetBinContent(364,44);
   h606__5->SetBinContent(365,59);
   h606__5->SetBinContent(366,50);
   h606__5->SetBinContent(367,46);
   h606__5->SetBinContent(368,49);
   h606__5->SetBinContent(369,38);
   h606__5->SetBinContent(370,30);
   h606__5->SetBinContent(371,43);
   h606__5->SetEntries(28850);
   h606__5->SetDirectory(0);
   h606__5->SetFillColor(13);
   h606__5->SetLineColor(13);
   h606__5->SetLineWidth(2);
   h606__5->GetXaxis()->SetLabelFont(42);
   h606__5->GetXaxis()->SetLabelSize(0.035);
   h606__5->GetXaxis()->SetTitleSize(0.035);
   h606__5->GetXaxis()->SetTitleFont(42);
   h606__5->GetYaxis()->SetLabelFont(42);
   h606__5->GetYaxis()->SetLabelSize(0.035);
   h606__5->GetYaxis()->SetTitleSize(0.035);
   h606__5->GetYaxis()->SetTitleFont(42);
   h606__5->GetZaxis()->SetLabelFont(42);
   h606__5->GetZaxis()->SetLabelSize(0.035);
   h606__5->GetZaxis()->SetTitleSize(0.035);
   h606__5->GetZaxis()->SetTitleFont(42);
   h606__5->Draw("SAMEAXIS");
   
   TH1F *h506__6 = new TH1F("h506__6","m(K0sK-pi+) ",370,1.15,4.85);
   h506__6->SetBinContent(4,2);
   h506__6->SetBinContent(5,5);
   h506__6->SetBinContent(6,3);
   h506__6->SetBinContent(7,1);
   h506__6->SetBinContent(8,6);
   h506__6->SetBinContent(9,7);
   h506__6->SetBinContent(10,4);
   h506__6->SetBinContent(11,5);
   h506__6->SetBinContent(12,14);
   h506__6->SetBinContent(13,24);
   h506__6->SetBinContent(14,35);
   h506__6->SetBinContent(15,28);
   h506__6->SetBinContent(16,22);
   h506__6->SetBinContent(17,16);
   h506__6->SetBinContent(18,12);
   h506__6->SetBinContent(19,13);
   h506__6->SetBinContent(20,22);
   h506__6->SetBinContent(21,21);
   h506__6->SetBinContent(22,25);
   h506__6->SetBinContent(23,56);
   h506__6->SetBinContent(24,68);
   h506__6->SetBinContent(25,103);
   h506__6->SetBinContent(26,135);
   h506__6->SetBinContent(27,181);
   h506__6->SetBinContent(28,204);
   h506__6->SetBinContent(29,262);
   h506__6->SetBinContent(30,234);
   h506__6->SetBinContent(31,235);
   h506__6->SetBinContent(32,229);
   h506__6->SetBinContent(33,259);
   h506__6->SetBinContent(34,270);
   h506__6->SetBinContent(35,269);
   h506__6->SetBinContent(36,272);
   h506__6->SetBinContent(37,327);
   h506__6->SetBinContent(38,310);
   h506__6->SetBinContent(39,305);
   h506__6->SetBinContent(40,352);
   h506__6->SetBinContent(41,321);
   h506__6->SetBinContent(42,303);
   h506__6->SetBinContent(43,304);
   h506__6->SetBinContent(44,295);
   h506__6->SetBinContent(45,281);
   h506__6->SetBinContent(46,274);
   h506__6->SetBinContent(47,219);
   h506__6->SetBinContent(48,245);
   h506__6->SetBinContent(49,235);
   h506__6->SetBinContent(50,240);
   h506__6->SetBinContent(51,259);
   h506__6->SetBinContent(52,231);
   h506__6->SetBinContent(53,244);
   h506__6->SetBinContent(54,214);
   h506__6->SetBinContent(55,223);
   h506__6->SetBinContent(56,234);
   h506__6->SetBinContent(57,231);
   h506__6->SetBinContent(58,234);
   h506__6->SetBinContent(59,229);
   h506__6->SetBinContent(60,274);
   h506__6->SetBinContent(61,223);
   h506__6->SetBinContent(62,223);
   h506__6->SetBinContent(63,220);
   h506__6->SetBinContent(64,210);
   h506__6->SetBinContent(65,237);
   h506__6->SetBinContent(66,193);
   h506__6->SetBinContent(67,190);
   h506__6->SetBinContent(68,172);
   h506__6->SetBinContent(69,194);
   h506__6->SetBinContent(70,216);
   h506__6->SetBinContent(71,340);
   h506__6->SetBinContent(72,470);
   h506__6->SetBinContent(73,259);
   h506__6->SetBinContent(74,176);
   h506__6->SetBinContent(75,185);
   h506__6->SetBinContent(76,171);
   h506__6->SetBinContent(77,184);
   h506__6->SetBinContent(78,183);
   h506__6->SetBinContent(79,163);
   h506__6->SetBinContent(80,186);
   h506__6->SetBinContent(81,192);
   h506__6->SetBinContent(82,209);
   h506__6->SetBinContent(83,190);
   h506__6->SetBinContent(84,161);
   h506__6->SetBinContent(85,179);
   h506__6->SetBinContent(86,186);
   h506__6->SetBinContent(87,178);
   h506__6->SetBinContent(88,184);
   h506__6->SetBinContent(89,224);
   h506__6->SetBinContent(90,186);
   h506__6->SetBinContent(91,179);
   h506__6->SetBinContent(92,177);
   h506__6->SetBinContent(93,198);
   h506__6->SetBinContent(94,207);
   h506__6->SetBinContent(95,183);
   h506__6->SetBinContent(96,194);
   h506__6->SetBinContent(97,174);
   h506__6->SetBinContent(98,199);
   h506__6->SetBinContent(99,198);
   h506__6->SetBinContent(100,205);
   h506__6->SetBinContent(101,182);
   h506__6->SetBinContent(102,207);
   h506__6->SetBinContent(103,204);
   h506__6->SetBinContent(104,180);
   h506__6->SetBinContent(105,203);
   h506__6->SetBinContent(106,184);
   h506__6->SetBinContent(107,195);
   h506__6->SetBinContent(108,169);
   h506__6->SetBinContent(109,188);
   h506__6->SetBinContent(110,184);
   h506__6->SetBinContent(111,164);
   h506__6->SetBinContent(112,198);
   h506__6->SetBinContent(113,169);
   h506__6->SetBinContent(114,175);
   h506__6->SetBinContent(115,153);
   h506__6->SetBinContent(116,175);
   h506__6->SetBinContent(117,178);
   h506__6->SetBinContent(118,165);
   h506__6->SetBinContent(119,191);
   h506__6->SetBinContent(120,179);
   h506__6->SetBinContent(121,198);
   h506__6->SetBinContent(122,181);
   h506__6->SetBinContent(123,187);
   h506__6->SetBinContent(124,187);
   h506__6->SetBinContent(125,191);
   h506__6->SetBinContent(126,171);
   h506__6->SetBinContent(127,147);
   h506__6->SetBinContent(128,155);
   h506__6->SetBinContent(129,166);
   h506__6->SetBinContent(130,143);
   h506__6->SetBinContent(131,162);
   h506__6->SetBinContent(132,172);
   h506__6->SetBinContent(133,184);
   h506__6->SetBinContent(134,164);
   h506__6->SetBinContent(135,170);
   h506__6->SetBinContent(136,155);
   h506__6->SetBinContent(137,164);
   h506__6->SetBinContent(138,161);
   h506__6->SetBinContent(139,155);
   h506__6->SetBinContent(140,186);
   h506__6->SetBinContent(141,171);
   h506__6->SetBinContent(142,142);
   h506__6->SetBinContent(143,172);
   h506__6->SetBinContent(144,153);
   h506__6->SetBinContent(145,190);
   h506__6->SetBinContent(146,172);
   h506__6->SetBinContent(147,165);
   h506__6->SetBinContent(148,133);
   h506__6->SetBinContent(149,152);
   h506__6->SetBinContent(150,161);
   h506__6->SetBinContent(151,156);
   h506__6->SetBinContent(152,168);
   h506__6->SetBinContent(153,160);
   h506__6->SetBinContent(154,151);
   h506__6->SetBinContent(155,141);
   h506__6->SetBinContent(156,169);
   h506__6->SetBinContent(157,166);
   h506__6->SetBinContent(158,171);
   h506__6->SetBinContent(159,158);
   h506__6->SetBinContent(160,183);
   h506__6->SetBinContent(161,135);
   h506__6->SetBinContent(162,182);
   h506__6->SetBinContent(163,135);
   h506__6->SetBinContent(164,180);
   h506__6->SetBinContent(165,171);
   h506__6->SetBinContent(166,175);
   h506__6->SetBinContent(167,186);
   h506__6->SetBinContent(168,171);
   h506__6->SetBinContent(169,194);
   h506__6->SetBinContent(170,180);
   h506__6->SetBinContent(171,200);
   h506__6->SetBinContent(172,209);
   h506__6->SetBinContent(173,199);
   h506__6->SetBinContent(174,220);
   h506__6->SetBinContent(175,290);
   h506__6->SetBinContent(176,286);
   h506__6->SetBinContent(177,323);
   h506__6->SetBinContent(178,371);
   h506__6->SetBinContent(179,496);
   h506__6->SetBinContent(180,724);
   h506__6->SetBinContent(181,1109);
   h506__6->SetBinContent(182,1697);
   h506__6->SetBinContent(183,2532);
   h506__6->SetBinContent(184,2863);
   h506__6->SetBinContent(185,2509);
   h506__6->SetBinContent(186,1758);
   h506__6->SetBinContent(187,1152);
   h506__6->SetBinContent(188,795);
   h506__6->SetBinContent(189,574);
   h506__6->SetBinContent(190,441);
   h506__6->SetBinContent(191,394);
   h506__6->SetBinContent(192,394);
   h506__6->SetBinContent(193,479);
   h506__6->SetBinContent(194,829);
   h506__6->SetBinContent(195,1329);
   h506__6->SetBinContent(196,1135);
   h506__6->SetBinContent(197,573);
   h506__6->SetBinContent(198,279);
   h506__6->SetBinContent(199,239);
   h506__6->SetBinContent(200,201);
   h506__6->SetBinContent(201,231);
   h506__6->SetBinContent(202,221);
   h506__6->SetBinContent(203,200);
   h506__6->SetBinContent(204,230);
   h506__6->SetBinContent(205,228);
   h506__6->SetBinContent(206,228);
   h506__6->SetBinContent(207,171);
   h506__6->SetBinContent(208,183);
   h506__6->SetBinContent(209,215);
   h506__6->SetBinContent(210,215);
   h506__6->SetBinContent(211,230);
   h506__6->SetBinContent(212,206);
   h506__6->SetBinContent(213,225);
   h506__6->SetBinContent(214,244);
   h506__6->SetBinContent(215,220);
   h506__6->SetBinContent(216,233);
   h506__6->SetBinContent(217,249);
   h506__6->SetBinContent(218,254);
   h506__6->SetBinContent(219,261);
   h506__6->SetBinContent(220,239);
   h506__6->SetBinContent(221,272);
   h506__6->SetBinContent(222,282);
   h506__6->SetBinContent(223,282);
   h506__6->SetBinContent(224,293);
   h506__6->SetBinContent(225,270);
   h506__6->SetBinContent(226,274);
   h506__6->SetBinContent(227,300);
   h506__6->SetBinContent(228,309);
   h506__6->SetBinContent(229,273);
   h506__6->SetBinContent(230,293);
   h506__6->SetBinContent(231,309);
   h506__6->SetBinContent(232,281);
   h506__6->SetBinContent(233,276);
   h506__6->SetBinContent(234,373);
   h506__6->SetBinContent(235,472);
   h506__6->SetBinContent(236,671);
   h506__6->SetBinContent(237,672);
   h506__6->SetBinContent(238,496);
   h506__6->SetBinContent(239,374);
   h506__6->SetBinContent(240,311);
   h506__6->SetBinContent(241,273);
   h506__6->SetBinContent(242,293);
   h506__6->SetBinContent(243,325);
   h506__6->SetBinContent(244,332);
   h506__6->SetBinContent(245,363);
   h506__6->SetBinContent(246,363);
   h506__6->SetBinContent(247,472);
   h506__6->SetBinContent(248,594);
   h506__6->SetBinContent(249,735);
   h506__6->SetBinContent(250,668);
   h506__6->SetBinContent(251,579);
   h506__6->SetBinContent(252,429);
   h506__6->SetBinContent(253,327);
   h506__6->SetBinContent(254,339);
   h506__6->SetBinContent(255,339);
   h506__6->SetBinContent(256,348);
   h506__6->SetBinContent(257,369);
   h506__6->SetBinContent(258,292);
   h506__6->SetBinContent(259,345);
   h506__6->SetBinContent(260,326);
   h506__6->SetBinContent(261,341);
   h506__6->SetBinContent(262,304);
   h506__6->SetBinContent(263,327);
   h506__6->SetBinContent(264,341);
   h506__6->SetBinContent(265,346);
   h506__6->SetBinContent(266,339);
   h506__6->SetBinContent(267,361);
   h506__6->SetBinContent(268,353);
   h506__6->SetBinContent(269,331);
   h506__6->SetBinContent(270,363);
   h506__6->SetBinContent(271,336);
   h506__6->SetBinContent(272,324);
   h506__6->SetBinContent(273,341);
   h506__6->SetBinContent(274,385);
   h506__6->SetBinContent(275,388);
   h506__6->SetBinContent(276,368);
   h506__6->SetBinContent(277,347);
   h506__6->SetBinContent(278,334);
   h506__6->SetBinContent(279,351);
   h506__6->SetBinContent(280,349);
   h506__6->SetBinContent(281,367);
   h506__6->SetBinContent(282,422);
   h506__6->SetBinContent(283,349);
   h506__6->SetBinContent(284,363);
   h506__6->SetBinContent(285,399);
   h506__6->SetBinContent(286,418);
   h506__6->SetBinContent(287,401);
   h506__6->SetBinContent(288,456);
   h506__6->SetBinContent(289,413);
   h506__6->SetBinContent(290,408);
   h506__6->SetBinContent(291,432);
   h506__6->SetBinContent(292,443);
   h506__6->SetBinContent(293,485);
   h506__6->SetBinContent(294,443);
   h506__6->SetBinContent(295,490);
   h506__6->SetBinContent(296,464);
   h506__6->SetBinContent(297,517);
   h506__6->SetBinContent(298,498);
   h506__6->SetBinContent(299,468);
   h506__6->SetBinContent(300,532);
   h506__6->SetBinContent(301,509);
   h506__6->SetBinContent(302,507);
   h506__6->SetBinContent(303,503);
   h506__6->SetBinContent(304,513);
   h506__6->SetBinContent(305,504);
   h506__6->SetBinContent(306,510);
   h506__6->SetBinContent(307,506);
   h506__6->SetBinContent(308,510);
   h506__6->SetBinContent(309,519);
   h506__6->SetBinContent(310,505);
   h506__6->SetBinContent(311,524);
   h506__6->SetBinContent(312,554);
   h506__6->SetBinContent(313,553);
   h506__6->SetBinContent(314,516);
   h506__6->SetBinContent(315,484);
   h506__6->SetBinContent(316,544);
   h506__6->SetBinContent(317,550);
   h506__6->SetBinContent(318,581);
   h506__6->SetBinContent(319,528);
   h506__6->SetBinContent(320,538);
   h506__6->SetBinContent(321,585);
   h506__6->SetBinContent(322,558);
   h506__6->SetBinContent(323,528);
   h506__6->SetBinContent(324,513);
   h506__6->SetBinContent(325,582);
   h506__6->SetBinContent(326,529);
   h506__6->SetBinContent(327,539);
   h506__6->SetBinContent(328,535);
   h506__6->SetBinContent(329,529);
   h506__6->SetBinContent(330,498);
   h506__6->SetBinContent(331,563);
   h506__6->SetBinContent(332,580);
   h506__6->SetBinContent(333,507);
   h506__6->SetBinContent(334,530);
   h506__6->SetBinContent(335,522);
   h506__6->SetBinContent(336,506);
   h506__6->SetBinContent(337,518);
   h506__6->SetBinContent(338,504);
   h506__6->SetBinContent(339,543);
   h506__6->SetBinContent(340,497);
   h506__6->SetBinContent(341,514);
   h506__6->SetBinContent(342,486);
   h506__6->SetBinContent(343,493);
   h506__6->SetBinContent(344,480);
   h506__6->SetBinContent(345,499);
   h506__6->SetBinContent(346,493);
   h506__6->SetBinContent(347,468);
   h506__6->SetBinContent(348,470);
   h506__6->SetBinContent(349,425);
   h506__6->SetBinContent(350,426);
   h506__6->SetBinContent(351,404);
   h506__6->SetBinContent(352,416);
   h506__6->SetBinContent(353,396);
   h506__6->SetBinContent(354,351);
   h506__6->SetBinContent(355,353);
   h506__6->SetBinContent(356,344);
   h506__6->SetBinContent(357,256);
   h506__6->SetBinContent(358,290);
   h506__6->SetBinContent(359,238);
   h506__6->SetBinContent(360,223);
   h506__6->SetBinContent(361,159);
   h506__6->SetBinContent(362,150);
   h506__6->SetBinContent(363,72);
   h506__6->SetBinContent(364,50);
   h506__6->SetBinContent(365,21);
   h506__6->SetBinContent(366,12);
   h506__6->SetBinContent(367,2);
   h506__6->SetEntries(119198);
   h506__6->SetDirectory(0);
   h506__6->SetMarkerStyle(20);
   h506__6->SetMarkerSize(0.4);
   h506__6->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h506__6->GetXaxis()->SetNdivisions(505);
   h506__6->GetXaxis()->SetLabelFont(132);
   h506__6->GetXaxis()->SetLabelOffset(0.02);
   h506__6->GetXaxis()->SetLabelSize(0.06);
   h506__6->GetXaxis()->SetTitleSize(0.06);
   h506__6->GetXaxis()->SetTitleOffset(1.1);
   h506__6->GetXaxis()->SetTitleFont(132);
   h506__6->GetYaxis()->SetTitle("Candidates/(10 MeV)");
   h506__6->GetYaxis()->SetNdivisions(505);
   h506__6->GetYaxis()->SetLabelFont(132);
   h506__6->GetYaxis()->SetLabelSize(0.06);
   h506__6->GetYaxis()->SetTitleSize(0.06);
   h506__6->GetYaxis()->SetTitleOffset(1.1);
   h506__6->GetYaxis()->SetTitleFont(132);
   h506__6->GetZaxis()->SetLabelFont(42);
   h506__6->GetZaxis()->SetLabelSize(0.035);
   h506__6->GetZaxis()->SetTitleSize(0.035);
   h506__6->GetZaxis()->SetTitleFont(42);
   h506__6->Draw("ESAME");
   TText *text = new TText(3.7,2600,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TBox *box = new TBox(3.7,2400,3.9,2500);
   box->SetFillColor(13);
   box->SetLineColor(13);
   box->SetLineWidth(0);
   box->Draw();
   TLatex *   tex = new TLatex(3.95,2400,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(1.4,2600,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(1.4,2300,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig3b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Tue Apr 11 18:25:21 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1000,750);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.15);
   c1->SetRightMargin(0.02);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.4813253,-731.4005,4.939157,3570.955);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.15);
   c1_1->SetRightMargin(0.02);
   c1_1->SetTopMargin(0.05);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h505 = new TH1F("h505","m(K0sK-pi+) ",370,1.15,4.85);
   h505->SetBinContent(1,1);
   h505->SetBinContent(3,3);
   h505->SetBinContent(4,5);
   h505->SetBinContent(5,4);
   h505->SetBinContent(6,5);
   h505->SetBinContent(7,6);
   h505->SetBinContent(8,5);
   h505->SetBinContent(9,16);
   h505->SetBinContent(10,9);
   h505->SetBinContent(11,16);
   h505->SetBinContent(12,24);
   h505->SetBinContent(13,52);
   h505->SetBinContent(14,55);
   h505->SetBinContent(15,42);
   h505->SetBinContent(16,39);
   h505->SetBinContent(17,33);
   h505->SetBinContent(18,27);
   h505->SetBinContent(19,31);
   h505->SetBinContent(20,34);
   h505->SetBinContent(21,45);
   h505->SetBinContent(22,60);
   h505->SetBinContent(23,77);
   h505->SetBinContent(24,103);
   h505->SetBinContent(25,131);
   h505->SetBinContent(26,160);
   h505->SetBinContent(27,181);
   h505->SetBinContent(28,234);
   h505->SetBinContent(29,221);
   h505->SetBinContent(30,203);
   h505->SetBinContent(31,241);
   h505->SetBinContent(32,232);
   h505->SetBinContent(33,210);
   h505->SetBinContent(34,224);
   h505->SetBinContent(35,285);
   h505->SetBinContent(36,328);
   h505->SetBinContent(37,373);
   h505->SetBinContent(38,361);
   h505->SetBinContent(39,364);
   h505->SetBinContent(40,352);
   h505->SetBinContent(41,338);
   h505->SetBinContent(42,333);
   h505->SetBinContent(43,320);
   h505->SetBinContent(44,331);
   h505->SetBinContent(45,280);
   h505->SetBinContent(46,315);
   h505->SetBinContent(47,295);
   h505->SetBinContent(48,302);
   h505->SetBinContent(49,293);
   h505->SetBinContent(50,271);
   h505->SetBinContent(51,301);
   h505->SetBinContent(52,300);
   h505->SetBinContent(53,310);
   h505->SetBinContent(54,314);
   h505->SetBinContent(55,282);
   h505->SetBinContent(56,297);
   h505->SetBinContent(57,284);
   h505->SetBinContent(58,286);
   h505->SetBinContent(59,302);
   h505->SetBinContent(60,307);
   h505->SetBinContent(61,291);
   h505->SetBinContent(62,285);
   h505->SetBinContent(63,271);
   h505->SetBinContent(64,261);
   h505->SetBinContent(65,245);
   h505->SetBinContent(66,235);
   h505->SetBinContent(67,250);
   h505->SetBinContent(68,252);
   h505->SetBinContent(69,249);
   h505->SetBinContent(70,289);
   h505->SetBinContent(71,536);
   h505->SetBinContent(72,825);
   h505->SetBinContent(73,357);
   h505->SetBinContent(74,231);
   h505->SetBinContent(75,217);
   h505->SetBinContent(76,215);
   h505->SetBinContent(77,210);
   h505->SetBinContent(78,222);
   h505->SetBinContent(79,258);
   h505->SetBinContent(80,211);
   h505->SetBinContent(81,236);
   h505->SetBinContent(82,226);
   h505->SetBinContent(83,212);
   h505->SetBinContent(84,246);
   h505->SetBinContent(85,219);
   h505->SetBinContent(86,225);
   h505->SetBinContent(87,195);
   h505->SetBinContent(88,191);
   h505->SetBinContent(89,247);
   h505->SetBinContent(90,247);
   h505->SetBinContent(91,264);
   h505->SetBinContent(92,226);
   h505->SetBinContent(93,232);
   h505->SetBinContent(94,234);
   h505->SetBinContent(95,252);
   h505->SetBinContent(96,254);
   h505->SetBinContent(97,251);
   h505->SetBinContent(98,256);
   h505->SetBinContent(99,252);
   h505->SetBinContent(100,265);
   h505->SetBinContent(101,236);
   h505->SetBinContent(102,253);
   h505->SetBinContent(103,264);
   h505->SetBinContent(104,270);
   h505->SetBinContent(105,238);
   h505->SetBinContent(106,264);
   h505->SetBinContent(107,215);
   h505->SetBinContent(108,264);
   h505->SetBinContent(109,236);
   h505->SetBinContent(110,238);
   h505->SetBinContent(111,276);
   h505->SetBinContent(112,252);
   h505->SetBinContent(113,242);
   h505->SetBinContent(114,234);
   h505->SetBinContent(115,260);
   h505->SetBinContent(116,235);
   h505->SetBinContent(117,247);
   h505->SetBinContent(118,263);
   h505->SetBinContent(119,270);
   h505->SetBinContent(120,262);
   h505->SetBinContent(121,246);
   h505->SetBinContent(122,225);
   h505->SetBinContent(123,227);
   h505->SetBinContent(124,278);
   h505->SetBinContent(125,295);
   h505->SetBinContent(126,240);
   h505->SetBinContent(127,249);
   h505->SetBinContent(128,278);
   h505->SetBinContent(129,271);
   h505->SetBinContent(130,236);
   h505->SetBinContent(131,245);
   h505->SetBinContent(132,269);
   h505->SetBinContent(133,234);
   h505->SetBinContent(134,262);
   h505->SetBinContent(135,272);
   h505->SetBinContent(136,270);
   h505->SetBinContent(137,269);
   h505->SetBinContent(138,289);
   h505->SetBinContent(139,287);
   h505->SetBinContent(140,271);
   h505->SetBinContent(141,285);
   h505->SetBinContent(142,289);
   h505->SetBinContent(143,264);
   h505->SetBinContent(144,291);
   h505->SetBinContent(145,280);
   h505->SetBinContent(146,247);
   h505->SetBinContent(147,316);
   h505->SetBinContent(148,289);
   h505->SetBinContent(149,284);
   h505->SetBinContent(150,265);
   h505->SetBinContent(151,284);
   h505->SetBinContent(152,294);
   h505->SetBinContent(153,321);
   h505->SetBinContent(154,295);
   h505->SetBinContent(155,293);
   h505->SetBinContent(156,280);
   h505->SetBinContent(157,289);
   h505->SetBinContent(158,300);
   h505->SetBinContent(159,292);
   h505->SetBinContent(160,286);
   h505->SetBinContent(161,309);
   h505->SetBinContent(162,313);
   h505->SetBinContent(163,324);
   h505->SetBinContent(164,304);
   h505->SetBinContent(165,345);
   h505->SetBinContent(166,313);
   h505->SetBinContent(167,322);
   h505->SetBinContent(168,319);
   h505->SetBinContent(169,324);
   h505->SetBinContent(170,323);
   h505->SetBinContent(171,322);
   h505->SetBinContent(172,345);
   h505->SetBinContent(173,321);
   h505->SetBinContent(174,341);
   h505->SetBinContent(175,363);
   h505->SetBinContent(176,437);
   h505->SetBinContent(177,495);
   h505->SetBinContent(178,545);
   h505->SetBinContent(179,674);
   h505->SetBinContent(180,880);
   h505->SetBinContent(181,1279);
   h505->SetBinContent(182,1953);
   h505->SetBinContent(183,2609);
   h505->SetBinContent(184,3140);
   h505->SetBinContent(185,2778);
   h505->SetBinContent(186,2047);
   h505->SetBinContent(187,1308);
   h505->SetBinContent(188,962);
   h505->SetBinContent(189,806);
   h505->SetBinContent(190,694);
   h505->SetBinContent(191,564);
   h505->SetBinContent(192,637);
   h505->SetBinContent(193,653);
   h505->SetBinContent(194,1102);
   h505->SetBinContent(195,1513);
   h505->SetBinContent(196,1272);
   h505->SetBinContent(197,728);
   h505->SetBinContent(198,503);
   h505->SetBinContent(199,420);
   h505->SetBinContent(200,419);
   h505->SetBinContent(201,412);
   h505->SetBinContent(202,415);
   h505->SetBinContent(203,424);
   h505->SetBinContent(204,396);
   h505->SetBinContent(205,415);
   h505->SetBinContent(206,356);
   h505->SetBinContent(207,381);
   h505->SetBinContent(208,406);
   h505->SetBinContent(209,438);
   h505->SetBinContent(210,405);
   h505->SetBinContent(211,375);
   h505->SetBinContent(212,378);
   h505->SetBinContent(213,429);
   h505->SetBinContent(214,396);
   h505->SetBinContent(215,408);
   h505->SetBinContent(216,403);
   h505->SetBinContent(217,382);
   h505->SetBinContent(218,388);
   h505->SetBinContent(219,390);
   h505->SetBinContent(220,405);
   h505->SetBinContent(221,422);
   h505->SetBinContent(222,416);
   h505->SetBinContent(223,389);
   h505->SetBinContent(224,415);
   h505->SetBinContent(225,387);
   h505->SetBinContent(226,397);
   h505->SetBinContent(227,410);
   h505->SetBinContent(228,397);
   h505->SetBinContent(229,407);
   h505->SetBinContent(230,393);
   h505->SetBinContent(231,410);
   h505->SetBinContent(232,412);
   h505->SetBinContent(233,451);
   h505->SetBinContent(234,493);
   h505->SetBinContent(235,654);
   h505->SetBinContent(236,718);
   h505->SetBinContent(237,837);
   h505->SetBinContent(238,687);
   h505->SetBinContent(239,498);
   h505->SetBinContent(240,452);
   h505->SetBinContent(241,483);
   h505->SetBinContent(242,451);
   h505->SetBinContent(243,453);
   h505->SetBinContent(244,453);
   h505->SetBinContent(245,467);
   h505->SetBinContent(246,498);
   h505->SetBinContent(247,589);
   h505->SetBinContent(248,716);
   h505->SetBinContent(249,834);
   h505->SetBinContent(250,904);
   h505->SetBinContent(251,728);
   h505->SetBinContent(252,616);
   h505->SetBinContent(253,554);
   h505->SetBinContent(254,534);
   h505->SetBinContent(255,510);
   h505->SetBinContent(256,615);
   h505->SetBinContent(257,534);
   h505->SetBinContent(258,495);
   h505->SetBinContent(259,519);
   h505->SetBinContent(260,513);
   h505->SetBinContent(261,541);
   h505->SetBinContent(262,515);
   h505->SetBinContent(263,535);
   h505->SetBinContent(264,545);
   h505->SetBinContent(265,557);
   h505->SetBinContent(266,553);
   h505->SetBinContent(267,582);
   h505->SetBinContent(268,497);
   h505->SetBinContent(269,511);
   h505->SetBinContent(270,559);
   h505->SetBinContent(271,571);
   h505->SetBinContent(272,582);
   h505->SetBinContent(273,547);
   h505->SetBinContent(274,541);
   h505->SetBinContent(275,615);
   h505->SetBinContent(276,599);
   h505->SetBinContent(277,533);
   h505->SetBinContent(278,576);
   h505->SetBinContent(279,607);
   h505->SetBinContent(280,569);
   h505->SetBinContent(281,578);
   h505->SetBinContent(282,572);
   h505->SetBinContent(283,610);
   h505->SetBinContent(284,636);
   h505->SetBinContent(285,586);
   h505->SetBinContent(286,604);
   h505->SetBinContent(287,588);
   h505->SetBinContent(288,675);
   h505->SetBinContent(289,605);
   h505->SetBinContent(290,618);
   h505->SetBinContent(291,595);
   h505->SetBinContent(292,613);
   h505->SetBinContent(293,593);
   h505->SetBinContent(294,632);
   h505->SetBinContent(295,607);
   h505->SetBinContent(296,640);
   h505->SetBinContent(297,659);
   h505->SetBinContent(298,647);
   h505->SetBinContent(299,612);
   h505->SetBinContent(300,638);
   h505->SetBinContent(301,639);
   h505->SetBinContent(302,638);
   h505->SetBinContent(303,678);
   h505->SetBinContent(304,679);
   h505->SetBinContent(305,681);
   h505->SetBinContent(306,667);
   h505->SetBinContent(307,665);
   h505->SetBinContent(308,666);
   h505->SetBinContent(309,666);
   h505->SetBinContent(310,641);
   h505->SetBinContent(311,674);
   h505->SetBinContent(312,701);
   h505->SetBinContent(313,690);
   h505->SetBinContent(314,637);
   h505->SetBinContent(315,703);
   h505->SetBinContent(316,719);
   h505->SetBinContent(317,664);
   h505->SetBinContent(318,682);
   h505->SetBinContent(319,719);
   h505->SetBinContent(320,678);
   h505->SetBinContent(321,658);
   h505->SetBinContent(322,711);
   h505->SetBinContent(323,708);
   h505->SetBinContent(324,670);
   h505->SetBinContent(325,715);
   h505->SetBinContent(326,689);
   h505->SetBinContent(327,677);
   h505->SetBinContent(328,659);
   h505->SetBinContent(329,667);
   h505->SetBinContent(330,658);
   h505->SetBinContent(331,687);
   h505->SetBinContent(332,646);
   h505->SetBinContent(333,625);
   h505->SetBinContent(334,669);
   h505->SetBinContent(335,628);
   h505->SetBinContent(336,626);
   h505->SetBinContent(337,618);
   h505->SetBinContent(338,623);
   h505->SetBinContent(339,595);
   h505->SetBinContent(340,622);
   h505->SetBinContent(341,579);
   h505->SetBinContent(342,611);
   h505->SetBinContent(343,568);
   h505->SetBinContent(344,576);
   h505->SetBinContent(345,501);
   h505->SetBinContent(346,510);
   h505->SetBinContent(347,501);
   h505->SetBinContent(348,547);
   h505->SetBinContent(349,501);
   h505->SetBinContent(350,466);
   h505->SetBinContent(351,494);
   h505->SetBinContent(352,465);
   h505->SetBinContent(353,421);
   h505->SetBinContent(354,415);
   h505->SetBinContent(355,411);
   h505->SetBinContent(356,351);
   h505->SetBinContent(357,370);
   h505->SetBinContent(358,321);
   h505->SetBinContent(359,301);
   h505->SetBinContent(360,240);
   h505->SetBinContent(361,181);
   h505->SetBinContent(362,160);
   h505->SetBinContent(363,129);
   h505->SetBinContent(364,59);
   h505->SetBinContent(365,29);
   h505->SetBinContent(366,15);
   h505->SetBinContent(367,3);
   h505->SetEntries(159694);
   h505->SetMarkerStyle(20);
   h505->SetMarkerSize(0.4);
   h505->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h505->GetXaxis()->SetNdivisions(505);
   h505->GetXaxis()->SetLabelFont(132);
   h505->GetXaxis()->SetLabelOffset(0.02);
   h505->GetXaxis()->SetLabelSize(0.06);
   h505->GetXaxis()->SetTitleSize(0.06);
   h505->GetXaxis()->SetTitleOffset(1.1);
   h505->GetXaxis()->SetTitleFont(132);
   h505->GetYaxis()->SetTitle("Candidates/(10 MeV)");
   h505->GetYaxis()->SetNdivisions(505);
   h505->GetYaxis()->SetLabelFont(132);
   h505->GetYaxis()->SetLabelSize(0.06);
   h505->GetYaxis()->SetTitleSize(0.06);
   h505->GetYaxis()->SetTitleOffset(1.1);
   h505->GetYaxis()->SetTitleFont(132);
   h505->GetZaxis()->SetLabelFont(42);
   h505->GetZaxis()->SetLabelSize(0.035);
   h505->GetZaxis()->SetTitleSize(0.035);
   h505->GetZaxis()->SetTitleFont(42);
   h505->Draw("PEX0");
   
   TH1F *h605 = new TH1F("h605","m(K0sK-pi+) ",370,1.15,4.85);
   h605->SetBinContent(5,1);
   h605->SetBinContent(7,1);
   h605->SetBinContent(8,1);
   h605->SetBinContent(9,2);
   h605->SetBinContent(10,2);
   h605->SetBinContent(11,6);
   h605->SetBinContent(12,4);
   h605->SetBinContent(13,4);
   h605->SetBinContent(14,7);
   h605->SetBinContent(15,4);
   h605->SetBinContent(16,1);
   h605->SetBinContent(17,2);
   h605->SetBinContent(18,5);
   h605->SetBinContent(19,7);
   h605->SetBinContent(20,5);
   h605->SetBinContent(21,10);
   h605->SetBinContent(22,11);
   h605->SetBinContent(23,14);
   h605->SetBinContent(24,11);
   h605->SetBinContent(25,10);
   h605->SetBinContent(26,10);
   h605->SetBinContent(27,17);
   h605->SetBinContent(28,16);
   h605->SetBinContent(29,16);
   h605->SetBinContent(30,20);
   h605->SetBinContent(31,24);
   h605->SetBinContent(32,24);
   h605->SetBinContent(33,22);
   h605->SetBinContent(34,25);
   h605->SetBinContent(35,19);
   h605->SetBinContent(36,25);
   h605->SetBinContent(37,27);
   h605->SetBinContent(38,34);
   h605->SetBinContent(39,24);
   h605->SetBinContent(40,32);
   h605->SetBinContent(41,28);
   h605->SetBinContent(42,33);
   h605->SetBinContent(43,37);
   h605->SetBinContent(44,38);
   h605->SetBinContent(45,37);
   h605->SetBinContent(46,35);
   h605->SetBinContent(47,29);
   h605->SetBinContent(48,37);
   h605->SetBinContent(49,47);
   h605->SetBinContent(50,37);
   h605->SetBinContent(51,39);
   h605->SetBinContent(52,47);
   h605->SetBinContent(53,39);
   h605->SetBinContent(54,37);
   h605->SetBinContent(55,44);
   h605->SetBinContent(56,49);
   h605->SetBinContent(57,41);
   h605->SetBinContent(58,42);
   h605->SetBinContent(59,53);
   h605->SetBinContent(60,40);
   h605->SetBinContent(61,51);
   h605->SetBinContent(62,56);
   h605->SetBinContent(63,32);
   h605->SetBinContent(64,39);
   h605->SetBinContent(65,34);
   h605->SetBinContent(66,42);
   h605->SetBinContent(67,41);
   h605->SetBinContent(68,45);
   h605->SetBinContent(69,50);
   h605->SetBinContent(70,50);
   h605->SetBinContent(71,100);
   h605->SetBinContent(72,197);
   h605->SetBinContent(73,142);
   h605->SetBinContent(74,60);
   h605->SetBinContent(75,46);
   h605->SetBinContent(76,39);
   h605->SetBinContent(77,47);
   h605->SetBinContent(78,55);
   h605->SetBinContent(79,58);
   h605->SetBinContent(80,69);
   h605->SetBinContent(81,82);
   h605->SetBinContent(82,78);
   h605->SetBinContent(83,93);
   h605->SetBinContent(84,84);
   h605->SetBinContent(85,66);
   h605->SetBinContent(86,72);
   h605->SetBinContent(87,44);
   h605->SetBinContent(88,57);
   h605->SetBinContent(89,59);
   h605->SetBinContent(90,63);
   h605->SetBinContent(91,66);
   h605->SetBinContent(92,68);
   h605->SetBinContent(93,65);
   h605->SetBinContent(94,66);
   h605->SetBinContent(95,78);
   h605->SetBinContent(96,55);
   h605->SetBinContent(97,57);
   h605->SetBinContent(98,73);
   h605->SetBinContent(99,56);
   h605->SetBinContent(100,73);
   h605->SetBinContent(101,59);
   h605->SetBinContent(102,67);
   h605->SetBinContent(103,59);
   h605->SetBinContent(104,61);
   h605->SetBinContent(105,78);
   h605->SetBinContent(106,72);
   h605->SetBinContent(107,77);
   h605->SetBinContent(108,77);
   h605->SetBinContent(109,69);
   h605->SetBinContent(110,62);
   h605->SetBinContent(111,65);
   h605->SetBinContent(112,71);
   h605->SetBinContent(113,67);
   h605->SetBinContent(114,75);
   h605->SetBinContent(115,54);
   h605->SetBinContent(116,63);
   h605->SetBinContent(117,67);
   h605->SetBinContent(118,62);
   h605->SetBinContent(119,64);
   h605->SetBinContent(120,82);
   h605->SetBinContent(121,76);
   h605->SetBinContent(122,73);
   h605->SetBinContent(123,80);
   h605->SetBinContent(124,72);
   h605->SetBinContent(125,88);
   h605->SetBinContent(126,89);
   h605->SetBinContent(127,57);
   h605->SetBinContent(128,89);
   h605->SetBinContent(129,84);
   h605->SetBinContent(130,73);
   h605->SetBinContent(131,94);
   h605->SetBinContent(132,66);
   h605->SetBinContent(133,88);
   h605->SetBinContent(134,72);
   h605->SetBinContent(135,83);
   h605->SetBinContent(136,81);
   h605->SetBinContent(137,62);
   h605->SetBinContent(138,74);
   h605->SetBinContent(139,95);
   h605->SetBinContent(140,72);
   h605->SetBinContent(141,90);
   h605->SetBinContent(142,69);
   h605->SetBinContent(143,81);
   h605->SetBinContent(144,79);
   h605->SetBinContent(145,87);
   h605->SetBinContent(146,69);
   h605->SetBinContent(147,70);
   h605->SetBinContent(148,85);
   h605->SetBinContent(149,85);
   h605->SetBinContent(150,63);
   h605->SetBinContent(151,77);
   h605->SetBinContent(152,84);
   h605->SetBinContent(153,77);
   h605->SetBinContent(154,93);
   h605->SetBinContent(155,74);
   h605->SetBinContent(156,79);
   h605->SetBinContent(157,87);
   h605->SetBinContent(158,74);
   h605->SetBinContent(159,70);
   h605->SetBinContent(160,81);
   h605->SetBinContent(161,80);
   h605->SetBinContent(162,75);
   h605->SetBinContent(163,71);
   h605->SetBinContent(164,81);
   h605->SetBinContent(165,80);
   h605->SetBinContent(166,85);
   h605->SetBinContent(167,76);
   h605->SetBinContent(168,78);
   h605->SetBinContent(169,71);
   h605->SetBinContent(170,75);
   h605->SetBinContent(171,89);
   h605->SetBinContent(172,91);
   h605->SetBinContent(173,94);
   h605->SetBinContent(174,86);
   h605->SetBinContent(175,89);
   h605->SetBinContent(176,91);
   h605->SetBinContent(177,90);
   h605->SetBinContent(178,117);
   h605->SetBinContent(179,122);
   h605->SetBinContent(180,100);
   h605->SetBinContent(181,115);
   h605->SetBinContent(182,84);
   h605->SetBinContent(183,112);
   h605->SetBinContent(184,116);
   h605->SetBinContent(185,118);
   h605->SetBinContent(186,99);
   h605->SetBinContent(187,109);
   h605->SetBinContent(188,90);
   h605->SetBinContent(189,85);
   h605->SetBinContent(190,95);
   h605->SetBinContent(191,78);
   h605->SetBinContent(192,93);
   h605->SetBinContent(193,88);
   h605->SetBinContent(194,88);
   h605->SetBinContent(195,108);
   h605->SetBinContent(196,95);
   h605->SetBinContent(197,76);
   h605->SetBinContent(198,101);
   h605->SetBinContent(199,87);
   h605->SetBinContent(200,100);
   h605->SetBinContent(201,99);
   h605->SetBinContent(202,93);
   h605->SetBinContent(203,106);
   h605->SetBinContent(204,83);
   h605->SetBinContent(205,83);
   h605->SetBinContent(206,78);
   h605->SetBinContent(207,86);
   h605->SetBinContent(208,90);
   h605->SetBinContent(209,87);
   h605->SetBinContent(210,84);
   h605->SetBinContent(211,89);
   h605->SetBinContent(212,89);
   h605->SetBinContent(213,97);
   h605->SetBinContent(214,73);
   h605->SetBinContent(215,108);
   h605->SetBinContent(216,91);
   h605->SetBinContent(217,80);
   h605->SetBinContent(218,88);
   h605->SetBinContent(219,115);
   h605->SetBinContent(220,90);
   h605->SetBinContent(221,81);
   h605->SetBinContent(222,103);
   h605->SetBinContent(223,91);
   h605->SetBinContent(224,96);
   h605->SetBinContent(225,100);
   h605->SetBinContent(226,95);
   h605->SetBinContent(227,107);
   h605->SetBinContent(228,79);
   h605->SetBinContent(229,88);
   h605->SetBinContent(230,92);
   h605->SetBinContent(231,102);
   h605->SetBinContent(232,91);
   h605->SetBinContent(233,95);
   h605->SetBinContent(234,96);
   h605->SetBinContent(235,112);
   h605->SetBinContent(236,98);
   h605->SetBinContent(237,104);
   h605->SetBinContent(238,107);
   h605->SetBinContent(239,108);
   h605->SetBinContent(240,87);
   h605->SetBinContent(241,103);
   h605->SetBinContent(242,102);
   h605->SetBinContent(243,92);
   h605->SetBinContent(244,110);
   h605->SetBinContent(245,96);
   h605->SetBinContent(246,102);
   h605->SetBinContent(247,96);
   h605->SetBinContent(248,87);
   h605->SetBinContent(249,97);
   h605->SetBinContent(250,120);
   h605->SetBinContent(251,121);
   h605->SetBinContent(252,92);
   h605->SetBinContent(253,111);
   h605->SetBinContent(254,107);
   h605->SetBinContent(255,98);
   h605->SetBinContent(256,102);
   h605->SetBinContent(257,98);
   h605->SetBinContent(258,101);
   h605->SetBinContent(259,107);
   h605->SetBinContent(260,119);
   h605->SetBinContent(261,98);
   h605->SetBinContent(262,96);
   h605->SetBinContent(263,99);
   h605->SetBinContent(264,110);
   h605->SetBinContent(265,96);
   h605->SetBinContent(266,99);
   h605->SetBinContent(267,112);
   h605->SetBinContent(268,122);
   h605->SetBinContent(269,112);
   h605->SetBinContent(270,111);
   h605->SetBinContent(271,98);
   h605->SetBinContent(272,106);
   h605->SetBinContent(273,131);
   h605->SetBinContent(274,108);
   h605->SetBinContent(275,115);
   h605->SetBinContent(276,119);
   h605->SetBinContent(277,123);
   h605->SetBinContent(278,130);
   h605->SetBinContent(279,111);
   h605->SetBinContent(280,116);
   h605->SetBinContent(281,133);
   h605->SetBinContent(282,124);
   h605->SetBinContent(283,135);
   h605->SetBinContent(284,130);
   h605->SetBinContent(285,149);
   h605->SetBinContent(286,138);
   h605->SetBinContent(287,128);
   h605->SetBinContent(288,132);
   h605->SetBinContent(289,141);
   h605->SetBinContent(290,159);
   h605->SetBinContent(291,154);
   h605->SetBinContent(292,125);
   h605->SetBinContent(293,121);
   h605->SetBinContent(294,113);
   h605->SetBinContent(295,157);
   h605->SetBinContent(296,120);
   h605->SetBinContent(297,132);
   h605->SetBinContent(298,111);
   h605->SetBinContent(299,131);
   h605->SetBinContent(300,151);
   h605->SetBinContent(301,148);
   h605->SetBinContent(302,150);
   h605->SetBinContent(303,163);
   h605->SetBinContent(304,135);
   h605->SetBinContent(305,146);
   h605->SetBinContent(306,148);
   h605->SetBinContent(307,132);
   h605->SetBinContent(308,120);
   h605->SetBinContent(309,175);
   h605->SetBinContent(310,134);
   h605->SetBinContent(311,141);
   h605->SetBinContent(312,137);
   h605->SetBinContent(313,135);
   h605->SetBinContent(314,141);
   h605->SetBinContent(315,150);
   h605->SetBinContent(316,135);
   h605->SetBinContent(317,134);
   h605->SetBinContent(318,149);
   h605->SetBinContent(319,151);
   h605->SetBinContent(320,150);
   h605->SetBinContent(321,129);
   h605->SetBinContent(322,165);
   h605->SetBinContent(323,157);
   h605->SetBinContent(324,146);
   h605->SetBinContent(325,174);
   h605->SetBinContent(326,138);
   h605->SetBinContent(327,139);
   h605->SetBinContent(328,169);
   h605->SetBinContent(329,129);
   h605->SetBinContent(330,156);
   h605->SetBinContent(331,141);
   h605->SetBinContent(332,151);
   h605->SetBinContent(333,150);
   h605->SetBinContent(334,149);
   h605->SetBinContent(335,141);
   h605->SetBinContent(336,151);
   h605->SetBinContent(337,160);
   h605->SetBinContent(338,127);
   h605->SetBinContent(339,139);
   h605->SetBinContent(340,144);
   h605->SetBinContent(341,160);
   h605->SetBinContent(342,140);
   h605->SetBinContent(343,133);
   h605->SetBinContent(344,147);
   h605->SetBinContent(345,153);
   h605->SetBinContent(346,138);
   h605->SetBinContent(347,133);
   h605->SetBinContent(348,146);
   h605->SetBinContent(349,130);
   h605->SetBinContent(350,100);
   h605->SetBinContent(351,97);
   h605->SetBinContent(352,133);
   h605->SetBinContent(353,94);
   h605->SetBinContent(354,108);
   h605->SetBinContent(355,86);
   h605->SetBinContent(356,64);
   h605->SetBinContent(357,72);
   h605->SetBinContent(358,56);
   h605->SetBinContent(359,50);
   h605->SetBinContent(360,56);
   h605->SetBinContent(361,47);
   h605->SetBinContent(362,61);
   h605->SetBinContent(363,58);
   h605->SetBinContent(364,32);
   h605->SetBinContent(365,49);
   h605->SetBinContent(366,57);
   h605->SetBinContent(367,66);
   h605->SetBinContent(368,42);
   h605->SetBinContent(369,40);
   h605->SetBinContent(370,41);
   h605->SetBinContent(371,63);
   h605->SetEntries(31290);
   h605->SetFillColor(13);
   h605->SetLineColor(13);
   h605->SetLineWidth(2);
   h605->GetXaxis()->SetLabelFont(42);
   h605->GetXaxis()->SetLabelSize(0.035);
   h605->GetXaxis()->SetTitleSize(0.035);
   h605->GetXaxis()->SetTitleFont(42);
   h605->GetYaxis()->SetLabelFont(42);
   h605->GetYaxis()->SetLabelSize(0.035);
   h605->GetYaxis()->SetTitleSize(0.035);
   h605->GetYaxis()->SetTitleFont(42);
   h605->GetZaxis()->SetLabelFont(42);
   h605->GetZaxis()->SetLabelSize(0.035);
   h605->GetZaxis()->SetTitleSize(0.035);
   h605->GetZaxis()->SetTitleFont(42);
   h605->Draw("SAME");
   
   TH1F *h605__3 = new TH1F("h605__3","m(K0sK-pi+) ",370,1.15,4.85);
   h605__3->SetBinContent(5,1);
   h605__3->SetBinContent(7,1);
   h605__3->SetBinContent(8,1);
   h605__3->SetBinContent(9,2);
   h605__3->SetBinContent(10,2);
   h605__3->SetBinContent(11,6);
   h605__3->SetBinContent(12,4);
   h605__3->SetBinContent(13,4);
   h605__3->SetBinContent(14,7);
   h605__3->SetBinContent(15,4);
   h605__3->SetBinContent(16,1);
   h605__3->SetBinContent(17,2);
   h605__3->SetBinContent(18,5);
   h605__3->SetBinContent(19,7);
   h605__3->SetBinContent(20,5);
   h605__3->SetBinContent(21,10);
   h605__3->SetBinContent(22,11);
   h605__3->SetBinContent(23,14);
   h605__3->SetBinContent(24,11);
   h605__3->SetBinContent(25,10);
   h605__3->SetBinContent(26,10);
   h605__3->SetBinContent(27,17);
   h605__3->SetBinContent(28,16);
   h605__3->SetBinContent(29,16);
   h605__3->SetBinContent(30,20);
   h605__3->SetBinContent(31,24);
   h605__3->SetBinContent(32,24);
   h605__3->SetBinContent(33,22);
   h605__3->SetBinContent(34,25);
   h605__3->SetBinContent(35,19);
   h605__3->SetBinContent(36,25);
   h605__3->SetBinContent(37,27);
   h605__3->SetBinContent(38,34);
   h605__3->SetBinContent(39,24);
   h605__3->SetBinContent(40,32);
   h605__3->SetBinContent(41,28);
   h605__3->SetBinContent(42,33);
   h605__3->SetBinContent(43,37);
   h605__3->SetBinContent(44,38);
   h605__3->SetBinContent(45,37);
   h605__3->SetBinContent(46,35);
   h605__3->SetBinContent(47,29);
   h605__3->SetBinContent(48,37);
   h605__3->SetBinContent(49,47);
   h605__3->SetBinContent(50,37);
   h605__3->SetBinContent(51,39);
   h605__3->SetBinContent(52,47);
   h605__3->SetBinContent(53,39);
   h605__3->SetBinContent(54,37);
   h605__3->SetBinContent(55,44);
   h605__3->SetBinContent(56,49);
   h605__3->SetBinContent(57,41);
   h605__3->SetBinContent(58,42);
   h605__3->SetBinContent(59,53);
   h605__3->SetBinContent(60,40);
   h605__3->SetBinContent(61,51);
   h605__3->SetBinContent(62,56);
   h605__3->SetBinContent(63,32);
   h605__3->SetBinContent(64,39);
   h605__3->SetBinContent(65,34);
   h605__3->SetBinContent(66,42);
   h605__3->SetBinContent(67,41);
   h605__3->SetBinContent(68,45);
   h605__3->SetBinContent(69,50);
   h605__3->SetBinContent(70,50);
   h605__3->SetBinContent(71,100);
   h605__3->SetBinContent(72,197);
   h605__3->SetBinContent(73,142);
   h605__3->SetBinContent(74,60);
   h605__3->SetBinContent(75,46);
   h605__3->SetBinContent(76,39);
   h605__3->SetBinContent(77,47);
   h605__3->SetBinContent(78,55);
   h605__3->SetBinContent(79,58);
   h605__3->SetBinContent(80,69);
   h605__3->SetBinContent(81,82);
   h605__3->SetBinContent(82,78);
   h605__3->SetBinContent(83,93);
   h605__3->SetBinContent(84,84);
   h605__3->SetBinContent(85,66);
   h605__3->SetBinContent(86,72);
   h605__3->SetBinContent(87,44);
   h605__3->SetBinContent(88,57);
   h605__3->SetBinContent(89,59);
   h605__3->SetBinContent(90,63);
   h605__3->SetBinContent(91,66);
   h605__3->SetBinContent(92,68);
   h605__3->SetBinContent(93,65);
   h605__3->SetBinContent(94,66);
   h605__3->SetBinContent(95,78);
   h605__3->SetBinContent(96,55);
   h605__3->SetBinContent(97,57);
   h605__3->SetBinContent(98,73);
   h605__3->SetBinContent(99,56);
   h605__3->SetBinContent(100,73);
   h605__3->SetBinContent(101,59);
   h605__3->SetBinContent(102,67);
   h605__3->SetBinContent(103,59);
   h605__3->SetBinContent(104,61);
   h605__3->SetBinContent(105,78);
   h605__3->SetBinContent(106,72);
   h605__3->SetBinContent(107,77);
   h605__3->SetBinContent(108,77);
   h605__3->SetBinContent(109,69);
   h605__3->SetBinContent(110,62);
   h605__3->SetBinContent(111,65);
   h605__3->SetBinContent(112,71);
   h605__3->SetBinContent(113,67);
   h605__3->SetBinContent(114,75);
   h605__3->SetBinContent(115,54);
   h605__3->SetBinContent(116,63);
   h605__3->SetBinContent(117,67);
   h605__3->SetBinContent(118,62);
   h605__3->SetBinContent(119,64);
   h605__3->SetBinContent(120,82);
   h605__3->SetBinContent(121,76);
   h605__3->SetBinContent(122,73);
   h605__3->SetBinContent(123,80);
   h605__3->SetBinContent(124,72);
   h605__3->SetBinContent(125,88);
   h605__3->SetBinContent(126,89);
   h605__3->SetBinContent(127,57);
   h605__3->SetBinContent(128,89);
   h605__3->SetBinContent(129,84);
   h605__3->SetBinContent(130,73);
   h605__3->SetBinContent(131,94);
   h605__3->SetBinContent(132,66);
   h605__3->SetBinContent(133,88);
   h605__3->SetBinContent(134,72);
   h605__3->SetBinContent(135,83);
   h605__3->SetBinContent(136,81);
   h605__3->SetBinContent(137,62);
   h605__3->SetBinContent(138,74);
   h605__3->SetBinContent(139,95);
   h605__3->SetBinContent(140,72);
   h605__3->SetBinContent(141,90);
   h605__3->SetBinContent(142,69);
   h605__3->SetBinContent(143,81);
   h605__3->SetBinContent(144,79);
   h605__3->SetBinContent(145,87);
   h605__3->SetBinContent(146,69);
   h605__3->SetBinContent(147,70);
   h605__3->SetBinContent(148,85);
   h605__3->SetBinContent(149,85);
   h605__3->SetBinContent(150,63);
   h605__3->SetBinContent(151,77);
   h605__3->SetBinContent(152,84);
   h605__3->SetBinContent(153,77);
   h605__3->SetBinContent(154,93);
   h605__3->SetBinContent(155,74);
   h605__3->SetBinContent(156,79);
   h605__3->SetBinContent(157,87);
   h605__3->SetBinContent(158,74);
   h605__3->SetBinContent(159,70);
   h605__3->SetBinContent(160,81);
   h605__3->SetBinContent(161,80);
   h605__3->SetBinContent(162,75);
   h605__3->SetBinContent(163,71);
   h605__3->SetBinContent(164,81);
   h605__3->SetBinContent(165,80);
   h605__3->SetBinContent(166,85);
   h605__3->SetBinContent(167,76);
   h605__3->SetBinContent(168,78);
   h605__3->SetBinContent(169,71);
   h605__3->SetBinContent(170,75);
   h605__3->SetBinContent(171,89);
   h605__3->SetBinContent(172,91);
   h605__3->SetBinContent(173,94);
   h605__3->SetBinContent(174,86);
   h605__3->SetBinContent(175,89);
   h605__3->SetBinContent(176,91);
   h605__3->SetBinContent(177,90);
   h605__3->SetBinContent(178,117);
   h605__3->SetBinContent(179,122);
   h605__3->SetBinContent(180,100);
   h605__3->SetBinContent(181,115);
   h605__3->SetBinContent(182,84);
   h605__3->SetBinContent(183,112);
   h605__3->SetBinContent(184,116);
   h605__3->SetBinContent(185,118);
   h605__3->SetBinContent(186,99);
   h605__3->SetBinContent(187,109);
   h605__3->SetBinContent(188,90);
   h605__3->SetBinContent(189,85);
   h605__3->SetBinContent(190,95);
   h605__3->SetBinContent(191,78);
   h605__3->SetBinContent(192,93);
   h605__3->SetBinContent(193,88);
   h605__3->SetBinContent(194,88);
   h605__3->SetBinContent(195,108);
   h605__3->SetBinContent(196,95);
   h605__3->SetBinContent(197,76);
   h605__3->SetBinContent(198,101);
   h605__3->SetBinContent(199,87);
   h605__3->SetBinContent(200,100);
   h605__3->SetBinContent(201,99);
   h605__3->SetBinContent(202,93);
   h605__3->SetBinContent(203,106);
   h605__3->SetBinContent(204,83);
   h605__3->SetBinContent(205,83);
   h605__3->SetBinContent(206,78);
   h605__3->SetBinContent(207,86);
   h605__3->SetBinContent(208,90);
   h605__3->SetBinContent(209,87);
   h605__3->SetBinContent(210,84);
   h605__3->SetBinContent(211,89);
   h605__3->SetBinContent(212,89);
   h605__3->SetBinContent(213,97);
   h605__3->SetBinContent(214,73);
   h605__3->SetBinContent(215,108);
   h605__3->SetBinContent(216,91);
   h605__3->SetBinContent(217,80);
   h605__3->SetBinContent(218,88);
   h605__3->SetBinContent(219,115);
   h605__3->SetBinContent(220,90);
   h605__3->SetBinContent(221,81);
   h605__3->SetBinContent(222,103);
   h605__3->SetBinContent(223,91);
   h605__3->SetBinContent(224,96);
   h605__3->SetBinContent(225,100);
   h605__3->SetBinContent(226,95);
   h605__3->SetBinContent(227,107);
   h605__3->SetBinContent(228,79);
   h605__3->SetBinContent(229,88);
   h605__3->SetBinContent(230,92);
   h605__3->SetBinContent(231,102);
   h605__3->SetBinContent(232,91);
   h605__3->SetBinContent(233,95);
   h605__3->SetBinContent(234,96);
   h605__3->SetBinContent(235,112);
   h605__3->SetBinContent(236,98);
   h605__3->SetBinContent(237,104);
   h605__3->SetBinContent(238,107);
   h605__3->SetBinContent(239,108);
   h605__3->SetBinContent(240,87);
   h605__3->SetBinContent(241,103);
   h605__3->SetBinContent(242,102);
   h605__3->SetBinContent(243,92);
   h605__3->SetBinContent(244,110);
   h605__3->SetBinContent(245,96);
   h605__3->SetBinContent(246,102);
   h605__3->SetBinContent(247,96);
   h605__3->SetBinContent(248,87);
   h605__3->SetBinContent(249,97);
   h605__3->SetBinContent(250,120);
   h605__3->SetBinContent(251,121);
   h605__3->SetBinContent(252,92);
   h605__3->SetBinContent(253,111);
   h605__3->SetBinContent(254,107);
   h605__3->SetBinContent(255,98);
   h605__3->SetBinContent(256,102);
   h605__3->SetBinContent(257,98);
   h605__3->SetBinContent(258,101);
   h605__3->SetBinContent(259,107);
   h605__3->SetBinContent(260,119);
   h605__3->SetBinContent(261,98);
   h605__3->SetBinContent(262,96);
   h605__3->SetBinContent(263,99);
   h605__3->SetBinContent(264,110);
   h605__3->SetBinContent(265,96);
   h605__3->SetBinContent(266,99);
   h605__3->SetBinContent(267,112);
   h605__3->SetBinContent(268,122);
   h605__3->SetBinContent(269,112);
   h605__3->SetBinContent(270,111);
   h605__3->SetBinContent(271,98);
   h605__3->SetBinContent(272,106);
   h605__3->SetBinContent(273,131);
   h605__3->SetBinContent(274,108);
   h605__3->SetBinContent(275,115);
   h605__3->SetBinContent(276,119);
   h605__3->SetBinContent(277,123);
   h605__3->SetBinContent(278,130);
   h605__3->SetBinContent(279,111);
   h605__3->SetBinContent(280,116);
   h605__3->SetBinContent(281,133);
   h605__3->SetBinContent(282,124);
   h605__3->SetBinContent(283,135);
   h605__3->SetBinContent(284,130);
   h605__3->SetBinContent(285,149);
   h605__3->SetBinContent(286,138);
   h605__3->SetBinContent(287,128);
   h605__3->SetBinContent(288,132);
   h605__3->SetBinContent(289,141);
   h605__3->SetBinContent(290,159);
   h605__3->SetBinContent(291,154);
   h605__3->SetBinContent(292,125);
   h605__3->SetBinContent(293,121);
   h605__3->SetBinContent(294,113);
   h605__3->SetBinContent(295,157);
   h605__3->SetBinContent(296,120);
   h605__3->SetBinContent(297,132);
   h605__3->SetBinContent(298,111);
   h605__3->SetBinContent(299,131);
   h605__3->SetBinContent(300,151);
   h605__3->SetBinContent(301,148);
   h605__3->SetBinContent(302,150);
   h605__3->SetBinContent(303,163);
   h605__3->SetBinContent(304,135);
   h605__3->SetBinContent(305,146);
   h605__3->SetBinContent(306,148);
   h605__3->SetBinContent(307,132);
   h605__3->SetBinContent(308,120);
   h605__3->SetBinContent(309,175);
   h605__3->SetBinContent(310,134);
   h605__3->SetBinContent(311,141);
   h605__3->SetBinContent(312,137);
   h605__3->SetBinContent(313,135);
   h605__3->SetBinContent(314,141);
   h605__3->SetBinContent(315,150);
   h605__3->SetBinContent(316,135);
   h605__3->SetBinContent(317,134);
   h605__3->SetBinContent(318,149);
   h605__3->SetBinContent(319,151);
   h605__3->SetBinContent(320,150);
   h605__3->SetBinContent(321,129);
   h605__3->SetBinContent(322,165);
   h605__3->SetBinContent(323,157);
   h605__3->SetBinContent(324,146);
   h605__3->SetBinContent(325,174);
   h605__3->SetBinContent(326,138);
   h605__3->SetBinContent(327,139);
   h605__3->SetBinContent(328,169);
   h605__3->SetBinContent(329,129);
   h605__3->SetBinContent(330,156);
   h605__3->SetBinContent(331,141);
   h605__3->SetBinContent(332,151);
   h605__3->SetBinContent(333,150);
   h605__3->SetBinContent(334,149);
   h605__3->SetBinContent(335,141);
   h605__3->SetBinContent(336,151);
   h605__3->SetBinContent(337,160);
   h605__3->SetBinContent(338,127);
   h605__3->SetBinContent(339,139);
   h605__3->SetBinContent(340,144);
   h605__3->SetBinContent(341,160);
   h605__3->SetBinContent(342,140);
   h605__3->SetBinContent(343,133);
   h605__3->SetBinContent(344,147);
   h605__3->SetBinContent(345,153);
   h605__3->SetBinContent(346,138);
   h605__3->SetBinContent(347,133);
   h605__3->SetBinContent(348,146);
   h605__3->SetBinContent(349,130);
   h605__3->SetBinContent(350,100);
   h605__3->SetBinContent(351,97);
   h605__3->SetBinContent(352,133);
   h605__3->SetBinContent(353,94);
   h605__3->SetBinContent(354,108);
   h605__3->SetBinContent(355,86);
   h605__3->SetBinContent(356,64);
   h605__3->SetBinContent(357,72);
   h605__3->SetBinContent(358,56);
   h605__3->SetBinContent(359,50);
   h605__3->SetBinContent(360,56);
   h605__3->SetBinContent(361,47);
   h605__3->SetBinContent(362,61);
   h605__3->SetBinContent(363,58);
   h605__3->SetBinContent(364,32);
   h605__3->SetBinContent(365,49);
   h605__3->SetBinContent(366,57);
   h605__3->SetBinContent(367,66);
   h605__3->SetBinContent(368,42);
   h605__3->SetBinContent(369,40);
   h605__3->SetBinContent(370,41);
   h605__3->SetBinContent(371,63);
   h605__3->SetEntries(31290);
   h605__3->SetDirectory(0);
   h605__3->SetFillColor(13);
   h605__3->SetLineColor(13);
   h605__3->SetLineWidth(2);
   h605__3->GetXaxis()->SetLabelFont(42);
   h605__3->GetXaxis()->SetLabelSize(0.035);
   h605__3->GetXaxis()->SetTitleSize(0.035);
   h605__3->GetXaxis()->SetTitleFont(42);
   h605__3->GetYaxis()->SetLabelFont(42);
   h605__3->GetYaxis()->SetLabelSize(0.035);
   h605__3->GetYaxis()->SetTitleSize(0.035);
   h605__3->GetYaxis()->SetTitleFont(42);
   h605__3->GetZaxis()->SetLabelFont(42);
   h605__3->GetZaxis()->SetLabelSize(0.035);
   h605__3->GetZaxis()->SetTitleSize(0.035);
   h605__3->GetZaxis()->SetTitleFont(42);
   h605__3->Draw("SAMEAXIS");
   
   TH1F *h505__4 = new TH1F("h505__4","m(K0sK-pi+) ",370,1.15,4.85);
   h505__4->SetBinContent(1,1);
   h505__4->SetBinContent(3,3);
   h505__4->SetBinContent(4,5);
   h505__4->SetBinContent(5,4);
   h505__4->SetBinContent(6,5);
   h505__4->SetBinContent(7,6);
   h505__4->SetBinContent(8,5);
   h505__4->SetBinContent(9,16);
   h505__4->SetBinContent(10,9);
   h505__4->SetBinContent(11,16);
   h505__4->SetBinContent(12,24);
   h505__4->SetBinContent(13,52);
   h505__4->SetBinContent(14,55);
   h505__4->SetBinContent(15,42);
   h505__4->SetBinContent(16,39);
   h505__4->SetBinContent(17,33);
   h505__4->SetBinContent(18,27);
   h505__4->SetBinContent(19,31);
   h505__4->SetBinContent(20,34);
   h505__4->SetBinContent(21,45);
   h505__4->SetBinContent(22,60);
   h505__4->SetBinContent(23,77);
   h505__4->SetBinContent(24,103);
   h505__4->SetBinContent(25,131);
   h505__4->SetBinContent(26,160);
   h505__4->SetBinContent(27,181);
   h505__4->SetBinContent(28,234);
   h505__4->SetBinContent(29,221);
   h505__4->SetBinContent(30,203);
   h505__4->SetBinContent(31,241);
   h505__4->SetBinContent(32,232);
   h505__4->SetBinContent(33,210);
   h505__4->SetBinContent(34,224);
   h505__4->SetBinContent(35,285);
   h505__4->SetBinContent(36,328);
   h505__4->SetBinContent(37,373);
   h505__4->SetBinContent(38,361);
   h505__4->SetBinContent(39,364);
   h505__4->SetBinContent(40,352);
   h505__4->SetBinContent(41,338);
   h505__4->SetBinContent(42,333);
   h505__4->SetBinContent(43,320);
   h505__4->SetBinContent(44,331);
   h505__4->SetBinContent(45,280);
   h505__4->SetBinContent(46,315);
   h505__4->SetBinContent(47,295);
   h505__4->SetBinContent(48,302);
   h505__4->SetBinContent(49,293);
   h505__4->SetBinContent(50,271);
   h505__4->SetBinContent(51,301);
   h505__4->SetBinContent(52,300);
   h505__4->SetBinContent(53,310);
   h505__4->SetBinContent(54,314);
   h505__4->SetBinContent(55,282);
   h505__4->SetBinContent(56,297);
   h505__4->SetBinContent(57,284);
   h505__4->SetBinContent(58,286);
   h505__4->SetBinContent(59,302);
   h505__4->SetBinContent(60,307);
   h505__4->SetBinContent(61,291);
   h505__4->SetBinContent(62,285);
   h505__4->SetBinContent(63,271);
   h505__4->SetBinContent(64,261);
   h505__4->SetBinContent(65,245);
   h505__4->SetBinContent(66,235);
   h505__4->SetBinContent(67,250);
   h505__4->SetBinContent(68,252);
   h505__4->SetBinContent(69,249);
   h505__4->SetBinContent(70,289);
   h505__4->SetBinContent(71,536);
   h505__4->SetBinContent(72,825);
   h505__4->SetBinContent(73,357);
   h505__4->SetBinContent(74,231);
   h505__4->SetBinContent(75,217);
   h505__4->SetBinContent(76,215);
   h505__4->SetBinContent(77,210);
   h505__4->SetBinContent(78,222);
   h505__4->SetBinContent(79,258);
   h505__4->SetBinContent(80,211);
   h505__4->SetBinContent(81,236);
   h505__4->SetBinContent(82,226);
   h505__4->SetBinContent(83,212);
   h505__4->SetBinContent(84,246);
   h505__4->SetBinContent(85,219);
   h505__4->SetBinContent(86,225);
   h505__4->SetBinContent(87,195);
   h505__4->SetBinContent(88,191);
   h505__4->SetBinContent(89,247);
   h505__4->SetBinContent(90,247);
   h505__4->SetBinContent(91,264);
   h505__4->SetBinContent(92,226);
   h505__4->SetBinContent(93,232);
   h505__4->SetBinContent(94,234);
   h505__4->SetBinContent(95,252);
   h505__4->SetBinContent(96,254);
   h505__4->SetBinContent(97,251);
   h505__4->SetBinContent(98,256);
   h505__4->SetBinContent(99,252);
   h505__4->SetBinContent(100,265);
   h505__4->SetBinContent(101,236);
   h505__4->SetBinContent(102,253);
   h505__4->SetBinContent(103,264);
   h505__4->SetBinContent(104,270);
   h505__4->SetBinContent(105,238);
   h505__4->SetBinContent(106,264);
   h505__4->SetBinContent(107,215);
   h505__4->SetBinContent(108,264);
   h505__4->SetBinContent(109,236);
   h505__4->SetBinContent(110,238);
   h505__4->SetBinContent(111,276);
   h505__4->SetBinContent(112,252);
   h505__4->SetBinContent(113,242);
   h505__4->SetBinContent(114,234);
   h505__4->SetBinContent(115,260);
   h505__4->SetBinContent(116,235);
   h505__4->SetBinContent(117,247);
   h505__4->SetBinContent(118,263);
   h505__4->SetBinContent(119,270);
   h505__4->SetBinContent(120,262);
   h505__4->SetBinContent(121,246);
   h505__4->SetBinContent(122,225);
   h505__4->SetBinContent(123,227);
   h505__4->SetBinContent(124,278);
   h505__4->SetBinContent(125,295);
   h505__4->SetBinContent(126,240);
   h505__4->SetBinContent(127,249);
   h505__4->SetBinContent(128,278);
   h505__4->SetBinContent(129,271);
   h505__4->SetBinContent(130,236);
   h505__4->SetBinContent(131,245);
   h505__4->SetBinContent(132,269);
   h505__4->SetBinContent(133,234);
   h505__4->SetBinContent(134,262);
   h505__4->SetBinContent(135,272);
   h505__4->SetBinContent(136,270);
   h505__4->SetBinContent(137,269);
   h505__4->SetBinContent(138,289);
   h505__4->SetBinContent(139,287);
   h505__4->SetBinContent(140,271);
   h505__4->SetBinContent(141,285);
   h505__4->SetBinContent(142,289);
   h505__4->SetBinContent(143,264);
   h505__4->SetBinContent(144,291);
   h505__4->SetBinContent(145,280);
   h505__4->SetBinContent(146,247);
   h505__4->SetBinContent(147,316);
   h505__4->SetBinContent(148,289);
   h505__4->SetBinContent(149,284);
   h505__4->SetBinContent(150,265);
   h505__4->SetBinContent(151,284);
   h505__4->SetBinContent(152,294);
   h505__4->SetBinContent(153,321);
   h505__4->SetBinContent(154,295);
   h505__4->SetBinContent(155,293);
   h505__4->SetBinContent(156,280);
   h505__4->SetBinContent(157,289);
   h505__4->SetBinContent(158,300);
   h505__4->SetBinContent(159,292);
   h505__4->SetBinContent(160,286);
   h505__4->SetBinContent(161,309);
   h505__4->SetBinContent(162,313);
   h505__4->SetBinContent(163,324);
   h505__4->SetBinContent(164,304);
   h505__4->SetBinContent(165,345);
   h505__4->SetBinContent(166,313);
   h505__4->SetBinContent(167,322);
   h505__4->SetBinContent(168,319);
   h505__4->SetBinContent(169,324);
   h505__4->SetBinContent(170,323);
   h505__4->SetBinContent(171,322);
   h505__4->SetBinContent(172,345);
   h505__4->SetBinContent(173,321);
   h505__4->SetBinContent(174,341);
   h505__4->SetBinContent(175,363);
   h505__4->SetBinContent(176,437);
   h505__4->SetBinContent(177,495);
   h505__4->SetBinContent(178,545);
   h505__4->SetBinContent(179,674);
   h505__4->SetBinContent(180,880);
   h505__4->SetBinContent(181,1279);
   h505__4->SetBinContent(182,1953);
   h505__4->SetBinContent(183,2609);
   h505__4->SetBinContent(184,3140);
   h505__4->SetBinContent(185,2778);
   h505__4->SetBinContent(186,2047);
   h505__4->SetBinContent(187,1308);
   h505__4->SetBinContent(188,962);
   h505__4->SetBinContent(189,806);
   h505__4->SetBinContent(190,694);
   h505__4->SetBinContent(191,564);
   h505__4->SetBinContent(192,637);
   h505__4->SetBinContent(193,653);
   h505__4->SetBinContent(194,1102);
   h505__4->SetBinContent(195,1513);
   h505__4->SetBinContent(196,1272);
   h505__4->SetBinContent(197,728);
   h505__4->SetBinContent(198,503);
   h505__4->SetBinContent(199,420);
   h505__4->SetBinContent(200,419);
   h505__4->SetBinContent(201,412);
   h505__4->SetBinContent(202,415);
   h505__4->SetBinContent(203,424);
   h505__4->SetBinContent(204,396);
   h505__4->SetBinContent(205,415);
   h505__4->SetBinContent(206,356);
   h505__4->SetBinContent(207,381);
   h505__4->SetBinContent(208,406);
   h505__4->SetBinContent(209,438);
   h505__4->SetBinContent(210,405);
   h505__4->SetBinContent(211,375);
   h505__4->SetBinContent(212,378);
   h505__4->SetBinContent(213,429);
   h505__4->SetBinContent(214,396);
   h505__4->SetBinContent(215,408);
   h505__4->SetBinContent(216,403);
   h505__4->SetBinContent(217,382);
   h505__4->SetBinContent(218,388);
   h505__4->SetBinContent(219,390);
   h505__4->SetBinContent(220,405);
   h505__4->SetBinContent(221,422);
   h505__4->SetBinContent(222,416);
   h505__4->SetBinContent(223,389);
   h505__4->SetBinContent(224,415);
   h505__4->SetBinContent(225,387);
   h505__4->SetBinContent(226,397);
   h505__4->SetBinContent(227,410);
   h505__4->SetBinContent(228,397);
   h505__4->SetBinContent(229,407);
   h505__4->SetBinContent(230,393);
   h505__4->SetBinContent(231,410);
   h505__4->SetBinContent(232,412);
   h505__4->SetBinContent(233,451);
   h505__4->SetBinContent(234,493);
   h505__4->SetBinContent(235,654);
   h505__4->SetBinContent(236,718);
   h505__4->SetBinContent(237,837);
   h505__4->SetBinContent(238,687);
   h505__4->SetBinContent(239,498);
   h505__4->SetBinContent(240,452);
   h505__4->SetBinContent(241,483);
   h505__4->SetBinContent(242,451);
   h505__4->SetBinContent(243,453);
   h505__4->SetBinContent(244,453);
   h505__4->SetBinContent(245,467);
   h505__4->SetBinContent(246,498);
   h505__4->SetBinContent(247,589);
   h505__4->SetBinContent(248,716);
   h505__4->SetBinContent(249,834);
   h505__4->SetBinContent(250,904);
   h505__4->SetBinContent(251,728);
   h505__4->SetBinContent(252,616);
   h505__4->SetBinContent(253,554);
   h505__4->SetBinContent(254,534);
   h505__4->SetBinContent(255,510);
   h505__4->SetBinContent(256,615);
   h505__4->SetBinContent(257,534);
   h505__4->SetBinContent(258,495);
   h505__4->SetBinContent(259,519);
   h505__4->SetBinContent(260,513);
   h505__4->SetBinContent(261,541);
   h505__4->SetBinContent(262,515);
   h505__4->SetBinContent(263,535);
   h505__4->SetBinContent(264,545);
   h505__4->SetBinContent(265,557);
   h505__4->SetBinContent(266,553);
   h505__4->SetBinContent(267,582);
   h505__4->SetBinContent(268,497);
   h505__4->SetBinContent(269,511);
   h505__4->SetBinContent(270,559);
   h505__4->SetBinContent(271,571);
   h505__4->SetBinContent(272,582);
   h505__4->SetBinContent(273,547);
   h505__4->SetBinContent(274,541);
   h505__4->SetBinContent(275,615);
   h505__4->SetBinContent(276,599);
   h505__4->SetBinContent(277,533);
   h505__4->SetBinContent(278,576);
   h505__4->SetBinContent(279,607);
   h505__4->SetBinContent(280,569);
   h505__4->SetBinContent(281,578);
   h505__4->SetBinContent(282,572);
   h505__4->SetBinContent(283,610);
   h505__4->SetBinContent(284,636);
   h505__4->SetBinContent(285,586);
   h505__4->SetBinContent(286,604);
   h505__4->SetBinContent(287,588);
   h505__4->SetBinContent(288,675);
   h505__4->SetBinContent(289,605);
   h505__4->SetBinContent(290,618);
   h505__4->SetBinContent(291,595);
   h505__4->SetBinContent(292,613);
   h505__4->SetBinContent(293,593);
   h505__4->SetBinContent(294,632);
   h505__4->SetBinContent(295,607);
   h505__4->SetBinContent(296,640);
   h505__4->SetBinContent(297,659);
   h505__4->SetBinContent(298,647);
   h505__4->SetBinContent(299,612);
   h505__4->SetBinContent(300,638);
   h505__4->SetBinContent(301,639);
   h505__4->SetBinContent(302,638);
   h505__4->SetBinContent(303,678);
   h505__4->SetBinContent(304,679);
   h505__4->SetBinContent(305,681);
   h505__4->SetBinContent(306,667);
   h505__4->SetBinContent(307,665);
   h505__4->SetBinContent(308,666);
   h505__4->SetBinContent(309,666);
   h505__4->SetBinContent(310,641);
   h505__4->SetBinContent(311,674);
   h505__4->SetBinContent(312,701);
   h505__4->SetBinContent(313,690);
   h505__4->SetBinContent(314,637);
   h505__4->SetBinContent(315,703);
   h505__4->SetBinContent(316,719);
   h505__4->SetBinContent(317,664);
   h505__4->SetBinContent(318,682);
   h505__4->SetBinContent(319,719);
   h505__4->SetBinContent(320,678);
   h505__4->SetBinContent(321,658);
   h505__4->SetBinContent(322,711);
   h505__4->SetBinContent(323,708);
   h505__4->SetBinContent(324,670);
   h505__4->SetBinContent(325,715);
   h505__4->SetBinContent(326,689);
   h505__4->SetBinContent(327,677);
   h505__4->SetBinContent(328,659);
   h505__4->SetBinContent(329,667);
   h505__4->SetBinContent(330,658);
   h505__4->SetBinContent(331,687);
   h505__4->SetBinContent(332,646);
   h505__4->SetBinContent(333,625);
   h505__4->SetBinContent(334,669);
   h505__4->SetBinContent(335,628);
   h505__4->SetBinContent(336,626);
   h505__4->SetBinContent(337,618);
   h505__4->SetBinContent(338,623);
   h505__4->SetBinContent(339,595);
   h505__4->SetBinContent(340,622);
   h505__4->SetBinContent(341,579);
   h505__4->SetBinContent(342,611);
   h505__4->SetBinContent(343,568);
   h505__4->SetBinContent(344,576);
   h505__4->SetBinContent(345,501);
   h505__4->SetBinContent(346,510);
   h505__4->SetBinContent(347,501);
   h505__4->SetBinContent(348,547);
   h505__4->SetBinContent(349,501);
   h505__4->SetBinContent(350,466);
   h505__4->SetBinContent(351,494);
   h505__4->SetBinContent(352,465);
   h505__4->SetBinContent(353,421);
   h505__4->SetBinContent(354,415);
   h505__4->SetBinContent(355,411);
   h505__4->SetBinContent(356,351);
   h505__4->SetBinContent(357,370);
   h505__4->SetBinContent(358,321);
   h505__4->SetBinContent(359,301);
   h505__4->SetBinContent(360,240);
   h505__4->SetBinContent(361,181);
   h505__4->SetBinContent(362,160);
   h505__4->SetBinContent(363,129);
   h505__4->SetBinContent(364,59);
   h505__4->SetBinContent(365,29);
   h505__4->SetBinContent(366,15);
   h505__4->SetBinContent(367,3);
   h505__4->SetEntries(159694);
   h505__4->SetDirectory(0);
   h505__4->SetMarkerStyle(20);
   h505__4->SetMarkerSize(0.4);
   h505__4->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h505__4->GetXaxis()->SetNdivisions(505);
   h505__4->GetXaxis()->SetLabelFont(132);
   h505__4->GetXaxis()->SetLabelOffset(0.02);
   h505__4->GetXaxis()->SetLabelSize(0.06);
   h505__4->GetXaxis()->SetTitleSize(0.06);
   h505__4->GetXaxis()->SetTitleOffset(1.1);
   h505__4->GetXaxis()->SetTitleFont(132);
   h505__4->GetYaxis()->SetTitle("Candidates/(10 MeV)");
   h505__4->GetYaxis()->SetNdivisions(505);
   h505__4->GetYaxis()->SetLabelFont(132);
   h505__4->GetYaxis()->SetLabelSize(0.06);
   h505__4->GetYaxis()->SetTitleSize(0.06);
   h505__4->GetYaxis()->SetTitleOffset(1.1);
   h505__4->GetYaxis()->SetTitleFont(132);
   h505__4->GetZaxis()->SetLabelFont(42);
   h505__4->GetZaxis()->SetLabelSize(0.035);
   h505__4->GetZaxis()->SetTitleSize(0.035);
   h505__4->GetZaxis()->SetTitleFont(42);
   h505__4->Draw("ESAME");
   TText *text = new TText(3.7,2800,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TBox *box = new TBox(3.7,2600,3.9,2700);
   box->SetFillColor(13);
   box->SetLineColor(13);
   box->SetLineWidth(0);
   box->Draw();
   TLatex *   tex = new TLatex(3.95,2600,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   text = new TText(1.4,2800,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
      tex = new TLatex(1.4,2500,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig4a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 09:26:58 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",3,147,1000,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.55,-177.3213,0.2394737,865.7452);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h100 = new TH1F("h100","metac   ",240,-0.4,0.2);
   h100->SetBinContent(0,27013);
   h100->SetBinContent(1,34);
   h100->SetBinContent(2,35);
   h100->SetBinContent(3,48);
   h100->SetBinContent(4,42);
   h100->SetBinContent(5,37);
   h100->SetBinContent(6,38);
   h100->SetBinContent(7,49);
   h100->SetBinContent(8,30);
   h100->SetBinContent(9,47);
   h100->SetBinContent(10,46);
   h100->SetBinContent(11,48);
   h100->SetBinContent(12,42);
   h100->SetBinContent(13,38);
   h100->SetBinContent(14,40);
   h100->SetBinContent(15,43);
   h100->SetBinContent(16,39);
   h100->SetBinContent(17,36);
   h100->SetBinContent(18,44);
   h100->SetBinContent(19,47);
   h100->SetBinContent(20,53);
   h100->SetBinContent(21,38);
   h100->SetBinContent(22,33);
   h100->SetBinContent(23,35);
   h100->SetBinContent(24,39);
   h100->SetBinContent(25,37);
   h100->SetBinContent(26,38);
   h100->SetBinContent(27,47);
   h100->SetBinContent(28,46);
   h100->SetBinContent(29,41);
   h100->SetBinContent(30,38);
   h100->SetBinContent(31,32);
   h100->SetBinContent(32,34);
   h100->SetBinContent(33,37);
   h100->SetBinContent(34,42);
   h100->SetBinContent(35,49);
   h100->SetBinContent(36,47);
   h100->SetBinContent(37,39);
   h100->SetBinContent(38,46);
   h100->SetBinContent(39,38);
   h100->SetBinContent(40,42);
   h100->SetBinContent(41,47);
   h100->SetBinContent(42,39);
   h100->SetBinContent(43,47);
   h100->SetBinContent(44,41);
   h100->SetBinContent(45,47);
   h100->SetBinContent(46,53);
   h100->SetBinContent(47,46);
   h100->SetBinContent(48,48);
   h100->SetBinContent(49,42);
   h100->SetBinContent(50,32);
   h100->SetBinContent(51,40);
   h100->SetBinContent(52,51);
   h100->SetBinContent(53,44);
   h100->SetBinContent(54,45);
   h100->SetBinContent(55,45);
   h100->SetBinContent(56,54);
   h100->SetBinContent(57,53);
   h100->SetBinContent(58,35);
   h100->SetBinContent(59,37);
   h100->SetBinContent(60,58);
   h100->SetBinContent(61,48);
   h100->SetBinContent(62,42);
   h100->SetBinContent(63,54);
   h100->SetBinContent(64,43);
   h100->SetBinContent(65,67);
   h100->SetBinContent(66,46);
   h100->SetBinContent(67,45);
   h100->SetBinContent(68,52);
   h100->SetBinContent(69,58);
   h100->SetBinContent(70,50);
   h100->SetBinContent(71,52);
   h100->SetBinContent(72,42);
   h100->SetBinContent(73,50);
   h100->SetBinContent(74,63);
   h100->SetBinContent(75,53);
   h100->SetBinContent(76,46);
   h100->SetBinContent(77,62);
   h100->SetBinContent(78,76);
   h100->SetBinContent(79,70);
   h100->SetBinContent(80,72);
   h100->SetBinContent(81,71);
   h100->SetBinContent(82,66);
   h100->SetBinContent(83,75);
   h100->SetBinContent(84,77);
   h100->SetBinContent(85,62);
   h100->SetBinContent(86,75);
   h100->SetBinContent(87,90);
   h100->SetBinContent(88,78);
   h100->SetBinContent(89,78);
   h100->SetBinContent(90,87);
   h100->SetBinContent(91,95);
   h100->SetBinContent(92,90);
   h100->SetBinContent(93,96);
   h100->SetBinContent(94,111);
   h100->SetBinContent(95,93);
   h100->SetBinContent(96,145);
   h100->SetBinContent(97,129);
   h100->SetBinContent(98,168);
   h100->SetBinContent(99,158);
   h100->SetBinContent(100,195);
   h100->SetBinContent(101,191);
   h100->SetBinContent(102,239);
   h100->SetBinContent(103,261);
   h100->SetBinContent(104,284);
   h100->SetBinContent(105,311);
   h100->SetBinContent(106,315);
   h100->SetBinContent(107,392);
   h100->SetBinContent(108,435);
   h100->SetBinContent(109,504);
   h100->SetBinContent(110,552);
   h100->SetBinContent(111,581);
   h100->SetBinContent(112,658);
   h100->SetBinContent(113,684);
   h100->SetBinContent(114,673);
   h100->SetBinContent(115,716);
   h100->SetBinContent(116,723);
   h100->SetBinContent(117,728);
   h100->SetBinContent(118,726);
   h100->SetBinContent(119,662);
   h100->SetBinContent(120,618);
   h100->SetBinContent(121,598);
   h100->SetBinContent(122,481);
   h100->SetBinContent(123,482);
   h100->SetBinContent(124,419);
   h100->SetBinContent(125,385);
   h100->SetBinContent(126,358);
   h100->SetBinContent(127,299);
   h100->SetBinContent(128,295);
   h100->SetBinContent(129,247);
   h100->SetBinContent(130,231);
   h100->SetBinContent(131,181);
   h100->SetBinContent(132,211);
   h100->SetBinContent(133,177);
   h100->SetBinContent(134,150);
   h100->SetBinContent(135,155);
   h100->SetBinContent(136,144);
   h100->SetBinContent(137,130);
   h100->SetBinContent(138,136);
   h100->SetBinContent(139,116);
   h100->SetBinContent(140,95);
   h100->SetBinContent(141,101);
   h100->SetBinContent(142,106);
   h100->SetBinContent(143,103);
   h100->SetBinContent(144,96);
   h100->SetBinContent(145,103);
   h100->SetBinContent(146,102);
   h100->SetBinContent(147,95);
   h100->SetBinContent(148,70);
   h100->SetBinContent(149,117);
   h100->SetBinContent(150,94);
   h100->SetBinContent(151,104);
   h100->SetBinContent(152,120);
   h100->SetBinContent(153,151);
   h100->SetBinContent(154,172);
   h100->SetBinContent(155,175);
   h100->SetBinContent(156,220);
   h100->SetBinContent(157,234);
   h100->SetBinContent(158,281);
   h100->SetBinContent(159,296);
   h100->SetBinContent(160,357);
   h100->SetBinContent(161,377);
   h100->SetBinContent(162,332);
   h100->SetBinContent(163,318);
   h100->SetBinContent(164,292);
   h100->SetBinContent(165,237);
   h100->SetBinContent(166,166);
   h100->SetBinContent(167,154);
   h100->SetBinContent(168,152);
   h100->SetBinContent(169,117);
   h100->SetBinContent(170,90);
   h100->SetBinContent(171,69);
   h100->SetBinContent(172,69);
   h100->SetBinContent(173,55);
   h100->SetBinContent(174,72);
   h100->SetBinContent(175,60);
   h100->SetBinContent(176,50);
   h100->SetBinContent(177,59);
   h100->SetBinContent(178,54);
   h100->SetBinContent(179,51);
   h100->SetBinContent(180,43);
   h100->SetBinContent(181,52);
   h100->SetBinContent(182,71);
   h100->SetBinContent(183,51);
   h100->SetBinContent(184,59);
   h100->SetBinContent(185,58);
   h100->SetBinContent(186,50);
   h100->SetBinContent(187,55);
   h100->SetBinContent(188,59);
   h100->SetBinContent(189,52);
   h100->SetBinContent(190,49);
   h100->SetBinContent(191,45);
   h100->SetBinContent(192,53);
   h100->SetBinContent(193,50);
   h100->SetBinContent(194,57);
   h100->SetBinContent(195,59);
   h100->SetBinContent(196,60);
   h100->SetBinContent(197,62);
   h100->SetBinContent(198,56);
   h100->SetBinContent(199,61);
   h100->SetBinContent(200,60);
   h100->SetBinContent(201,52);
   h100->SetBinContent(202,49);
   h100->SetBinContent(203,53);
   h100->SetBinContent(204,69);
   h100->SetBinContent(205,54);
   h100->SetBinContent(206,46);
   h100->SetBinContent(207,42);
   h100->SetBinContent(208,35);
   h100->SetBinContent(209,51);
   h100->SetBinContent(210,56);
   h100->SetBinContent(211,36);
   h100->SetBinContent(212,50);
   h100->SetBinContent(213,41);
   h100->SetBinContent(214,46);
   h100->SetBinContent(215,56);
   h100->SetBinContent(216,49);
   h100->SetBinContent(217,60);
   h100->SetBinContent(218,55);
   h100->SetBinContent(219,60);
   h100->SetBinContent(220,49);
   h100->SetBinContent(221,58);
   h100->SetBinContent(222,62);
   h100->SetBinContent(223,53);
   h100->SetBinContent(224,52);
   h100->SetBinContent(225,54);
   h100->SetBinContent(226,54);
   h100->SetBinContent(227,47);
   h100->SetBinContent(228,61);
   h100->SetBinContent(229,56);
   h100->SetBinContent(230,61);
   h100->SetBinContent(231,67);
   h100->SetBinContent(232,40);
   h100->SetBinContent(233,50);
   h100->SetBinContent(234,61);
   h100->SetBinContent(235,52);
   h100->SetBinContent(236,57);
   h100->SetBinContent(237,68);
   h100->SetBinContent(238,60);
   h100->SetBinContent(239,47);
   h100->SetBinContent(240,52);
   h100->SetBinContent(241,61820);
   h100->SetEntries(119198);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.5);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})-m_{J/#psi}} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(2.5 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("PEX0");
   
   TH1F *h101__1 = new TH1F("h101__1","",240,-0.4,0.2);
   h101__1->SetBinContent(1,34.63179);
   h101__1->SetBinContent(2,34.93552);
   h101__1->SetBinContent(3,35.23047);
   h101__1->SetBinContent(4,35.50757);
   h101__1->SetBinContent(5,35.76095);
   h101__1->SetBinContent(6,35.98838);
   h101__1->SetBinContent(7,36.19084);
   h101__1->SetBinContent(8,36.37164);
   h101__1->SetBinContent(9,36.53522);
   h101__1->SetBinContent(10,36.68621);
   h101__1->SetBinContent(11,36.82877);
   h101__1->SetBinContent(12,36.9662);
   h101__1->SetBinContent(13,37.10096);
   h101__1->SetBinContent(14,37.23475);
   h101__1->SetBinContent(15,37.36867);
   h101__1->SetBinContent(16,37.50344);
   h101__1->SetBinContent(17,37.63954);
   h101__1->SetBinContent(18,37.77727);
   h101__1->SetBinContent(19,37.91687);
   h101__1->SetBinContent(20,38.05852);
   h101__1->SetBinContent(21,38.2024);
   h101__1->SetBinContent(22,38.34872);
   h101__1->SetBinContent(23,38.49761);
   h101__1->SetBinContent(24,38.64923);
   h101__1->SetBinContent(25,38.80373);
   h101__1->SetBinContent(26,38.96124);
   h101__1->SetBinContent(27,39.12193);
   h101__1->SetBinContent(28,39.28596);
   h101__1->SetBinContent(29,39.45348);
   h101__1->SetBinContent(30,39.62467);
   h101__1->SetBinContent(31,39.79972);
   h101__1->SetBinContent(32,39.9788);
   h101__1->SetBinContent(33,40.16213);
   h101__1->SetBinContent(34,40.34992);
   h101__1->SetBinContent(35,40.54238);
   h101__1->SetBinContent(36,40.73976);
   h101__1->SetBinContent(37,40.94232);
   h101__1->SetBinContent(38,41.15031);
   h101__1->SetBinContent(39,41.36404);
   h101__1->SetBinContent(40,41.58379);
   h101__1->SetBinContent(41,41.80992);
   h101__1->SetBinContent(42,42.04275);
   h101__1->SetBinContent(43,42.28267);
   h101__1->SetBinContent(44,42.53008);
   h101__1->SetBinContent(45,42.7854);
   h101__1->SetBinContent(46,43.0491);
   h101__1->SetBinContent(47,43.32167);
   h101__1->SetBinContent(48,43.60365);
   h101__1->SetBinContent(49,43.8956);
   h101__1->SetBinContent(50,44.19814);
   h101__1->SetBinContent(51,44.51196);
   h101__1->SetBinContent(52,44.83775);
   h101__1->SetBinContent(53,45.1763);
   h101__1->SetBinContent(54,45.52845);
   h101__1->SetBinContent(55,45.89512);
   h101__1->SetBinContent(56,46.27731);
   h101__1->SetBinContent(57,46.67609);
   h101__1->SetBinContent(58,47.09263);
   h101__1->SetBinContent(59,47.52823);
   h101__1->SetBinContent(60,47.98428);
   h101__1->SetBinContent(61,48.46233);
   h101__1->SetBinContent(62,48.96405);
   h101__1->SetBinContent(63,49.49128);
   h101__1->SetBinContent(64,50.04608);
   h101__1->SetBinContent(65,50.63067);
   h101__1->SetBinContent(66,51.24754);
   h101__1->SetBinContent(67,51.89942);
   h101__1->SetBinContent(68,52.58936);
   h101__1->SetBinContent(69,53.32075);
   h101__1->SetBinContent(70,54.09735);
   h101__1->SetBinContent(71,54.92338);
   h101__1->SetBinContent(72,55.80356);
   h101__1->SetBinContent(73,56.74321);
   h101__1->SetBinContent(74,57.74828);
   h101__1->SetBinContent(75,58.82554);
   h101__1->SetBinContent(76,59.98264);
   h101__1->SetBinContent(77,61.22827);
   h101__1->SetBinContent(78,62.57234);
   h101__1->SetBinContent(79,64.02618);
   h101__1->SetBinContent(80,65.60278);
   h101__1->SetBinContent(81,67.31709);
   h101__1->SetBinContent(82,69.18634);
   h101__1->SetBinContent(83,71.23051);
   h101__1->SetBinContent(84,73.47276);
   h101__1->SetBinContent(85,75.94006);
   h101__1->SetBinContent(86,78.6639);
   h101__1->SetBinContent(87,81.6812);
   h101__1->SetBinContent(88,85.03529);
   h101__1->SetBinContent(89,88.77724);
   h101__1->SetBinContent(90,92.96733);
   h101__1->SetBinContent(91,97.67699);
   h101__1->SetBinContent(92,102.9909);
   h101__1->SetBinContent(93,109.0098);
   h101__1->SetBinContent(94,115.8536);
   h101__1->SetBinContent(95,123.6648);
   h101__1->SetBinContent(96,132.6141);
   h101__1->SetBinContent(97,142.9049);
   h101__1->SetBinContent(98,154.7809);
   h101__1->SetBinContent(99,168.532);
   h101__1->SetBinContent(100,184.5002);
   h101__1->SetBinContent(101,203.0803);
   h101__1->SetBinContent(102,224.7126);
   h101__1->SetBinContent(103,249.8626);
   h101__1->SetBinContent(104,278.9811);
   h101__1->SetBinContent(105,312.4416);
   h101__1->SetBinContent(106,350.4513);
   h101__1->SetBinContent(107,392.9402);
   h101__1->SetBinContent(108,439.439);
   h101__1->SetBinContent(109,488.9681);
   h101__1->SetBinContent(110,539.9678);
   h101__1->SetBinContent(111,590.3007);
   h101__1->SetBinContent(112,637.3566);
   h101__1->SetBinContent(113,678.2673);
   h101__1->SetBinContent(114,710.2166);
   h101__1->SetBinContent(115,730.7996);
   h101__1->SetBinContent(116,738.3657);
   h101__1->SetBinContent(117,732.2703);
   h101__1->SetBinContent(118,712.9785);
   h101__1->SetBinContent(119,681.9951);
   h101__1->SetBinContent(120,641.6375);
   h101__1->SetBinContent(121,594.7036);
   h101__1->SetBinContent(122,544.1061);
   h101__1->SetBinContent(123,492.5459);
   h101__1->SetBinContent(124,442.2729);
   h101__1->SetBinContent(125,394.9608);
   h101__1->SetBinContent(126,351.6865);
   h101__1->SetBinContent(127,312.9913);
   h101__1->SetBinContent(128,278.9902);
   h101__1->SetBinContent(129,249.4964);
   h101__1->SetBinContent(130,224.138);
   h101__1->SetBinContent(131,202.453);
   h101__1->SetBinContent(132,183.9582);
   h101__1->SetBinContent(133,168.1926);
   h101__1->SetBinContent(134,154.7412);
   h101__1->SetBinContent(135,143.2443);
   h101__1->SetBinContent(136,133.3978);
   h101__1->SetBinContent(137,124.9485);
   h101__1->SetBinContent(138,117.6892);
   h101__1->SetBinContent(139,111.4529);
   h101__1->SetBinContent(140,106.1096);
   h101__1->SetBinContent(141,101.5667);
   h101__1->SetBinContent(142,97.74837);
   h101__1->SetBinContent(143,94.55645);
   h101__1->SetBinContent(144,91.95126);
   h101__1->SetBinContent(145,89.93745);
   h101__1->SetBinContent(146,88.5824);
   h101__1->SetBinContent(147,88.05035);
   h101__1->SetBinContent(148,88.64909);
   h101__1->SetBinContent(149,90.88261);
   h101__1->SetBinContent(150,95.49345);
   h101__1->SetBinContent(151,103.4648);
   h101__1->SetBinContent(152,115.9413);
   h101__1->SetBinContent(153,134.028);
   h101__1->SetBinContent(154,158.4501);
   h101__1->SetBinContent(155,189.1141);
   h101__1->SetBinContent(156,224.6846);
   h101__1->SetBinContent(157,262.3588);
   h101__1->SetBinContent(158,298.0239);
   h101__1->SetBinContent(159,326.8884);
   h101__1->SetBinContent(160,344.4971);
   h101__1->SetBinContent(161,347.8423);
   h101__1->SetBinContent(162,336.1857);
   h101__1->SetBinContent(163,311.2749);
   h101__1->SetBinContent(164,276.8647);
   h101__1->SetBinContent(165,237.7292);
   h101__1->SetBinContent(166,198.5298);
   h101__1->SetBinContent(167,162.9128);
   h101__1->SetBinContent(168,133.0598);
   h101__1->SetBinContent(169,109.707);
   h101__1->SetBinContent(170,92.48812);
   h101__1->SetBinContent(171,80.4007);
   h101__1->SetBinContent(172,72.22665);
   h101__1->SetBinContent(173,66.82143);
   h101__1->SetBinContent(174,63.25904);
   h101__1->SetBinContent(175,60.86665);
   h101__1->SetBinContent(176,59.19512);
   h101__1->SetBinContent(177,57.96477);
   h101__1->SetBinContent(178,57.01083);
   h101__1->SetBinContent(179,56.23993);
   h101__1->SetBinContent(180,55.60036);
   h101__1->SetBinContent(181,55.10474);
   h101__1->SetBinContent(182,54.70924);
   h101__1->SetBinContent(183,54.3706);
   h101__1->SetBinContent(184,54.07796);
   h101__1->SetBinContent(185,53.82391);
   h101__1->SetBinContent(186,53.60242);
   h101__1->SetBinContent(187,53.40843);
   h101__1->SetBinContent(188,53.23763);
   h101__1->SetBinContent(189,53.08637);
   h101__1->SetBinContent(190,52.95159);
   h101__1->SetBinContent(191,52.83078);
   h101__1->SetBinContent(192,52.72184);
   h101__1->SetBinContent(193,52.6231);
   h101__1->SetBinContent(194,52.53319);
   h101__1->SetBinContent(195,52.45101);
   h101__1->SetBinContent(196,52.37569);
   h101__1->SetBinContent(197,52.3065);
   h101__1->SetBinContent(198,52.24289);
   h101__1->SetBinContent(199,52.18437);
   h101__1->SetBinContent(200,52.13056);
   h101__1->SetBinContent(201,52.08112);
   h101__1->SetBinContent(202,52.03579);
   h101__1->SetBinContent(203,51.99432);
   h101__1->SetBinContent(204,51.95648);
   h101__1->SetBinContent(205,51.9221);
   h101__1->SetBinContent(206,51.89098);
   h101__1->SetBinContent(207,51.86299);
   h101__1->SetBinContent(208,51.83796);
   h101__1->SetBinContent(209,51.81576);
   h101__1->SetBinContent(210,51.79626);
   h101__1->SetBinContent(211,51.77933);
   h101__1->SetBinContent(212,51.76486);
   h101__1->SetBinContent(213,51.75273);
   h101__1->SetBinContent(214,51.74285);
   h101__1->SetBinContent(215,51.73509);
   h101__1->SetBinContent(216,51.72937);
   h101__1->SetBinContent(217,51.72559);
   h101__1->SetBinContent(218,51.72363);
   h101__1->SetBinContent(219,51.7234);
   h101__1->SetBinContent(220,51.72479);
   h101__1->SetBinContent(221,51.72769);
   h101__1->SetBinContent(222,51.73195);
   h101__1->SetBinContent(223,51.73744);
   h101__1->SetBinContent(224,51.74403);
   h101__1->SetBinContent(225,51.75157);
   h101__1->SetBinContent(226,51.75985);
   h101__1->SetBinContent(227,51.76858);
   h101__1->SetBinContent(228,51.77732);
   h101__1->SetBinContent(229,51.78535);
   h101__1->SetBinContent(230,51.79158);
   h101__1->SetBinContent(231,51.79436);
   h101__1->SetBinContent(232,51.79139);
   h101__1->SetBinContent(233,51.77961);
   h101__1->SetBinContent(234,51.75537);
   h101__1->SetBinContent(235,51.71476);
   h101__1->SetBinContent(236,51.65431);
   h101__1->SetBinContent(237,51.57187);
   h101__1->SetBinContent(238,51.46749);
   h101__1->SetBinContent(239,51.34419);
   h101__1->SetBinContent(240,51.20799);
   h101__1->SetEntries(480);
   h101__1->SetDirectory(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h101__1->SetLineColor(ci);
   h101__1->SetLineWidth(3);
   h101__1->GetXaxis()->SetLabelFont(42);
   h101__1->GetXaxis()->SetLabelSize(0.035);
   h101__1->GetXaxis()->SetTitleSize(0.035);
   h101__1->GetXaxis()->SetTitleFont(42);
   h101__1->GetYaxis()->SetLabelFont(42);
   h101__1->GetYaxis()->SetLabelSize(0.035);
   h101__1->GetYaxis()->SetTitleSize(0.035);
   h101__1->GetYaxis()->SetTitleFont(42);
   h101__1->GetZaxis()->SetLabelFont(42);
   h101__1->GetZaxis()->SetLabelSize(0.035);
   h101__1->GetZaxis()->SetTitleSize(0.035);
   h101__1->GetZaxis()->SetTitleFont(42);
   h101__1->Draw("CSAME");
   
   TH1F *h102__2 = new TH1F("h102__2","",240,-0.4,0.2);
   h102__2->SetBinContent(1,32.99347);
   h102__2->SetBinContent(2,33.05552);
   h102__2->SetBinContent(3,33.11757);
   h102__2->SetBinContent(4,33.17963);
   h102__2->SetBinContent(5,33.24168);
   h102__2->SetBinContent(6,33.30373);
   h102__2->SetBinContent(7,33.36578);
   h102__2->SetBinContent(8,33.42784);
   h102__2->SetBinContent(9,33.48989);
   h102__2->SetBinContent(10,33.55194);
   h102__2->SetBinContent(11,33.614);
   h102__2->SetBinContent(12,33.67605);
   h102__2->SetBinContent(13,33.73811);
   h102__2->SetBinContent(14,33.80016);
   h102__2->SetBinContent(15,33.86221);
   h102__2->SetBinContent(16,33.92426);
   h102__2->SetBinContent(17,33.98631);
   h102__2->SetBinContent(18,34.04837);
   h102__2->SetBinContent(19,34.11042);
   h102__2->SetBinContent(20,34.17247);
   h102__2->SetBinContent(21,34.23453);
   h102__2->SetBinContent(22,34.29658);
   h102__2->SetBinContent(23,34.35863);
   h102__2->SetBinContent(24,34.42068);
   h102__2->SetBinContent(25,34.48274);
   h102__2->SetBinContent(26,34.54479);
   h102__2->SetBinContent(27,34.60684);
   h102__2->SetBinContent(28,34.6689);
   h102__2->SetBinContent(29,34.73095);
   h102__2->SetBinContent(30,34.793);
   h102__2->SetBinContent(31,34.85506);
   h102__2->SetBinContent(32,34.91711);
   h102__2->SetBinContent(33,34.97916);
   h102__2->SetBinContent(34,35.04121);
   h102__2->SetBinContent(35,35.10327);
   h102__2->SetBinContent(36,35.16532);
   h102__2->SetBinContent(37,35.22738);
   h102__2->SetBinContent(38,35.28942);
   h102__2->SetBinContent(39,35.35148);
   h102__2->SetBinContent(40,35.41353);
   h102__2->SetBinContent(41,35.47559);
   h102__2->SetBinContent(42,35.53764);
   h102__2->SetBinContent(43,35.59969);
   h102__2->SetBinContent(44,35.66174);
   h102__2->SetBinContent(45,35.7238);
   h102__2->SetBinContent(46,35.78585);
   h102__2->SetBinContent(47,35.8479);
   h102__2->SetBinContent(48,35.90995);
   h102__2->SetBinContent(49,35.97201);
   h102__2->SetBinContent(50,36.03406);
   h102__2->SetBinContent(51,36.09612);
   h102__2->SetBinContent(52,36.15816);
   h102__2->SetBinContent(53,36.22022);
   h102__2->SetBinContent(54,36.28227);
   h102__2->SetBinContent(55,36.34433);
   h102__2->SetBinContent(56,36.40638);
   h102__2->SetBinContent(57,36.46843);
   h102__2->SetBinContent(58,36.53048);
   h102__2->SetBinContent(59,36.59254);
   h102__2->SetBinContent(60,36.65459);
   h102__2->SetBinContent(61,36.71664);
   h102__2->SetBinContent(62,36.77869);
   h102__2->SetBinContent(63,36.84075);
   h102__2->SetBinContent(64,36.9028);
   h102__2->SetBinContent(65,36.96486);
   h102__2->SetBinContent(66,37.02691);
   h102__2->SetBinContent(67,37.08896);
   h102__2->SetBinContent(68,37.15101);
   h102__2->SetBinContent(69,37.21307);
   h102__2->SetBinContent(70,37.27512);
   h102__2->SetBinContent(71,37.33717);
   h102__2->SetBinContent(72,37.39922);
   h102__2->SetBinContent(73,37.46128);
   h102__2->SetBinContent(74,37.52333);
   h102__2->SetBinContent(75,37.58538);
   h102__2->SetBinContent(76,37.64744);
   h102__2->SetBinContent(77,37.70949);
   h102__2->SetBinContent(78,37.77155);
   h102__2->SetBinContent(79,37.8336);
   h102__2->SetBinContent(80,37.89565);
   h102__2->SetBinContent(81,37.9577);
   h102__2->SetBinContent(82,38.01975);
   h102__2->SetBinContent(83,38.08181);
   h102__2->SetBinContent(84,38.14386);
   h102__2->SetBinContent(85,38.20591);
   h102__2->SetBinContent(86,38.26797);
   h102__2->SetBinContent(87,38.33002);
   h102__2->SetBinContent(88,38.39207);
   h102__2->SetBinContent(89,38.45412);
   h102__2->SetBinContent(90,38.51618);
   h102__2->SetBinContent(91,38.57823);
   h102__2->SetBinContent(92,38.64028);
   h102__2->SetBinContent(93,38.70234);
   h102__2->SetBinContent(94,38.76439);
   h102__2->SetBinContent(95,38.82644);
   h102__2->SetBinContent(96,38.8885);
   h102__2->SetBinContent(97,38.95055);
   h102__2->SetBinContent(98,39.0126);
   h102__2->SetBinContent(99,39.07465);
   h102__2->SetBinContent(100,39.13671);
   h102__2->SetBinContent(101,39.19876);
   h102__2->SetBinContent(102,39.26081);
   h102__2->SetBinContent(103,39.32286);
   h102__2->SetBinContent(104,39.38492);
   h102__2->SetBinContent(105,39.44697);
   h102__2->SetBinContent(106,39.50903);
   h102__2->SetBinContent(107,39.57108);
   h102__2->SetBinContent(108,39.63313);
   h102__2->SetBinContent(109,39.69518);
   h102__2->SetBinContent(110,39.75724);
   h102__2->SetBinContent(111,39.81929);
   h102__2->SetBinContent(112,39.88134);
   h102__2->SetBinContent(113,39.94339);
   h102__2->SetBinContent(114,40.00545);
   h102__2->SetBinContent(115,40.0675);
   h102__2->SetBinContent(116,40.12955);
   h102__2->SetBinContent(117,40.1916);
   h102__2->SetBinContent(118,40.25366);
   h102__2->SetBinContent(119,40.31571);
   h102__2->SetBinContent(120,40.37777);
   h102__2->SetBinContent(121,40.43982);
   h102__2->SetBinContent(122,40.50187);
   h102__2->SetBinContent(123,40.56392);
   h102__2->SetBinContent(124,40.62598);
   h102__2->SetBinContent(125,40.68803);
   h102__2->SetBinContent(126,40.75008);
   h102__2->SetBinContent(127,40.81213);
   h102__2->SetBinContent(128,40.87419);
   h102__2->SetBinContent(129,40.93624);
   h102__2->SetBinContent(130,40.99829);
   h102__2->SetBinContent(131,41.06035);
   h102__2->SetBinContent(132,41.1224);
   h102__2->SetBinContent(133,41.18446);
   h102__2->SetBinContent(134,41.24651);
   h102__2->SetBinContent(135,41.30856);
   h102__2->SetBinContent(136,41.37061);
   h102__2->SetBinContent(137,41.43266);
   h102__2->SetBinContent(138,41.49472);
   h102__2->SetBinContent(139,41.55677);
   h102__2->SetBinContent(140,41.61882);
   h102__2->SetBinContent(141,41.68088);
   h102__2->SetBinContent(142,41.74293);
   h102__2->SetBinContent(143,41.80499);
   h102__2->SetBinContent(144,41.86703);
   h102__2->SetBinContent(145,41.92909);
   h102__2->SetBinContent(146,41.99114);
   h102__2->SetBinContent(147,42.05319);
   h102__2->SetBinContent(148,42.11525);
   h102__2->SetBinContent(149,42.1773);
   h102__2->SetBinContent(150,42.23936);
   h102__2->SetBinContent(151,42.30141);
   h102__2->SetBinContent(152,42.36346);
   h102__2->SetBinContent(153,42.42551);
   h102__2->SetBinContent(154,42.48756);
   h102__2->SetBinContent(155,42.54962);
   h102__2->SetBinContent(156,42.61167);
   h102__2->SetBinContent(157,42.67373);
   h102__2->SetBinContent(158,42.73577);
   h102__2->SetBinContent(159,42.79783);
   h102__2->SetBinContent(160,42.85989);
   h102__2->SetBinContent(161,42.92194);
   h102__2->SetBinContent(162,42.98399);
   h102__2->SetBinContent(163,43.04604);
   h102__2->SetBinContent(164,43.1081);
   h102__2->SetBinContent(165,43.17015);
   h102__2->SetBinContent(166,43.2322);
   h102__2->SetBinContent(167,43.29425);
   h102__2->SetBinContent(168,43.35631);
   h102__2->SetBinContent(169,43.41836);
   h102__2->SetBinContent(170,43.48042);
   h102__2->SetBinContent(171,43.54247);
   h102__2->SetBinContent(172,43.60452);
   h102__2->SetBinContent(173,43.66657);
   h102__2->SetBinContent(174,43.72863);
   h102__2->SetBinContent(175,43.79068);
   h102__2->SetBinContent(176,43.85273);
   h102__2->SetBinContent(177,43.91478);
   h102__2->SetBinContent(178,43.97684);
   h102__2->SetBinContent(179,44.03889);
   h102__2->SetBinContent(180,44.10094);
   h102__2->SetBinContent(181,44.16299);
   h102__2->SetBinContent(182,44.22505);
   h102__2->SetBinContent(183,44.2871);
   h102__2->SetBinContent(184,44.34916);
   h102__2->SetBinContent(185,44.41121);
   h102__2->SetBinContent(186,44.47326);
   h102__2->SetBinContent(187,44.53531);
   h102__2->SetBinContent(188,44.59737);
   h102__2->SetBinContent(189,44.65942);
   h102__2->SetBinContent(190,44.72147);
   h102__2->SetBinContent(191,44.78352);
   h102__2->SetBinContent(192,44.84558);
   h102__2->SetBinContent(193,44.90763);
   h102__2->SetBinContent(194,44.96968);
   h102__2->SetBinContent(195,45.03174);
   h102__2->SetBinContent(196,45.09379);
   h102__2->SetBinContent(197,45.15584);
   h102__2->SetBinContent(198,45.2179);
   h102__2->SetBinContent(199,45.27995);
   h102__2->SetBinContent(200,45.342);
   h102__2->SetBinContent(201,45.40405);
   h102__2->SetBinContent(202,45.46611);
   h102__2->SetBinContent(203,45.52816);
   h102__2->SetBinContent(204,45.59021);
   h102__2->SetBinContent(205,45.65227);
   h102__2->SetBinContent(206,45.71432);
   h102__2->SetBinContent(207,45.77637);
   h102__2->SetBinContent(208,45.83842);
   h102__2->SetBinContent(209,45.90048);
   h102__2->SetBinContent(210,45.96253);
   h102__2->SetBinContent(211,46.02458);
   h102__2->SetBinContent(212,46.08664);
   h102__2->SetBinContent(213,46.14869);
   h102__2->SetBinContent(214,46.21074);
   h102__2->SetBinContent(215,46.2728);
   h102__2->SetBinContent(216,46.33485);
   h102__2->SetBinContent(217,46.3969);
   h102__2->SetBinContent(218,46.45895);
   h102__2->SetBinContent(219,46.52101);
   h102__2->SetBinContent(220,46.58306);
   h102__2->SetBinContent(221,46.64511);
   h102__2->SetBinContent(222,46.70716);
   h102__2->SetBinContent(223,46.76922);
   h102__2->SetBinContent(224,46.83128);
   h102__2->SetBinContent(225,46.89333);
   h102__2->SetBinContent(226,46.95538);
   h102__2->SetBinContent(227,47.01743);
   h102__2->SetBinContent(228,47.07948);
   h102__2->SetBinContent(229,47.14154);
   h102__2->SetBinContent(230,47.20359);
   h102__2->SetBinContent(231,47.26564);
   h102__2->SetBinContent(232,47.32769);
   h102__2->SetBinContent(233,47.38975);
   h102__2->SetBinContent(234,47.45181);
   h102__2->SetBinContent(235,47.51385);
   h102__2->SetBinContent(236,47.5759);
   h102__2->SetBinContent(237,47.63796);
   h102__2->SetBinContent(238,47.70001);
   h102__2->SetBinContent(239,47.76207);
   h102__2->SetBinContent(240,47.82412);
   h102__2->SetEntries(480);
   h102__2->SetDirectory(0);

   ci = TColor::GetColor("#0000ff");
   h102__2->SetLineColor(ci);
   h102__2->SetLineStyle(2);
   h102__2->SetLineWidth(3);
   h102__2->GetXaxis()->SetLabelFont(42);
   h102__2->GetXaxis()->SetLabelSize(0.035);
   h102__2->GetXaxis()->SetTitleSize(0.035);
   h102__2->GetXaxis()->SetTitleFont(42);
   h102__2->GetYaxis()->SetLabelFont(42);
   h102__2->GetYaxis()->SetLabelSize(0.035);
   h102__2->GetYaxis()->SetTitleSize(0.035);
   h102__2->GetYaxis()->SetTitleFont(42);
   h102__2->GetZaxis()->SetLabelFont(42);
   h102__2->GetZaxis()->SetLabelSize(0.035);
   h102__2->GetZaxis()->SetTitleSize(0.035);
   h102__2->GetZaxis()->SetTitleFont(42);
   h102__2->Draw("CSAME");
   
   TH1F *h103__3 = new TH1F("h103__3","",240,-0.4,0.2);
   h103__3->SetBinContent(1,1.609696);
   h103__3->SetBinContent(2,1.850889);
   h103__3->SetBinContent(3,2.083305);
   h103__3->SetBinContent(4,2.297884);
   h103__3->SetBinContent(5,2.488767);
   h103__3->SetBinContent(6,2.653717);
   h103__3->SetBinContent(7,2.793729);
   h103__3->SetBinContent(8,2.91209);
   h103__3->SetBinContent(9,3.013249);
   h103__3->SetBinContent(10,3.101835);
   h103__3->SetBinContent(11,3.181982);
   h103__3->SetBinContent(12,3.257009);
   h103__3->SetBinContent(13,3.329363);
   h103__3->SetBinContent(14,3.400735);
   h103__3->SetBinContent(15,3.472241);
   h103__3->SetBinContent(16,3.544596);
   h103__3->SetBinContent(17,3.618266);
   h103__3->SetBinContent(18,3.693564);
   h103__3->SetBinContent(19,3.770721);
   h103__3->SetBinContent(20,3.849925);
   h103__3->SetBinContent(21,3.931355);
   h103__3->SetBinContent(22,4.015207);
   h103__3->SetBinContent(23,4.101634);
   h103__3->SetBinContent(24,4.19078);
   h103__3->SetBinContent(25,4.282789);
   h103__3->SetBinContent(26,4.377811);
   h103__3->SetBinContent(27,4.475999);
   h103__3->SetBinContent(28,4.577512);
   h103__3->SetBinContent(29,4.682513);
   h103__3->SetBinContent(30,4.791175);
   h103__3->SetBinContent(31,4.90368);
   h103__3->SetBinContent(32,5.020217);
   h103__3->SetBinContent(33,5.140986);
   h103__3->SetBinContent(34,5.266199);
   h103__3->SetBinContent(35,5.396081);
   h103__3->SetBinContent(36,5.53087);
   h103__3->SetBinContent(37,5.670819);
   h103__3->SetBinContent(38,5.816197);
   h103__3->SetBinContent(39,5.967291);
   h103__3->SetBinContent(40,6.124407);
   h103__3->SetBinContent(41,6.287872);
   h103__3->SetBinContent(42,6.458036);
   h103__3->SetBinContent(43,6.635272);
   h103__3->SetBinContent(44,6.819979);
   h103__3->SetBinContent(45,7.012588);
   h103__3->SetBinContent(46,7.213558);
   h103__3->SetBinContent(47,7.423384);
   h103__3->SetBinContent(48,7.642598);
   h103__3->SetBinContent(49,7.871772);
   h103__3->SetBinContent(50,8.111523);
   h103__3->SetBinContent(51,8.362516);
   h103__3->SetBinContent(52,8.625473);
   h103__3->SetBinContent(53,8.901169);
   h103__3->SetBinContent(54,9.190449);
   h103__3->SetBinContent(55,9.494226);
   h103__3->SetBinContent(56,9.813492);
   h103__3->SetBinContent(57,10.14933);
   h103__3->SetBinContent(58,10.50291);
   h103__3->SetBinContent(59,10.87552);
   h103__3->SetBinContent(60,11.26856);
   h103__3->SetBinContent(61,11.68356);
   h103__3->SetBinContent(62,12.12221);
   h103__3->SetBinContent(63,12.58635);
   h103__3->SetBinContent(64,13.07801);
   h103__3->SetBinContent(65,13.59945);
   h103__3->SetBinContent(66,14.15312);
   h103__3->SetBinContent(67,14.74178);
   h103__3->SetBinContent(68,15.36846);
   h103__3->SetBinContent(69,16.03655);
   h103__3->SetBinContent(70,16.74981);
   h103__3->SetBinContent(71,17.51247);
   h103__3->SetBinContent(72,18.32924);
   h103__3->SetBinContent(73,19.20541);
   h103__3->SetBinContent(74,20.14698);
   h103__3->SetBinContent(75,21.16069);
   h103__3->SetBinContent(76,22.25418);
   h103__3->SetBinContent(77,23.43615);
   h103__3->SetBinContent(78,24.71651);
   h103__3->SetBinContent(79,26.10657);
   h103__3->SetBinContent(80,27.61934);
   h103__3->SetBinContent(81,29.26976);
   h103__3->SetBinContent(82,31.07505);
   h103__3->SetBinContent(83,33.05519);
   h103__3->SetBinContent(84,35.23333);
   h103__3->SetBinContent(85,37.63644);
   h103__3->SetBinContent(86,40.29602);
   h103__3->SetBinContent(87,43.24897);
   h103__3->SetBinContent(88,46.53861);
   h103__3->SetBinContent(89,50.216);
   h103__3->SetBinContent(90,54.34146);
   h103__3->SetBinContent(91,58.98636);
   h103__3->SetBinContent(92,64.23544);
   h103__3->SetBinContent(93,70.18935);
   h103__3->SetBinContent(94,76.96794);
   h103__3->SetBinContent(95,84.71396);
   h103__3->SetBinContent(96,93.59779);
   h103__3->SetBinContent(97,103.8231);
   h103__3->SetBinContent(98,115.6333);
   h103__3->SetBinContent(99,129.3185);
   h103__3->SetBinContent(100,145.2206);
   h103__3->SetBinContent(101,163.7343);
   h103__3->SetBinContent(102,185.3002);
   h103__3->SetBinContent(103,210.3834);
   h103__3->SetBinContent(104,239.4348);
   h103__3->SetBinContent(105,272.828);
   h103__3->SetBinContent(106,310.7701);
   h103__3->SetBinContent(107,353.1911);
   h103__3->SetBinContent(108,399.6216);
   h103__3->SetBinContent(109,449.0821);
   h103__3->SetBinContent(110,500.0127);
   h103__3->SetBinContent(111,550.2761);
   h103__3->SetBinContent(112,597.262);
   h103__3->SetBinContent(113,638.1022);
   h103__3->SetBinContent(114,669.9802);
   h103__3->SetBinContent(115,690.4915);
   h103__3->SetBinContent(116,697.985);
   h103__3->SetBinContent(117,691.8163);
   h103__3->SetBinContent(118,672.4502);
   h103__3->SetBinContent(119,641.3915);
   h103__3->SetBinContent(120,600.9575);
   h103__3->SetBinContent(121,553.9459);
   h103__3->SetBinContent(122,503.2692);
   h103__3->SetBinContent(123,451.6279);
   h103__3->SetBinContent(124,401.2719);
   h103__3->SetBinContent(125,353.8744);
   h103__3->SetBinContent(126,310.5117);
   h103__3->SetBinContent(127,271.7247);
   h103__3->SetBinContent(128,237.6277);
   h103__3->SetBinContent(129,208.0328);
   h103__3->SetBinContent(130,182.567);
   h103__3->SetBinContent(131,160.7667);
   h103__3->SetBinContent(132,142.1469);
   h103__3->SetBinContent(133,126.244);
   h103__3->SetBinContent(134,112.6401);
   h103__3->SetBinContent(135,100.9713);
   h103__3->SetBinContent(136,90.92837);
   h103__3->SetBinContent(137,82.25137);
   h103__3->SetBinContent(138,74.72359);
   h103__3->SetBinContent(139,68.16489);
   h103__3->SetBinContent(140,62.42584);
   h103__3->SetBinContent(141,57.38255);
   h103__3->SetBinContent(142,52.93218);
   h103__3->SetBinContent(143,48.98919);
   h103__3->SetBinContent(144,45.48212);
   h103__3->SetBinContent(145,42.35107);
   h103__3->SetBinContent(146,39.54562);
   h103__3->SetBinContent(147,37.02316);
   h103__3->SetBinContent(148,34.74751);
   h103__3->SetBinContent(149,32.68789);
   h103__3->SetBinContent(150,30.818);
   h103__3->SetBinContent(151,29.1153);
   h103__3->SetBinContent(152,27.56042);
   h103__3->SetBinContent(153,26.13665);
   h103__3->SetBinContent(154,24.82956);
   h103__3->SetBinContent(155,23.62661);
   h103__3->SetBinContent(156,22.5169);
   h103__3->SetBinContent(157,21.49092);
   h103__3->SetBinContent(158,20.54035);
   h103__3->SetBinContent(159,19.65787);
   h103__3->SetBinContent(160,18.83706);
   h103__3->SetBinContent(161,18.0722);
   h103__3->SetBinContent(162,17.35828);
   h103__3->SetBinContent(163,16.69081);
   h103__3->SetBinContent(164,16.0658);
   h103__3->SetBinContent(165,15.47968);
   h103__3->SetBinContent(166,14.92926);
   h103__3->SetBinContent(167,14.41167);
   h103__3->SetBinContent(168,13.92432);
   h103__3->SetBinContent(169,13.46488);
   h103__3->SetBinContent(170,13.03124);
   h103__3->SetBinContent(171,12.62149);
   h103__3->SetBinContent(172,12.23389);
   h103__3->SetBinContent(173,11.86686);
   h103__3->SetBinContent(174,11.51896);
   h103__3->SetBinContent(175,11.18888);
   h103__3->SetBinContent(176,10.87541);
   h103__3->SetBinContent(177,10.57745);
   h103__3->SetBinContent(178,10.29399);
   h103__3->SetBinContent(179,10.02408);
   h103__3->SetBinContent(180,9.76689);
   h103__3->SetBinContent(181,9.521612);
   h103__3->SetBinContent(182,9.287521);
   h103__3->SetBinContent(183,9.063947);
   h103__3->SetBinContent(184,8.850261);
   h103__3->SetBinContent(185,8.645886);
   h103__3->SetBinContent(186,8.450289);
   h103__3->SetBinContent(187,8.262967);
   h103__3->SetBinContent(188,8.083461);
   h103__3->SetBinContent(189,7.911337);
   h103__3->SetBinContent(190,7.746194);
   h103__3->SetBinContent(191,7.587658);
   h103__3->SetBinContent(192,7.435378);
   h103__3->SetBinContent(193,7.289028);
   h103__3->SetBinContent(194,7.148302);
   h103__3->SetBinContent(195,7.012912);
   h103__3->SetBinContent(196,6.882591);
   h103__3->SetBinContent(197,6.757087);
   h103__3->SetBinContent(198,6.636164);
   h103__3->SetBinContent(199,6.519598);
   h103__3->SetBinContent(200,6.407181);
   h103__3->SetBinContent(201,6.298717);
   h103__3->SetBinContent(202,6.19402);
   h103__3->SetBinContent(203,6.092916);
   h103__3->SetBinContent(204,5.995239);
   h103__3->SetBinContent(205,5.900834);
   h103__3->SetBinContent(206,5.809553);
   h103__3->SetBinContent(207,5.721257);
   h103__3->SetBinContent(208,5.635812);
   h103__3->SetBinContent(209,5.553094);
   h103__3->SetBinContent(210,5.472981);
   h103__3->SetBinContent(211,5.395361);
   h103__3->SetBinContent(212,5.320123);
   h103__3->SetBinContent(213,5.247161);
   h103__3->SetBinContent(214,5.176374);
   h103__3->SetBinContent(215,5.107663);
   h103__3->SetBinContent(216,5.04093);
   h103__3->SetBinContent(217,4.976078);
   h103__3->SetBinContent(218,4.913012);
   h103__3->SetBinContent(219,4.85163);
   h103__3->SetBinContent(220,4.79183);
   h103__3->SetBinContent(221,4.733493);
   h103__3->SetBinContent(222,4.676487);
   h103__3->SetBinContent(223,4.620681);
   h103__3->SetBinContent(224,4.565947);
   h103__3->SetBinContent(225,4.512131);
   h103__3->SetBinContent(226,4.459033);
   h103__3->SetBinContent(227,4.406366);
   h103__3->SetBinContent(228,4.353683);
   h103__3->SetBinContent(229,4.300282);
   h103__3->SetBinContent(230,4.245072);
   h103__3->SetBinContent(231,4.186421);
   h103__3->SetBinContent(232,4.122022);
   h103__3->SetBinContent(233,4.048843);
   h103__3->SetBinContent(234,3.963244);
   h103__3->SetBinContent(235,3.861346);
   h103__3->SetBinContent(236,3.739688);
   h103__3->SetBinContent(237,3.596119);
   h103__3->SetBinContent(238,3.430713);
   h103__3->SetBinContent(239,3.246451);
   h103__3->SetBinContent(240,3.049341);
   h103__3->SetEntries(480);
   h103__3->SetDirectory(0);
   h103__3->SetLineColor(6);
   h103__3->SetLineStyle(3);
   h103__3->SetLineWidth(3);
   h103__3->GetXaxis()->SetLabelFont(42);
   h103__3->GetXaxis()->SetLabelSize(0.035);
   h103__3->GetXaxis()->SetTitleSize(0.035);
   h103__3->GetXaxis()->SetTitleFont(42);
   h103__3->GetYaxis()->SetLabelFont(42);
   h103__3->GetYaxis()->SetLabelSize(0.035);
   h103__3->GetYaxis()->SetTitleSize(0.035);
   h103__3->GetYaxis()->SetTitleFont(42);
   h103__3->GetZaxis()->SetLabelFont(42);
   h103__3->GetZaxis()->SetLabelSize(0.035);
   h103__3->GetZaxis()->SetTitleSize(0.035);
   h103__3->GetZaxis()->SetTitleFont(42);
   h103__3->Draw("CSAME");
   
   TH1F *h104__4 = new TH1F("h104__4","",240,-0.4,0.2);
   h104__4->SetBinContent(1,0.02862687);
   h104__4->SetBinContent(2,0.0291137);
   h104__4->SetBinContent(3,0.0295944);
   h104__4->SetBinContent(4,0.03006002);
   h104__4->SetBinContent(5,0.03050481);
   h104__4->SetBinContent(6,0.03092667);
   h104__4->SetBinContent(7,0.03132675);
   h104__4->SetBinContent(8,0.03170848);
   h104__4->SetBinContent(9,0.03207649);
   h104__4->SetBinContent(10,0.03243557);
   h104__4->SetBinContent(11,0.03279002);
   h104__4->SetBinContent(12,0.03314331);
   h104__4->SetBinContent(13,0.03349804);
   h104__4->SetBinContent(14,0.03385603);
   h104__4->SetBinContent(15,0.03421852);
   h104__4->SetBinContent(16,0.03458633);
   h104__4->SetBinContent(17,0.03496004);
   h104__4->SetBinContent(18,0.03534004);
   h104__4->SetBinContent(19,0.03572668);
   h104__4->SetBinContent(20,0.03612023);
   h104__4->SetBinContent(21,0.03652097);
   h104__4->SetBinContent(22,0.0369292);
   h104__4->SetBinContent(23,0.03734516);
   h104__4->SetBinContent(24,0.03776909);
   h104__4->SetBinContent(25,0.03820124);
   h104__4->SetBinContent(26,0.03864186);
   h104__4->SetBinContent(27,0.0390912);
   h104__4->SetBinContent(28,0.03954953);
   h104__4->SetBinContent(29,0.04001711);
   h104__4->SetBinContent(30,0.04049421);
   h104__4->SetBinContent(31,0.04098113);
   h104__4->SetBinContent(32,0.04147815);
   h104__4->SetBinContent(33,0.04198558);
   h104__4->SetBinContent(34,0.04250373);
   h104__4->SetBinContent(35,0.04303292);
   h104__4->SetBinContent(36,0.0435735);
   h104__4->SetBinContent(37,0.0441258);
   h104__4->SetBinContent(38,0.0446902);
   h104__4->SetBinContent(39,0.04526708);
   h104__4->SetBinContent(40,0.04585683);
   h104__4->SetBinContent(41,0.04645985);
   h104__4->SetBinContent(42,0.04707659);
   h104__4->SetBinContent(43,0.04770746);
   h104__4->SetBinContent(44,0.04835295);
   h104__4->SetBinContent(45,0.04901354);
   h104__4->SetBinContent(46,0.04968973);
   h104__4->SetBinContent(47,0.05038204);
   h104__4->SetBinContent(48,0.05109102);
   h104__4->SetBinContent(49,0.05181725);
   h104__4->SetBinContent(50,0.05256133);
   h104__4->SetBinContent(51,0.05332388);
   h104__4->SetBinContent(52,0.05410556);
   h104__4->SetBinContent(53,0.05490704);
   h104__4->SetBinContent(54,0.05572905);
   h104__4->SetBinContent(55,0.05657235);
   h104__4->SetBinContent(56,0.05743771);
   h104__4->SetBinContent(57,0.05832595);
   h104__4->SetBinContent(58,0.05923795);
   h104__4->SetBinContent(59,0.06017461);
   h104__4->SetBinContent(60,0.06113689);
   h104__4->SetBinContent(61,0.06212578);
   h104__4->SetBinContent(62,0.06314234);
   h104__4->SetBinContent(63,0.06418767);
   h104__4->SetBinContent(64,0.06526294);
   h104__4->SetBinContent(65,0.06636936);
   h104__4->SetBinContent(66,0.06750824);
   h104__4->SetBinContent(67,0.06868093);
   h104__4->SetBinContent(68,0.06988887);
   h104__4->SetBinContent(69,0.07113357);
   h104__4->SetBinContent(70,0.07241664);
   h104__4->SetBinContent(71,0.07373975);
   h104__4->SetBinContent(72,0.07510471);
   h104__4->SetBinContent(73,0.0765134);
   h104__4->SetBinContent(74,0.07796783);
   h104__4->SetBinContent(75,0.07947013);
   h104__4->SetBinContent(76,0.08102255);
   h104__4->SetBinContent(77,0.08262747);
   h104__4->SetBinContent(78,0.08428746);
   h104__4->SetBinContent(79,0.0860052);
   h104__4->SetBinContent(80,0.08778358);
   h104__4->SetBinContent(81,0.08962566);
   h104__4->SetBinContent(82,0.09153472);
   h104__4->SetBinContent(83,0.09351425);
   h104__4->SetBinContent(84,0.09556797);
   h104__4->SetBinContent(85,0.09769987);
   h104__4->SetBinContent(86,0.09991422);
   h104__4->SetBinContent(87,0.1022156);
   h104__4->SetBinContent(88,0.1046089);
   h104__4->SetBinContent(89,0.1070994);
   h104__4->SetBinContent(90,0.1096927);
   h104__4->SetBinContent(91,0.112395);
   h104__4->SetBinContent(92,0.1152129);
   h104__4->SetBinContent(93,0.1181534);
   h104__4->SetBinContent(94,0.1212242);
   h104__4->SetBinContent(95,0.1244336);
   h104__4->SetBinContent(96,0.1277907);
   h104__4->SetBinContent(97,0.1313051);
   h104__4->SetBinContent(98,0.1349876);
   h104__4->SetBinContent(99,0.1388496);
   h104__4->SetBinContent(100,0.1429038);
   h104__4->SetBinContent(101,0.147164);
   h104__4->SetBinContent(102,0.1516453);
   h104__4->SetBinContent(103,0.1563642);
   h104__4->SetBinContent(104,0.1613389);
   h104__4->SetBinContent(105,0.1665895);
   h104__4->SetBinContent(106,0.1721381);
   h104__4->SetBinContent(107,0.1780092);
   h104__4->SetBinContent(108,0.1842299);
   h104__4->SetBinContent(109,0.1908305);
   h104__4->SetBinContent(110,0.1978446);
   h104__4->SetBinContent(111,0.2053101);
   h104__4->SetBinContent(112,0.2132692);
   h104__4->SetBinContent(113,0.2217699);
   h104__4->SetBinContent(114,0.2308666);
   h104__4->SetBinContent(115,0.240621);
   h104__4->SetBinContent(116,0.2511042);
   h104__4->SetBinContent(117,0.2623985);
   h104__4->SetBinContent(118,0.2745996);
   h104__4->SetBinContent(119,0.2878202);
   h104__4->SetBinContent(120,0.3021941);
   h104__4->SetBinContent(121,0.317882);
   h104__4->SetBinContent(122,0.3350788);
   h104__4->SetBinContent(123,0.3540231);
   h104__4->SetBinContent(124,0.3750103);
   h104__4->SetBinContent(125,0.3984083);
   h104__4->SetBinContent(126,0.4246792);
   h104__4->SetBinContent(127,0.4544062);
   h104__4->SetBinContent(128,0.4883276);
   h104__4->SetBinContent(129,0.5273806);
   h104__4->SetBinContent(130,0.5727556);
   h104__4->SetBinContent(131,0.6259657);
   h104__4->SetBinContent(132,0.6889338);
   h104__4->SetBinContent(133,0.7641067);
   h104__4->SetBinContent(134,0.8546053);
   h104__4->SetBinContent(135,0.9644338);
   h104__4->SetBinContent(136,1.098785);
   h104__4->SetBinContent(137,1.264514);
   h104__4->SetBinContent(138,1.47093);
   h104__4->SetBinContent(139,1.731195);
   h104__4->SetBinContent(140,2.064945);
   h104__4->SetBinContent(141,2.503234);
   h104__4->SetBinContent(142,3.073262);
   h104__4->SetBinContent(143,3.762285);
   h104__4->SetBinContent(144,4.602106);
   h104__4->SetBinContent(145,5.657296);
   h104__4->SetBinContent(146,7.045633);
   h104__4->SetBinContent(147,8.974001);
   h104__4->SetBinContent(148,11.78634);
   h104__4->SetBinContent(149,16.01742);
   h104__4->SetBinContent(150,22.43609);
   h104__4->SetBinContent(151,32.04808);
   h104__4->SetBinContent(152,46.01745);
   h104__4->SetBinContent(153,65.46581);
   h104__4->SetBinContent(154,91.13295);
   h104__4->SetBinContent(155,122.9379);
   h104__4->SetBinContent(156,159.5561);
   h104__4->SetBinContent(157,198.1942);
   h104__4->SetBinContent(158,234.7477);
   h104__4->SetBinContent(159,264.4327);
   h104__4->SetBinContent(160,282.8001);
   h104__4->SetBinContent(161,286.8481);
   h104__4->SetBinContent(162,275.8434);
   h104__4->SetBinContent(163,251.5381);
   h104__4->SetBinContent(164,217.6908);
   h104__4->SetBinContent(165,179.0794);
   h104__4->SetBinContent(166,140.3683);
   h104__4->SetBinContent(167,105.2068);
   h104__4->SetBinContent(168,75.77921);
   h104__4->SetBinContent(169,52.82375);
   h104__4->SetBinContent(170,35.97647);
   h104__4->SetBinContent(171,24.23674);
   h104__4->SetBinContent(172,16.38824);
   h104__4->SetBinContent(173,11.28799);
   h104__4->SetBinContent(174,8.011451);
   h104__4->SetBinContent(175,5.887087);
   h104__4->SetBinContent(176,4.466976);
   h104__4->SetBinContent(177,3.472533);
   h104__4->SetBinContent(178,2.740007);
   h104__4->SetBinContent(179,2.176957);
   h104__4->SetBinContent(180,1.732529);
   h104__4->SetBinContent(181,1.420136);
   h104__4->SetBinContent(182,1.196674);
   h104__4->SetBinContent(183,1.019547);
   h104__4->SetBinContent(184,0.8785471);
   h104__4->SetBinContent(185,0.7668122);
   h104__4->SetBinContent(186,0.6788697);
   h104__4->SetBinContent(187,0.6101481);
   h104__4->SetBinContent(188,0.5567997);
   h104__4->SetBinContent(189,0.5156093);
   h104__4->SetBinContent(190,0.4839248);
   h104__4->SetBinContent(191,0.4595906);
   h104__4->SetBinContent(192,0.4408814);
   h104__4->SetBinContent(193,0.4264368);
   h104__4->SetBinContent(194,0.4151997);
   h104__4->SetBinContent(195,0.4063597);
   h104__4->SetBinContent(196,0.3993037);
   h104__4->SetBinContent(197,0.3935734);
   h104__4->SetBinContent(198,0.3888296);
   h104__4->SetBinContent(199,0.3848239);
   h104__4->SetBinContent(200,0.3813756);
   h104__4->SetBinContent(201,0.378354);
   h104__4->SetBinContent(202,0.3756644);
   h104__4->SetBinContent(203,0.3732389);
   h104__4->SetBinContent(204,0.3710278);
   h104__4->SetBinContent(205,0.3689947);
   h104__4->SetBinContent(206,0.3671125);
   h104__4->SetBinContent(207,0.3653607);
   h104__4->SetBinContent(208,0.3637235);
   h104__4->SetBinContent(209,0.362188);
   h104__4->SetBinContent(210,0.3607441);
   h104__4->SetBinContent(211,0.3593831);
   h104__4->SetBinContent(212,0.3580977);
   h104__4->SetBinContent(213,0.3568816);
   h104__4->SetBinContent(214,0.3557291);
   h104__4->SetBinContent(215,0.3546353);
   h104__4->SetBinContent(216,0.3535959);
   h104__4->SetBinContent(217,0.3526067);
   h104__4->SetBinContent(218,0.351664);
   h104__4->SetBinContent(219,0.3507646);
   h104__4->SetBinContent(220,0.3499053);
   h104__4->SetBinContent(221,0.3490832);
   h104__4->SetBinContent(222,0.3482955);
   h104__4->SetBinContent(223,0.3475395);
   h104__4->SetBinContent(224,0.346813);
   h104__4->SetBinContent(225,0.3461134);
   h104__4->SetBinContent(226,0.3454384);
   h104__4->SetBinContent(227,0.3447851);
   h104__4->SetBinContent(228,0.3441503);
   h104__4->SetBinContent(229,0.3435294);
   h104__4->SetBinContent(230,0.3429162);
   h104__4->SetBinContent(231,0.3423019);
   h104__4->SetBinContent(232,0.3416751);
   h104__4->SetBinContent(233,0.3410206);
   h104__4->SetBinContent(234,0.3403211);
   h104__4->SetBinContent(235,0.3395582);
   h104__4->SetBinContent(236,0.3387158);
   h104__4->SetBinContent(237,0.3377841);
   h104__4->SetBinContent(238,0.3367641);
   h104__4->SetBinContent(239,0.3356701);
   h104__4->SetBinContent(240,0.3345304);
   h104__4->SetEntries(480);
   h104__4->SetDirectory(0);

   ci = TColor::GetColor("#006633");
   h104__4->SetLineColor(ci);
   h104__4->SetLineStyle(4);
   h104__4->SetLineWidth(3);
   h104__4->GetXaxis()->SetLabelFont(42);
   h104__4->GetXaxis()->SetLabelSize(0.035);
   h104__4->GetXaxis()->SetTitleSize(0.035);
   h104__4->GetXaxis()->SetTitleFont(42);
   h104__4->GetYaxis()->SetLabelFont(42);
   h104__4->GetYaxis()->SetLabelSize(0.035);
   h104__4->GetYaxis()->SetTitleSize(0.035);
   h104__4->GetYaxis()->SetTitleFont(42);
   h104__4->GetZaxis()->SetLabelFont(42);
   h104__4->GetZaxis()->SetLabelSize(0.035);
   h104__4->GetZaxis()->SetTitleSize(0.035);
   h104__4->GetZaxis()->SetTitleFont(42);
   h104__4->Draw("CSAME");
   
   TH1F *h100 = new TH1F("h100","metac   ",240,-0.4,0.2);
   h100->SetBinContent(0,27013);
   h100->SetBinContent(1,34);
   h100->SetBinContent(2,35);
   h100->SetBinContent(3,48);
   h100->SetBinContent(4,42);
   h100->SetBinContent(5,37);
   h100->SetBinContent(6,38);
   h100->SetBinContent(7,49);
   h100->SetBinContent(8,30);
   h100->SetBinContent(9,47);
   h100->SetBinContent(10,46);
   h100->SetBinContent(11,48);
   h100->SetBinContent(12,42);
   h100->SetBinContent(13,38);
   h100->SetBinContent(14,40);
   h100->SetBinContent(15,43);
   h100->SetBinContent(16,39);
   h100->SetBinContent(17,36);
   h100->SetBinContent(18,44);
   h100->SetBinContent(19,47);
   h100->SetBinContent(20,53);
   h100->SetBinContent(21,38);
   h100->SetBinContent(22,33);
   h100->SetBinContent(23,35);
   h100->SetBinContent(24,39);
   h100->SetBinContent(25,37);
   h100->SetBinContent(26,38);
   h100->SetBinContent(27,47);
   h100->SetBinContent(28,46);
   h100->SetBinContent(29,41);
   h100->SetBinContent(30,38);
   h100->SetBinContent(31,32);
   h100->SetBinContent(32,34);
   h100->SetBinContent(33,37);
   h100->SetBinContent(34,42);
   h100->SetBinContent(35,49);
   h100->SetBinContent(36,47);
   h100->SetBinContent(37,39);
   h100->SetBinContent(38,46);
   h100->SetBinContent(39,38);
   h100->SetBinContent(40,42);
   h100->SetBinContent(41,47);
   h100->SetBinContent(42,39);
   h100->SetBinContent(43,47);
   h100->SetBinContent(44,41);
   h100->SetBinContent(45,47);
   h100->SetBinContent(46,53);
   h100->SetBinContent(47,46);
   h100->SetBinContent(48,48);
   h100->SetBinContent(49,42);
   h100->SetBinContent(50,32);
   h100->SetBinContent(51,40);
   h100->SetBinContent(52,51);
   h100->SetBinContent(53,44);
   h100->SetBinContent(54,45);
   h100->SetBinContent(55,45);
   h100->SetBinContent(56,54);
   h100->SetBinContent(57,53);
   h100->SetBinContent(58,35);
   h100->SetBinContent(59,37);
   h100->SetBinContent(60,58);
   h100->SetBinContent(61,48);
   h100->SetBinContent(62,42);
   h100->SetBinContent(63,54);
   h100->SetBinContent(64,43);
   h100->SetBinContent(65,67);
   h100->SetBinContent(66,46);
   h100->SetBinContent(67,45);
   h100->SetBinContent(68,52);
   h100->SetBinContent(69,58);
   h100->SetBinContent(70,50);
   h100->SetBinContent(71,52);
   h100->SetBinContent(72,42);
   h100->SetBinContent(73,50);
   h100->SetBinContent(74,63);
   h100->SetBinContent(75,53);
   h100->SetBinContent(76,46);
   h100->SetBinContent(77,62);
   h100->SetBinContent(78,76);
   h100->SetBinContent(79,70);
   h100->SetBinContent(80,72);
   h100->SetBinContent(81,71);
   h100->SetBinContent(82,66);
   h100->SetBinContent(83,75);
   h100->SetBinContent(84,77);
   h100->SetBinContent(85,62);
   h100->SetBinContent(86,75);
   h100->SetBinContent(87,90);
   h100->SetBinContent(88,78);
   h100->SetBinContent(89,78);
   h100->SetBinContent(90,87);
   h100->SetBinContent(91,95);
   h100->SetBinContent(92,90);
   h100->SetBinContent(93,96);
   h100->SetBinContent(94,111);
   h100->SetBinContent(95,93);
   h100->SetBinContent(96,145);
   h100->SetBinContent(97,129);
   h100->SetBinContent(98,168);
   h100->SetBinContent(99,158);
   h100->SetBinContent(100,195);
   h100->SetBinContent(101,191);
   h100->SetBinContent(102,239);
   h100->SetBinContent(103,261);
   h100->SetBinContent(104,284);
   h100->SetBinContent(105,311);
   h100->SetBinContent(106,315);
   h100->SetBinContent(107,392);
   h100->SetBinContent(108,435);
   h100->SetBinContent(109,504);
   h100->SetBinContent(110,552);
   h100->SetBinContent(111,581);
   h100->SetBinContent(112,658);
   h100->SetBinContent(113,684);
   h100->SetBinContent(114,673);
   h100->SetBinContent(115,716);
   h100->SetBinContent(116,723);
   h100->SetBinContent(117,728);
   h100->SetBinContent(118,726);
   h100->SetBinContent(119,662);
   h100->SetBinContent(120,618);
   h100->SetBinContent(121,598);
   h100->SetBinContent(122,481);
   h100->SetBinContent(123,482);
   h100->SetBinContent(124,419);
   h100->SetBinContent(125,385);
   h100->SetBinContent(126,358);
   h100->SetBinContent(127,299);
   h100->SetBinContent(128,295);
   h100->SetBinContent(129,247);
   h100->SetBinContent(130,231);
   h100->SetBinContent(131,181);
   h100->SetBinContent(132,211);
   h100->SetBinContent(133,177);
   h100->SetBinContent(134,150);
   h100->SetBinContent(135,155);
   h100->SetBinContent(136,144);
   h100->SetBinContent(137,130);
   h100->SetBinContent(138,136);
   h100->SetBinContent(139,116);
   h100->SetBinContent(140,95);
   h100->SetBinContent(141,101);
   h100->SetBinContent(142,106);
   h100->SetBinContent(143,103);
   h100->SetBinContent(144,96);
   h100->SetBinContent(145,103);
   h100->SetBinContent(146,102);
   h100->SetBinContent(147,95);
   h100->SetBinContent(148,70);
   h100->SetBinContent(149,117);
   h100->SetBinContent(150,94);
   h100->SetBinContent(151,104);
   h100->SetBinContent(152,120);
   h100->SetBinContent(153,151);
   h100->SetBinContent(154,172);
   h100->SetBinContent(155,175);
   h100->SetBinContent(156,220);
   h100->SetBinContent(157,234);
   h100->SetBinContent(158,281);
   h100->SetBinContent(159,296);
   h100->SetBinContent(160,357);
   h100->SetBinContent(161,377);
   h100->SetBinContent(162,332);
   h100->SetBinContent(163,318);
   h100->SetBinContent(164,292);
   h100->SetBinContent(165,237);
   h100->SetBinContent(166,166);
   h100->SetBinContent(167,154);
   h100->SetBinContent(168,152);
   h100->SetBinContent(169,117);
   h100->SetBinContent(170,90);
   h100->SetBinContent(171,69);
   h100->SetBinContent(172,69);
   h100->SetBinContent(173,55);
   h100->SetBinContent(174,72);
   h100->SetBinContent(175,60);
   h100->SetBinContent(176,50);
   h100->SetBinContent(177,59);
   h100->SetBinContent(178,54);
   h100->SetBinContent(179,51);
   h100->SetBinContent(180,43);
   h100->SetBinContent(181,52);
   h100->SetBinContent(182,71);
   h100->SetBinContent(183,51);
   h100->SetBinContent(184,59);
   h100->SetBinContent(185,58);
   h100->SetBinContent(186,50);
   h100->SetBinContent(187,55);
   h100->SetBinContent(188,59);
   h100->SetBinContent(189,52);
   h100->SetBinContent(190,49);
   h100->SetBinContent(191,45);
   h100->SetBinContent(192,53);
   h100->SetBinContent(193,50);
   h100->SetBinContent(194,57);
   h100->SetBinContent(195,59);
   h100->SetBinContent(196,60);
   h100->SetBinContent(197,62);
   h100->SetBinContent(198,56);
   h100->SetBinContent(199,61);
   h100->SetBinContent(200,60);
   h100->SetBinContent(201,52);
   h100->SetBinContent(202,49);
   h100->SetBinContent(203,53);
   h100->SetBinContent(204,69);
   h100->SetBinContent(205,54);
   h100->SetBinContent(206,46);
   h100->SetBinContent(207,42);
   h100->SetBinContent(208,35);
   h100->SetBinContent(209,51);
   h100->SetBinContent(210,56);
   h100->SetBinContent(211,36);
   h100->SetBinContent(212,50);
   h100->SetBinContent(213,41);
   h100->SetBinContent(214,46);
   h100->SetBinContent(215,56);
   h100->SetBinContent(216,49);
   h100->SetBinContent(217,60);
   h100->SetBinContent(218,55);
   h100->SetBinContent(219,60);
   h100->SetBinContent(220,49);
   h100->SetBinContent(221,58);
   h100->SetBinContent(222,62);
   h100->SetBinContent(223,53);
   h100->SetBinContent(224,52);
   h100->SetBinContent(225,54);
   h100->SetBinContent(226,54);
   h100->SetBinContent(227,47);
   h100->SetBinContent(228,61);
   h100->SetBinContent(229,56);
   h100->SetBinContent(230,61);
   h100->SetBinContent(231,67);
   h100->SetBinContent(232,40);
   h100->SetBinContent(233,50);
   h100->SetBinContent(234,61);
   h100->SetBinContent(235,52);
   h100->SetBinContent(236,57);
   h100->SetBinContent(237,68);
   h100->SetBinContent(238,60);
   h100->SetBinContent(239,47);
   h100->SetBinContent(240,52);
   h100->SetBinContent(241,61820);
   h100->SetEntries(119198);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.5);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})-m_{J/#psi}} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(2.5 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("ESAME");
   
   TH1F *h100__5 = new TH1F("h100__5","metac   ",240,-0.4,0.2);
   h100__5->SetBinContent(0,27013);
   h100__5->SetBinContent(1,34);
   h100__5->SetBinContent(2,35);
   h100__5->SetBinContent(3,48);
   h100__5->SetBinContent(4,42);
   h100__5->SetBinContent(5,37);
   h100__5->SetBinContent(6,38);
   h100__5->SetBinContent(7,49);
   h100__5->SetBinContent(8,30);
   h100__5->SetBinContent(9,47);
   h100__5->SetBinContent(10,46);
   h100__5->SetBinContent(11,48);
   h100__5->SetBinContent(12,42);
   h100__5->SetBinContent(13,38);
   h100__5->SetBinContent(14,40);
   h100__5->SetBinContent(15,43);
   h100__5->SetBinContent(16,39);
   h100__5->SetBinContent(17,36);
   h100__5->SetBinContent(18,44);
   h100__5->SetBinContent(19,47);
   h100__5->SetBinContent(20,53);
   h100__5->SetBinContent(21,38);
   h100__5->SetBinContent(22,33);
   h100__5->SetBinContent(23,35);
   h100__5->SetBinContent(24,39);
   h100__5->SetBinContent(25,37);
   h100__5->SetBinContent(26,38);
   h100__5->SetBinContent(27,47);
   h100__5->SetBinContent(28,46);
   h100__5->SetBinContent(29,41);
   h100__5->SetBinContent(30,38);
   h100__5->SetBinContent(31,32);
   h100__5->SetBinContent(32,34);
   h100__5->SetBinContent(33,37);
   h100__5->SetBinContent(34,42);
   h100__5->SetBinContent(35,49);
   h100__5->SetBinContent(36,47);
   h100__5->SetBinContent(37,39);
   h100__5->SetBinContent(38,46);
   h100__5->SetBinContent(39,38);
   h100__5->SetBinContent(40,42);
   h100__5->SetBinContent(41,47);
   h100__5->SetBinContent(42,39);
   h100__5->SetBinContent(43,47);
   h100__5->SetBinContent(44,41);
   h100__5->SetBinContent(45,47);
   h100__5->SetBinContent(46,53);
   h100__5->SetBinContent(47,46);
   h100__5->SetBinContent(48,48);
   h100__5->SetBinContent(49,42);
   h100__5->SetBinContent(50,32);
   h100__5->SetBinContent(51,40);
   h100__5->SetBinContent(52,51);
   h100__5->SetBinContent(53,44);
   h100__5->SetBinContent(54,45);
   h100__5->SetBinContent(55,45);
   h100__5->SetBinContent(56,54);
   h100__5->SetBinContent(57,53);
   h100__5->SetBinContent(58,35);
   h100__5->SetBinContent(59,37);
   h100__5->SetBinContent(60,58);
   h100__5->SetBinContent(61,48);
   h100__5->SetBinContent(62,42);
   h100__5->SetBinContent(63,54);
   h100__5->SetBinContent(64,43);
   h100__5->SetBinContent(65,67);
   h100__5->SetBinContent(66,46);
   h100__5->SetBinContent(67,45);
   h100__5->SetBinContent(68,52);
   h100__5->SetBinContent(69,58);
   h100__5->SetBinContent(70,50);
   h100__5->SetBinContent(71,52);
   h100__5->SetBinContent(72,42);
   h100__5->SetBinContent(73,50);
   h100__5->SetBinContent(74,63);
   h100__5->SetBinContent(75,53);
   h100__5->SetBinContent(76,46);
   h100__5->SetBinContent(77,62);
   h100__5->SetBinContent(78,76);
   h100__5->SetBinContent(79,70);
   h100__5->SetBinContent(80,72);
   h100__5->SetBinContent(81,71);
   h100__5->SetBinContent(82,66);
   h100__5->SetBinContent(83,75);
   h100__5->SetBinContent(84,77);
   h100__5->SetBinContent(85,62);
   h100__5->SetBinContent(86,75);
   h100__5->SetBinContent(87,90);
   h100__5->SetBinContent(88,78);
   h100__5->SetBinContent(89,78);
   h100__5->SetBinContent(90,87);
   h100__5->SetBinContent(91,95);
   h100__5->SetBinContent(92,90);
   h100__5->SetBinContent(93,96);
   h100__5->SetBinContent(94,111);
   h100__5->SetBinContent(95,93);
   h100__5->SetBinContent(96,145);
   h100__5->SetBinContent(97,129);
   h100__5->SetBinContent(98,168);
   h100__5->SetBinContent(99,158);
   h100__5->SetBinContent(100,195);
   h100__5->SetBinContent(101,191);
   h100__5->SetBinContent(102,239);
   h100__5->SetBinContent(103,261);
   h100__5->SetBinContent(104,284);
   h100__5->SetBinContent(105,311);
   h100__5->SetBinContent(106,315);
   h100__5->SetBinContent(107,392);
   h100__5->SetBinContent(108,435);
   h100__5->SetBinContent(109,504);
   h100__5->SetBinContent(110,552);
   h100__5->SetBinContent(111,581);
   h100__5->SetBinContent(112,658);
   h100__5->SetBinContent(113,684);
   h100__5->SetBinContent(114,673);
   h100__5->SetBinContent(115,716);
   h100__5->SetBinContent(116,723);
   h100__5->SetBinContent(117,728);
   h100__5->SetBinContent(118,726);
   h100__5->SetBinContent(119,662);
   h100__5->SetBinContent(120,618);
   h100__5->SetBinContent(121,598);
   h100__5->SetBinContent(122,481);
   h100__5->SetBinContent(123,482);
   h100__5->SetBinContent(124,419);
   h100__5->SetBinContent(125,385);
   h100__5->SetBinContent(126,358);
   h100__5->SetBinContent(127,299);
   h100__5->SetBinContent(128,295);
   h100__5->SetBinContent(129,247);
   h100__5->SetBinContent(130,231);
   h100__5->SetBinContent(131,181);
   h100__5->SetBinContent(132,211);
   h100__5->SetBinContent(133,177);
   h100__5->SetBinContent(134,150);
   h100__5->SetBinContent(135,155);
   h100__5->SetBinContent(136,144);
   h100__5->SetBinContent(137,130);
   h100__5->SetBinContent(138,136);
   h100__5->SetBinContent(139,116);
   h100__5->SetBinContent(140,95);
   h100__5->SetBinContent(141,101);
   h100__5->SetBinContent(142,106);
   h100__5->SetBinContent(143,103);
   h100__5->SetBinContent(144,96);
   h100__5->SetBinContent(145,103);
   h100__5->SetBinContent(146,102);
   h100__5->SetBinContent(147,95);
   h100__5->SetBinContent(148,70);
   h100__5->SetBinContent(149,117);
   h100__5->SetBinContent(150,94);
   h100__5->SetBinContent(151,104);
   h100__5->SetBinContent(152,120);
   h100__5->SetBinContent(153,151);
   h100__5->SetBinContent(154,172);
   h100__5->SetBinContent(155,175);
   h100__5->SetBinContent(156,220);
   h100__5->SetBinContent(157,234);
   h100__5->SetBinContent(158,281);
   h100__5->SetBinContent(159,296);
   h100__5->SetBinContent(160,357);
   h100__5->SetBinContent(161,377);
   h100__5->SetBinContent(162,332);
   h100__5->SetBinContent(163,318);
   h100__5->SetBinContent(164,292);
   h100__5->SetBinContent(165,237);
   h100__5->SetBinContent(166,166);
   h100__5->SetBinContent(167,154);
   h100__5->SetBinContent(168,152);
   h100__5->SetBinContent(169,117);
   h100__5->SetBinContent(170,90);
   h100__5->SetBinContent(171,69);
   h100__5->SetBinContent(172,69);
   h100__5->SetBinContent(173,55);
   h100__5->SetBinContent(174,72);
   h100__5->SetBinContent(175,60);
   h100__5->SetBinContent(176,50);
   h100__5->SetBinContent(177,59);
   h100__5->SetBinContent(178,54);
   h100__5->SetBinContent(179,51);
   h100__5->SetBinContent(180,43);
   h100__5->SetBinContent(181,52);
   h100__5->SetBinContent(182,71);
   h100__5->SetBinContent(183,51);
   h100__5->SetBinContent(184,59);
   h100__5->SetBinContent(185,58);
   h100__5->SetBinContent(186,50);
   h100__5->SetBinContent(187,55);
   h100__5->SetBinContent(188,59);
   h100__5->SetBinContent(189,52);
   h100__5->SetBinContent(190,49);
   h100__5->SetBinContent(191,45);
   h100__5->SetBinContent(192,53);
   h100__5->SetBinContent(193,50);
   h100__5->SetBinContent(194,57);
   h100__5->SetBinContent(195,59);
   h100__5->SetBinContent(196,60);
   h100__5->SetBinContent(197,62);
   h100__5->SetBinContent(198,56);
   h100__5->SetBinContent(199,61);
   h100__5->SetBinContent(200,60);
   h100__5->SetBinContent(201,52);
   h100__5->SetBinContent(202,49);
   h100__5->SetBinContent(203,53);
   h100__5->SetBinContent(204,69);
   h100__5->SetBinContent(205,54);
   h100__5->SetBinContent(206,46);
   h100__5->SetBinContent(207,42);
   h100__5->SetBinContent(208,35);
   h100__5->SetBinContent(209,51);
   h100__5->SetBinContent(210,56);
   h100__5->SetBinContent(211,36);
   h100__5->SetBinContent(212,50);
   h100__5->SetBinContent(213,41);
   h100__5->SetBinContent(214,46);
   h100__5->SetBinContent(215,56);
   h100__5->SetBinContent(216,49);
   h100__5->SetBinContent(217,60);
   h100__5->SetBinContent(218,55);
   h100__5->SetBinContent(219,60);
   h100__5->SetBinContent(220,49);
   h100__5->SetBinContent(221,58);
   h100__5->SetBinContent(222,62);
   h100__5->SetBinContent(223,53);
   h100__5->SetBinContent(224,52);
   h100__5->SetBinContent(225,54);
   h100__5->SetBinContent(226,54);
   h100__5->SetBinContent(227,47);
   h100__5->SetBinContent(228,61);
   h100__5->SetBinContent(229,56);
   h100__5->SetBinContent(230,61);
   h100__5->SetBinContent(231,67);
   h100__5->SetBinContent(232,40);
   h100__5->SetBinContent(233,50);
   h100__5->SetBinContent(234,61);
   h100__5->SetBinContent(235,52);
   h100__5->SetBinContent(236,57);
   h100__5->SetBinContent(237,68);
   h100__5->SetBinContent(238,60);
   h100__5->SetBinContent(239,47);
   h100__5->SetBinContent(240,52);
   h100__5->SetBinContent(241,61820);
   h100__5->SetEntries(119198);
   h100__5->SetDirectory(0);
   h100__5->SetMarkerStyle(20);
   h100__5->SetMarkerSize(0.5);
   h100__5->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})-m_{J/#psi}} [GeV]");
   h100__5->GetXaxis()->SetNdivisions(505);
   h100__5->GetXaxis()->SetLabelFont(132);
   h100__5->GetXaxis()->SetLabelOffset(0.02);
   h100__5->GetXaxis()->SetLabelSize(0.06);
   h100__5->GetXaxis()->SetTitleSize(0.06);
   h100__5->GetXaxis()->SetTitleOffset(1.2);
   h100__5->GetXaxis()->SetTitleFont(132);
   h100__5->GetYaxis()->SetTitle("Candidates/(2.5 MeV)");
   h100__5->GetYaxis()->SetNdivisions(505);
   h100__5->GetYaxis()->SetLabelFont(132);
   h100__5->GetYaxis()->SetLabelSize(0.06);
   h100__5->GetYaxis()->SetTitleSize(0.06);
   h100__5->GetYaxis()->SetTitleFont(132);
   h100__5->GetZaxis()->SetLabelFont(42);
   h100__5->GetZaxis()->SetLabelSize(0.035);
   h100__5->GetZaxis()->SetTitleSize(0.035);
   h100__5->GetZaxis()->SetTitleFont(42);
   h100__5->Draw("SAMEAXIS");
   TText *text = new TText(0.13,650,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(-0.35,650,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(-0.35,580,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(-0.35,500,-0.3,500);
   line->SetLineColor(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(-0.29,490,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(-0.35,430,-0.3,430);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(-0.29,420,"Background");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(-0.35,360,-0.3,360);
   line->SetLineColor(6);
   line->SetLineStyle(3);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(-0.29,350,"#it{#eta_{c}}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(-0.35,290,-0.3,290);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(-0.29,280,"#it{J/#psi}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig4b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Tue Apr 11 19:03:14 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",1,77,1000,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.55,-183.0618,0.2394737,893.7721);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h100 = new TH1F("h100","metac   ",240,-0.4,0.2);
   h100->SetBinContent(0,31304);
   h100->SetBinContent(1,75);
   h100->SetBinContent(2,42);
   h100->SetBinContent(3,63);
   h100->SetBinContent(4,60);
   h100->SetBinContent(5,54);
   h100->SetBinContent(6,63);
   h100->SetBinContent(7,58);
   h100->SetBinContent(8,57);
   h100->SetBinContent(9,51);
   h100->SetBinContent(10,47);
   h100->SetBinContent(11,57);
   h100->SetBinContent(12,69);
   h100->SetBinContent(13,60);
   h100->SetBinContent(14,61);
   h100->SetBinContent(15,61);
   h100->SetBinContent(16,58);
   h100->SetBinContent(17,63);
   h100->SetBinContent(18,65);
   h100->SetBinContent(19,61);
   h100->SetBinContent(20,51);
   h100->SetBinContent(21,48);
   h100->SetBinContent(22,67);
   h100->SetBinContent(23,58);
   h100->SetBinContent(24,69);
   h100->SetBinContent(25,71);
   h100->SetBinContent(26,61);
   h100->SetBinContent(27,59);
   h100->SetBinContent(28,69);
   h100->SetBinContent(29,73);
   h100->SetBinContent(30,64);
   h100->SetBinContent(31,71);
   h100->SetBinContent(32,72);
   h100->SetBinContent(33,63);
   h100->SetBinContent(34,57);
   h100->SetBinContent(35,63);
   h100->SetBinContent(36,73);
   h100->SetBinContent(37,66);
   h100->SetBinContent(38,64);
   h100->SetBinContent(39,79);
   h100->SetBinContent(40,86);
   h100->SetBinContent(41,61);
   h100->SetBinContent(42,70);
   h100->SetBinContent(43,68);
   h100->SetBinContent(44,52);
   h100->SetBinContent(45,66);
   h100->SetBinContent(46,51);
   h100->SetBinContent(47,65);
   h100->SetBinContent(48,77);
   h100->SetBinContent(49,72);
   h100->SetBinContent(50,70);
   h100->SetBinContent(51,65);
   h100->SetBinContent(52,71);
   h100->SetBinContent(53,76);
   h100->SetBinContent(54,68);
   h100->SetBinContent(55,67);
   h100->SetBinContent(56,66);
   h100->SetBinContent(57,57);
   h100->SetBinContent(58,76);
   h100->SetBinContent(59,52);
   h100->SetBinContent(60,72);
   h100->SetBinContent(61,64);
   h100->SetBinContent(62,78);
   h100->SetBinContent(63,69);
   h100->SetBinContent(64,77);
   h100->SetBinContent(65,63);
   h100->SetBinContent(66,70);
   h100->SetBinContent(67,60);
   h100->SetBinContent(68,65);
   h100->SetBinContent(69,89);
   h100->SetBinContent(70,64);
   h100->SetBinContent(71,65);
   h100->SetBinContent(72,76);
   h100->SetBinContent(73,74);
   h100->SetBinContent(74,67);
   h100->SetBinContent(75,68);
   h100->SetBinContent(76,71);
   h100->SetBinContent(77,79);
   h100->SetBinContent(78,64);
   h100->SetBinContent(79,82);
   h100->SetBinContent(80,82);
   h100->SetBinContent(81,81);
   h100->SetBinContent(82,77);
   h100->SetBinContent(83,84);
   h100->SetBinContent(84,104);
   h100->SetBinContent(85,104);
   h100->SetBinContent(86,99);
   h100->SetBinContent(87,95);
   h100->SetBinContent(88,125);
   h100->SetBinContent(89,107);
   h100->SetBinContent(90,105);
   h100->SetBinContent(91,125);
   h100->SetBinContent(92,115);
   h100->SetBinContent(93,140);
   h100->SetBinContent(94,109);
   h100->SetBinContent(95,135);
   h100->SetBinContent(96,158);
   h100->SetBinContent(97,170);
   h100->SetBinContent(98,191);
   h100->SetBinContent(99,196);
   h100->SetBinContent(100,196);
   h100->SetBinContent(101,213);
   h100->SetBinContent(102,256);
   h100->SetBinContent(103,233);
   h100->SetBinContent(104,300);
   h100->SetBinContent(105,357);
   h100->SetBinContent(106,391);
   h100->SetBinContent(107,407);
   h100->SetBinContent(108,454);
   h100->SetBinContent(109,514);
   h100->SetBinContent(110,558);
   h100->SetBinContent(111,559);
   h100->SetBinContent(112,621);
   h100->SetBinContent(113,673);
   h100->SetBinContent(114,722);
   h100->SetBinContent(115,740);
   h100->SetBinContent(116,713);
   h100->SetBinContent(117,752);
   h100->SetBinContent(118,695);
   h100->SetBinContent(119,707);
   h100->SetBinContent(120,596);
   h100->SetBinContent(121,639);
   h100->SetBinContent(122,550);
   h100->SetBinContent(123,492);
   h100->SetBinContent(124,472);
   h100->SetBinContent(125,433);
   h100->SetBinContent(126,365);
   h100->SetBinContent(127,336);
   h100->SetBinContent(128,294);
   h100->SetBinContent(129,249);
   h100->SetBinContent(130,248);
   h100->SetBinContent(131,220);
   h100->SetBinContent(132,202);
   h100->SetBinContent(133,208);
   h100->SetBinContent(134,198);
   h100->SetBinContent(135,185);
   h100->SetBinContent(136,189);
   h100->SetBinContent(137,170);
   h100->SetBinContent(138,164);
   h100->SetBinContent(139,172);
   h100->SetBinContent(140,143);
   h100->SetBinContent(141,138);
   h100->SetBinContent(142,135);
   h100->SetBinContent(143,98);
   h100->SetBinContent(144,139);
   h100->SetBinContent(145,121);
   h100->SetBinContent(146,142);
   h100->SetBinContent(147,150);
   h100->SetBinContent(148,129);
   h100->SetBinContent(149,147);
   h100->SetBinContent(150,130);
   h100->SetBinContent(151,136);
   h100->SetBinContent(152,159);
   h100->SetBinContent(153,161);
   h100->SetBinContent(154,193);
   h100->SetBinContent(155,212);
   h100->SetBinContent(156,265);
   h100->SetBinContent(157,280);
   h100->SetBinContent(158,333);
   h100->SetBinContent(159,345);
   h100->SetBinContent(160,359);
   h100->SetBinContent(161,367);
   h100->SetBinContent(162,330);
   h100->SetBinContent(163,319);
   h100->SetBinContent(164,293);
   h100->SetBinContent(165,250);
   h100->SetBinContent(166,216);
   h100->SetBinContent(167,193);
   h100->SetBinContent(168,148);
   h100->SetBinContent(169,129);
   h100->SetBinContent(170,125);
   h100->SetBinContent(171,102);
   h100->SetBinContent(172,103);
   h100->SetBinContent(173,101);
   h100->SetBinContent(174,102);
   h100->SetBinContent(175,90);
   h100->SetBinContent(176,84);
   h100->SetBinContent(177,93);
   h100->SetBinContent(178,101);
   h100->SetBinContent(179,79);
   h100->SetBinContent(180,85);
   h100->SetBinContent(181,93);
   h100->SetBinContent(182,93);
   h100->SetBinContent(183,80);
   h100->SetBinContent(184,107);
   h100->SetBinContent(185,73);
   h100->SetBinContent(186,104);
   h100->SetBinContent(187,87);
   h100->SetBinContent(188,85);
   h100->SetBinContent(189,87);
   h100->SetBinContent(190,92);
   h100->SetBinContent(191,95);
   h100->SetBinContent(192,87);
   h100->SetBinContent(193,76);
   h100->SetBinContent(194,82);
   h100->SetBinContent(195,86);
   h100->SetBinContent(196,92);
   h100->SetBinContent(197,80);
   h100->SetBinContent(198,79);
   h100->SetBinContent(199,83);
   h100->SetBinContent(200,88);
   h100->SetBinContent(201,90);
   h100->SetBinContent(202,89);
   h100->SetBinContent(203,70);
   h100->SetBinContent(204,94);
   h100->SetBinContent(205,62);
   h100->SetBinContent(206,79);
   h100->SetBinContent(207,86);
   h100->SetBinContent(208,80);
   h100->SetBinContent(209,83);
   h100->SetBinContent(210,95);
   h100->SetBinContent(211,90);
   h100->SetBinContent(212,85);
   h100->SetBinContent(213,71);
   h100->SetBinContent(214,83);
   h100->SetBinContent(215,98);
   h100->SetBinContent(216,103);
   h100->SetBinContent(217,90);
   h100->SetBinContent(218,87);
   h100->SetBinContent(219,82);
   h100->SetBinContent(220,80);
   h100->SetBinContent(221,98);
   h100->SetBinContent(222,66);
   h100->SetBinContent(223,97);
   h100->SetBinContent(224,81);
   h100->SetBinContent(225,71);
   h100->SetBinContent(226,82);
   h100->SetBinContent(227,86);
   h100->SetBinContent(228,80);
   h100->SetBinContent(229,79);
   h100->SetBinContent(230,80);
   h100->SetBinContent(231,94);
   h100->SetBinContent(232,103);
   h100->SetBinContent(233,78);
   h100->SetBinContent(234,84);
   h100->SetBinContent(235,81);
   h100->SetBinContent(236,92);
   h100->SetBinContent(237,93);
   h100->SetBinContent(238,92);
   h100->SetBinContent(239,99);
   h100->SetBinContent(240,80);
   h100->SetBinContent(241,71690);
   h100->SetEntries(139402);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.5);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})-m_{J/#psi}} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(2.5 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("PEX0");
   
   TH1F *h101__1 = new TH1F("h101__1","",240,-0.4,0.2);
   h101__1->SetBinContent(1,54.03606);
   h101__1->SetBinContent(2,54.3867);
   h101__1->SetBinContent(3,54.73039);
   h101__1->SetBinContent(4,55.05939);
   h101__1->SetBinContent(5,55.36839);
   h101__1->SetBinContent(6,55.65487);
   h101__1->SetBinContent(7,55.91901);
   h101__1->SetBinContent(8,56.16306);
   h101__1->SetBinContent(9,56.39049);
   h101__1->SetBinContent(10,56.60524);
   h101__1->SetBinContent(11,56.81105);
   h101__1->SetBinContent(12,57.01113);
   h101__1->SetBinContent(13,57.20795);
   h101__1->SetBinContent(14,57.40334);
   h101__1->SetBinContent(15,57.59851);
   h101__1->SetBinContent(16,57.7943);
   h101__1->SetBinContent(17,57.99126);
   h101__1->SetBinContent(18,58.18974);
   h101__1->SetBinContent(19,58.38998);
   h101__1->SetBinContent(20,58.5922);
   h101__1->SetBinContent(21,58.79658);
   h101__1->SetBinContent(22,59.00331);
   h101__1->SetBinContent(23,59.21255);
   h101__1->SetBinContent(24,59.42442);
   h101__1->SetBinContent(25,59.63908);
   h101__1->SetBinContent(26,59.85668);
   h101__1->SetBinContent(27,60.07735);
   h101__1->SetBinContent(28,60.30125);
   h101__1->SetBinContent(29,60.52854);
   h101__1->SetBinContent(30,60.75939);
   h101__1->SetBinContent(31,60.99397);
   h101__1->SetBinContent(32,61.23248);
   h101__1->SetBinContent(33,61.4751);
   h101__1->SetBinContent(34,61.72203);
   h101__1->SetBinContent(35,61.9735);
   h101__1->SetBinContent(36,62.22974);
   h101__1->SetBinContent(37,62.49098);
   h101__1->SetBinContent(38,62.7575);
   h101__1->SetBinContent(39,63.02957);
   h101__1->SetBinContent(40,63.30749);
   h101__1->SetBinContent(41,63.59158);
   h101__1->SetBinContent(42,63.88216);
   h101__1->SetBinContent(43,64.17963);
   h101__1->SetBinContent(44,64.48433);
   h101__1->SetBinContent(45,64.79671);
   h101__1->SetBinContent(46,65.1172);
   h101__1->SetBinContent(47,65.4463);
   h101__1->SetBinContent(48,65.78449);
   h101__1->SetBinContent(49,66.13235);
   h101__1->SetBinContent(50,66.49049);
   h101__1->SetBinContent(51,66.85953);
   h101__1->SetBinContent(52,67.24017);
   h101__1->SetBinContent(53,67.63318);
   h101__1->SetBinContent(54,68.03935);
   h101__1->SetBinContent(55,68.45959);
   h101__1->SetBinContent(56,68.89487);
   h101__1->SetBinContent(57,69.3462);
   h101__1->SetBinContent(58,69.81474);
   h101__1->SetBinContent(59,70.30173);
   h101__1->SetBinContent(60,70.80854);
   h101__1->SetBinContent(61,71.33665);
   h101__1->SetBinContent(62,71.88766);
   h101__1->SetBinContent(63,72.46341);
   h101__1->SetBinContent(64,73.06583);
   h101__1->SetBinContent(65,73.69711);
   h101__1->SetBinContent(66,74.35964);
   h101__1->SetBinContent(67,75.05608);
   h101__1->SetBinContent(68,75.78937);
   h101__1->SetBinContent(69,76.56279);
   h101__1->SetBinContent(70,77.38);
   h101__1->SetBinContent(71,78.24507);
   h101__1->SetBinContent(72,79.16258);
   h101__1->SetBinContent(73,80.13767);
   h101__1->SetBinContent(74,81.17613);
   h101__1->SetBinContent(75,82.28451);
   h101__1->SetBinContent(76,83.47021);
   h101__1->SetBinContent(77,84.74168);
   h101__1->SetBinContent(78,86.10851);
   h101__1->SetBinContent(79,87.58171);
   h101__1->SetBinContent(80,89.17387);
   h101__1->SetBinContent(81,90.89953);
   h101__1->SetBinContent(82,92.77541);
   h101__1->SetBinContent(83,94.82095);
   h101__1->SetBinContent(84,97.05867);
   h101__1->SetBinContent(85,99.51483);
   h101__1->SetBinContent(86,102.2202);
   h101__1->SetBinContent(87,105.2107);
   h101__1->SetBinContent(88,108.5287);
   h101__1->SetBinContent(89,112.2242);
   h101__1->SetBinContent(90,116.3563);
   h101__1->SetBinContent(91,120.9952);
   h101__1->SetBinContent(92,126.2241);
   h101__1->SetBinContent(93,132.1425);
   h101__1->SetBinContent(94,138.8686);
   h101__1->SetBinContent(95,146.5437);
   h101__1->SetBinContent(96,155.3363);
   h101__1->SetBinContent(97,165.4475);
   h101__1->SetBinContent(98,177.1168);
   h101__1->SetBinContent(99,190.6279);
   h101__1->SetBinContent(100,206.3123);
   h101__1->SetBinContent(101,224.5483);
   h101__1->SetBinContent(102,245.7515);
   h101__1->SetBinContent(103,270.3518);
   h101__1->SetBinContent(104,298.753);
   h101__1->SetBinContent(105,331.2719);
   h101__1->SetBinContent(106,368.0551);
   h101__1->SetBinContent(107,408.9805);
   h101__1->SetBinContent(108,453.5536);
   h101__1->SetBinContent(109,500.8186);
   h101__1->SetBinContent(110,549.3099);
   h101__1->SetBinContent(111,597.0675);
   h101__1->SetBinContent(112,641.7368);
   h101__1->SetBinContent(113,680.7561);
   h101__1->SetBinContent(114,711.6179);
   h101__1->SetBinContent(115,732.1653);
   h101__1->SetBinContent(116,740.8759);
   h101__1->SetBinContent(117,737.0735);
   h101__1->SetBinContent(118,721.028);
   h101__1->SetBinContent(119,693.9175);
   h101__1->SetBinContent(120,657.6646);
   h101__1->SetBinContent(121,614.6769);
   h101__1->SetBinContent(122,567.5494);
   h101__1->SetBinContent(123,518.7781);
   h101__1->SetBinContent(124,470.5341);
   h101__1->SetBinContent(125,424.5219);
   h101__1->SetBinContent(126,381.9265);
   h101__1->SetBinContent(127,343.4366);
   h101__1->SetBinContent(128,309.3197);
   h101__1->SetBinContent(129,279.5235);
   h101__1->SetBinContent(130,253.7809);
   h101__1->SetBinContent(131,231.7022);
   h101__1->SetBinContent(132,212.8478);
   h101__1->SetBinContent(133,196.7784);
   h101__1->SetBinContent(134,183.0858);
   h101__1->SetBinContent(135,171.4082);
   h101__1->SetBinContent(136,161.4347);
   h101__1->SetBinContent(137,152.9045);
   h101__1->SetBinContent(138,145.6023);
   h101__1->SetBinContent(139,139.3549);
   h101__1->SetBinContent(140,134.0283);
   h101__1->SetBinContent(141,129.5287);
   h101__1->SetBinContent(142,125.768);
   h101__1->SetBinContent(143,122.6578);
   h101__1->SetBinContent(144,120.1746);
   h101__1->SetBinContent(145,118.3492);
   h101__1->SetBinContent(146,117.2915);
   h101__1->SetBinContent(147,117.227);
   h101__1->SetBinContent(148,118.5397);
   h101__1->SetBinContent(149,121.8079);
   h101__1->SetBinContent(150,127.813);
   h101__1->SetBinContent(151,137.4895);
   h101__1->SetBinContent(152,151.7894);
   h101__1->SetBinContent(153,171.4444);
   h101__1->SetBinContent(154,196.6499);
   h101__1->SetBinContent(155,226.7365);
   h101__1->SetBinContent(156,259.9417);
   h101__1->SetBinContent(157,293.4055);
   h101__1->SetBinContent(158,323.4735);
   h101__1->SetBinContent(159,346.3018);
   h101__1->SetBinContent(160,358.6371);
   h101__1->SetBinContent(161,358.5576);
   h101__1->SetBinContent(162,345.9379);
   h101__1->SetBinContent(163,322.4842);
   h101__1->SetBinContent(164,291.3235);
   h101__1->SetBinContent(165,256.2861);
   h101__1->SetBinContent(166,221.1095);
   h101__1->SetBinContent(167,188.7926);
   h101__1->SetBinContent(168,161.2422);
   h101__1->SetBinContent(169,139.2388);
   h101__1->SetBinContent(170,122.6459);
   h101__1->SetBinContent(171,110.7383);
   h101__1->SetBinContent(172,102.5315);
   h101__1->SetBinContent(173,97.03432);
   h101__1->SetBinContent(174,93.39925);
   h101__1->SetBinContent(175,90.97998);
   h101__1->SetBinContent(176,89.32609);
   h101__1->SetBinContent(177,88.14622);
   h101__1->SetBinContent(178,87.26307);
   h101__1->SetBinContent(179,86.57349);
   h101__1->SetBinContent(180,86.02014);
   h101__1->SetBinContent(181,85.62437);
   h101__1->SetBinContent(182,85.31178);
   h101__1->SetBinContent(183,85.05325);
   h101__1->SetBinContent(184,84.83848);
   h101__1->SetBinContent(185,84.66022);
   h101__1->SetBinContent(186,84.51271);
   h101__1->SetBinContent(187,84.39113);
   h101__1->SetBinContent(188,84.2914);
   h101__1->SetBinContent(189,84.21011);
   h101__1->SetBinContent(190,84.14437);
   h101__1->SetBinContent(191,84.09184);
   h101__1->SetBinContent(192,84.05058);
   h101__1->SetBinContent(193,84.01901);
   h101__1->SetBinContent(194,83.99588);
   h101__1->SetBinContent(195,83.98015);
   h101__1->SetBinContent(196,83.97101);
   h101__1->SetBinContent(197,83.96779);
   h101__1->SetBinContent(198,83.96995);
   h101__1->SetBinContent(199,83.97705);
   h101__1->SetBinContent(200,83.98873);
   h101__1->SetBinContent(201,84.00467);
   h101__1->SetBinContent(202,84.02461);
   h101__1->SetBinContent(203,84.04831);
   h101__1->SetBinContent(204,84.07557);
   h101__1->SetBinContent(205,84.10619);
   h101__1->SetBinContent(206,84.14003);
   h101__1->SetBinContent(207,84.17691);
   h101__1->SetBinContent(208,84.21669);
   h101__1->SetBinContent(209,84.25923);
   h101__1->SetBinContent(210,84.30442);
   h101__1->SetBinContent(211,84.35213);
   h101__1->SetBinContent(212,84.40224);
   h101__1->SetBinContent(213,84.45466);
   h101__1->SetBinContent(214,84.50925);
   h101__1->SetBinContent(215,84.56595);
   h101__1->SetBinContent(216,84.62463);
   h101__1->SetBinContent(217,84.6852);
   h101__1->SetBinContent(218,84.74757);
   h101__1->SetBinContent(219,84.81162);
   h101__1->SetBinContent(220,84.87727);
   h101__1->SetBinContent(221,84.94438);
   h101__1->SetBinContent(222,85.01283);
   h101__1->SetBinContent(223,85.08247);
   h101__1->SetBinContent(224,85.15317);
   h101__1->SetBinContent(225,85.22476);
   h101__1->SetBinContent(226,85.29701);
   h101__1->SetBinContent(227,85.36959);
   h101__1->SetBinContent(228,85.44196);
   h101__1->SetBinContent(229,85.51332);
   h101__1->SetBinContent(230,85.58247);
   h101__1->SetBinContent(231,85.64769);
   h101__1->SetBinContent(232,85.70664);
   h101__1->SetBinContent(233,85.75644);
   h101__1->SetBinContent(234,85.79381);
   h101__1->SetBinContent(235,85.8155);
   h101__1->SetBinContent(236,85.81888);
   h101__1->SetBinContent(237,85.80264);
   h101__1->SetBinContent(238,85.76746);
   h101__1->SetBinContent(239,85.71638);
   h101__1->SetBinContent(240,85.6548);
   h101__1->SetEntries(480);
   h101__1->SetDirectory(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h101__1->SetLineColor(ci);
   h101__1->SetLineWidth(2);
   h101__1->GetXaxis()->SetLabelFont(42);
   h101__1->GetXaxis()->SetLabelSize(0.035);
   h101__1->GetXaxis()->SetTitleSize(0.035);
   h101__1->GetXaxis()->SetTitleFont(42);
   h101__1->GetYaxis()->SetLabelFont(42);
   h101__1->GetYaxis()->SetLabelSize(0.035);
   h101__1->GetYaxis()->SetTitleSize(0.035);
   h101__1->GetYaxis()->SetTitleFont(42);
   h101__1->GetZaxis()->SetLabelFont(42);
   h101__1->GetZaxis()->SetLabelSize(0.035);
   h101__1->GetZaxis()->SetTitleSize(0.035);
   h101__1->GetZaxis()->SetTitleFont(42);
   h101__1->Draw("CSAME");
   
   TH1F *h102__2 = new TH1F("h102__2","",240,-0.4,0.2);
   h102__2->SetBinContent(1,52.44331);
   h102__2->SetBinContent(2,52.56827);
   h102__2->SetBinContent(3,52.69323);
   h102__2->SetBinContent(4,52.8182);
   h102__2->SetBinContent(5,52.94316);
   h102__2->SetBinContent(6,53.06813);
   h102__2->SetBinContent(7,53.19309);
   h102__2->SetBinContent(8,53.31806);
   h102__2->SetBinContent(9,53.44302);
   h102__2->SetBinContent(10,53.56799);
   h102__2->SetBinContent(11,53.69296);
   h102__2->SetBinContent(12,53.81792);
   h102__2->SetBinContent(13,53.94289);
   h102__2->SetBinContent(14,54.06785);
   h102__2->SetBinContent(15,54.19282);
   h102__2->SetBinContent(16,54.31778);
   h102__2->SetBinContent(17,54.44274);
   h102__2->SetBinContent(18,54.56771);
   h102__2->SetBinContent(19,54.69267);
   h102__2->SetBinContent(20,54.81764);
   h102__2->SetBinContent(21,54.9426);
   h102__2->SetBinContent(22,55.06757);
   h102__2->SetBinContent(23,55.19254);
   h102__2->SetBinContent(24,55.3175);
   h102__2->SetBinContent(25,55.44247);
   h102__2->SetBinContent(26,55.56743);
   h102__2->SetBinContent(27,55.6924);
   h102__2->SetBinContent(28,55.81736);
   h102__2->SetBinContent(29,55.94233);
   h102__2->SetBinContent(30,56.06729);
   h102__2->SetBinContent(31,56.19226);
   h102__2->SetBinContent(32,56.31722);
   h102__2->SetBinContent(33,56.44218);
   h102__2->SetBinContent(34,56.56715);
   h102__2->SetBinContent(35,56.69212);
   h102__2->SetBinContent(36,56.81709);
   h102__2->SetBinContent(37,56.94205);
   h102__2->SetBinContent(38,57.06702);
   h102__2->SetBinContent(39,57.19198);
   h102__2->SetBinContent(40,57.31695);
   h102__2->SetBinContent(41,57.44191);
   h102__2->SetBinContent(42,57.56687);
   h102__2->SetBinContent(43,57.69184);
   h102__2->SetBinContent(44,57.8168);
   h102__2->SetBinContent(45,57.94177);
   h102__2->SetBinContent(46,58.06673);
   h102__2->SetBinContent(47,58.1917);
   h102__2->SetBinContent(48,58.31667);
   h102__2->SetBinContent(49,58.44163);
   h102__2->SetBinContent(50,58.5666);
   h102__2->SetBinContent(51,58.69156);
   h102__2->SetBinContent(52,58.81653);
   h102__2->SetBinContent(53,58.94149);
   h102__2->SetBinContent(54,59.06646);
   h102__2->SetBinContent(55,59.19142);
   h102__2->SetBinContent(56,59.31639);
   h102__2->SetBinContent(57,59.44135);
   h102__2->SetBinContent(58,59.56631);
   h102__2->SetBinContent(59,59.69128);
   h102__2->SetBinContent(60,59.81625);
   h102__2->SetBinContent(61,59.94122);
   h102__2->SetBinContent(62,60.06618);
   h102__2->SetBinContent(63,60.19115);
   h102__2->SetBinContent(64,60.31611);
   h102__2->SetBinContent(65,60.44107);
   h102__2->SetBinContent(66,60.56604);
   h102__2->SetBinContent(67,60.691);
   h102__2->SetBinContent(68,60.81597);
   h102__2->SetBinContent(69,60.94093);
   h102__2->SetBinContent(70,61.0659);
   h102__2->SetBinContent(71,61.19086);
   h102__2->SetBinContent(72,61.31583);
   h102__2->SetBinContent(73,61.4408);
   h102__2->SetBinContent(74,61.56576);
   h102__2->SetBinContent(75,61.69073);
   h102__2->SetBinContent(76,61.81569);
   h102__2->SetBinContent(77,61.94066);
   h102__2->SetBinContent(78,62.06562);
   h102__2->SetBinContent(79,62.19059);
   h102__2->SetBinContent(80,62.31555);
   h102__2->SetBinContent(81,62.44051);
   h102__2->SetBinContent(82,62.56548);
   h102__2->SetBinContent(83,62.69044);
   h102__2->SetBinContent(84,62.81541);
   h102__2->SetBinContent(85,62.94038);
   h102__2->SetBinContent(86,63.06535);
   h102__2->SetBinContent(87,63.19031);
   h102__2->SetBinContent(88,63.31528);
   h102__2->SetBinContent(89,63.44024);
   h102__2->SetBinContent(90,63.5652);
   h102__2->SetBinContent(91,63.69017);
   h102__2->SetBinContent(92,63.81513);
   h102__2->SetBinContent(93,63.9401);
   h102__2->SetBinContent(94,64.06506);
   h102__2->SetBinContent(95,64.19003);
   h102__2->SetBinContent(96,64.31499);
   h102__2->SetBinContent(97,64.43996);
   h102__2->SetBinContent(98,64.56493);
   h102__2->SetBinContent(99,64.68989);
   h102__2->SetBinContent(100,64.81486);
   h102__2->SetBinContent(101,64.93982);
   h102__2->SetBinContent(102,65.06479);
   h102__2->SetBinContent(103,65.18975);
   h102__2->SetBinContent(104,65.31472);
   h102__2->SetBinContent(105,65.43968);
   h102__2->SetBinContent(106,65.56464);
   h102__2->SetBinContent(107,65.68961);
   h102__2->SetBinContent(108,65.81458);
   h102__2->SetBinContent(109,65.93954);
   h102__2->SetBinContent(110,66.06451);
   h102__2->SetBinContent(111,66.18948);
   h102__2->SetBinContent(112,66.31444);
   h102__2->SetBinContent(113,66.4394);
   h102__2->SetBinContent(114,66.56437);
   h102__2->SetBinContent(115,66.68933);
   h102__2->SetBinContent(116,66.8143);
   h102__2->SetBinContent(117,66.93926);
   h102__2->SetBinContent(118,67.06423);
   h102__2->SetBinContent(119,67.18919);
   h102__2->SetBinContent(120,67.31416);
   h102__2->SetBinContent(121,67.43913);
   h102__2->SetBinContent(122,67.56409);
   h102__2->SetBinContent(123,67.68906);
   h102__2->SetBinContent(124,67.81402);
   h102__2->SetBinContent(125,67.93899);
   h102__2->SetBinContent(126,68.06395);
   h102__2->SetBinContent(127,68.18892);
   h102__2->SetBinContent(128,68.31388);
   h102__2->SetBinContent(129,68.43884);
   h102__2->SetBinContent(130,68.56381);
   h102__2->SetBinContent(131,68.68877);
   h102__2->SetBinContent(132,68.81374);
   h102__2->SetBinContent(133,68.93871);
   h102__2->SetBinContent(134,69.06367);
   h102__2->SetBinContent(135,69.18864);
   h102__2->SetBinContent(136,69.31361);
   h102__2->SetBinContent(137,69.43857);
   h102__2->SetBinContent(138,69.56353);
   h102__2->SetBinContent(139,69.6885);
   h102__2->SetBinContent(140,69.81346);
   h102__2->SetBinContent(141,69.93843);
   h102__2->SetBinContent(142,70.06339);
   h102__2->SetBinContent(143,70.18836);
   h102__2->SetBinContent(144,70.31332);
   h102__2->SetBinContent(145,70.43829);
   h102__2->SetBinContent(146,70.56326);
   h102__2->SetBinContent(147,70.68822);
   h102__2->SetBinContent(148,70.81319);
   h102__2->SetBinContent(149,70.93816);
   h102__2->SetBinContent(150,71.06312);
   h102__2->SetBinContent(151,71.18808);
   h102__2->SetBinContent(152,71.31305);
   h102__2->SetBinContent(153,71.43802);
   h102__2->SetBinContent(154,71.56298);
   h102__2->SetBinContent(155,71.68794);
   h102__2->SetBinContent(156,71.81291);
   h102__2->SetBinContent(157,71.93788);
   h102__2->SetBinContent(158,72.06284);
   h102__2->SetBinContent(159,72.18781);
   h102__2->SetBinContent(160,72.31277);
   h102__2->SetBinContent(161,72.43774);
   h102__2->SetBinContent(162,72.5627);
   h102__2->SetBinContent(163,72.68767);
   h102__2->SetBinContent(164,72.81264);
   h102__2->SetBinContent(165,72.9376);
   h102__2->SetBinContent(166,73.06256);
   h102__2->SetBinContent(167,73.18753);
   h102__2->SetBinContent(168,73.3125);
   h102__2->SetBinContent(169,73.43745);
   h102__2->SetBinContent(170,73.56242);
   h102__2->SetBinContent(171,73.68739);
   h102__2->SetBinContent(172,73.81236);
   h102__2->SetBinContent(173,73.93732);
   h102__2->SetBinContent(174,74.06229);
   h102__2->SetBinContent(175,74.18726);
   h102__2->SetBinContent(176,74.31222);
   h102__2->SetBinContent(177,74.43718);
   h102__2->SetBinContent(178,74.56215);
   h102__2->SetBinContent(179,74.68711);
   h102__2->SetBinContent(180,74.81207);
   h102__2->SetBinContent(181,74.93704);
   h102__2->SetBinContent(182,75.06201);
   h102__2->SetBinContent(183,75.18697);
   h102__2->SetBinContent(184,75.31194);
   h102__2->SetBinContent(185,75.4369);
   h102__2->SetBinContent(186,75.56187);
   h102__2->SetBinContent(187,75.68684);
   h102__2->SetBinContent(188,75.8118);
   h102__2->SetBinContent(189,75.93677);
   h102__2->SetBinContent(190,76.06173);
   h102__2->SetBinContent(191,76.18669);
   h102__2->SetBinContent(192,76.31166);
   h102__2->SetBinContent(193,76.43663);
   h102__2->SetBinContent(194,76.56159);
   h102__2->SetBinContent(195,76.68655);
   h102__2->SetBinContent(196,76.81152);
   h102__2->SetBinContent(197,76.93649);
   h102__2->SetBinContent(198,77.06145);
   h102__2->SetBinContent(199,77.18642);
   h102__2->SetBinContent(200,77.31139);
   h102__2->SetBinContent(201,77.43635);
   h102__2->SetBinContent(202,77.56131);
   h102__2->SetBinContent(203,77.68628);
   h102__2->SetBinContent(204,77.81125);
   h102__2->SetBinContent(205,77.9362);
   h102__2->SetBinContent(206,78.06117);
   h102__2->SetBinContent(207,78.18614);
   h102__2->SetBinContent(208,78.3111);
   h102__2->SetBinContent(209,78.43607);
   h102__2->SetBinContent(210,78.56104);
   h102__2->SetBinContent(211,78.686);
   h102__2->SetBinContent(212,78.81097);
   h102__2->SetBinContent(213,78.93593);
   h102__2->SetBinContent(214,79.0609);
   h102__2->SetBinContent(215,79.18586);
   h102__2->SetBinContent(216,79.31082);
   h102__2->SetBinContent(217,79.43579);
   h102__2->SetBinContent(218,79.56076);
   h102__2->SetBinContent(219,79.68572);
   h102__2->SetBinContent(220,79.81068);
   h102__2->SetBinContent(221,79.93565);
   h102__2->SetBinContent(222,80.06062);
   h102__2->SetBinContent(223,80.18558);
   h102__2->SetBinContent(224,80.31055);
   h102__2->SetBinContent(225,80.43552);
   h102__2->SetBinContent(226,80.56048);
   h102__2->SetBinContent(227,80.68544);
   h102__2->SetBinContent(228,80.81041);
   h102__2->SetBinContent(229,80.93537);
   h102__2->SetBinContent(230,81.06033);
   h102__2->SetBinContent(231,81.1853);
   h102__2->SetBinContent(232,81.31027);
   h102__2->SetBinContent(233,81.43523);
   h102__2->SetBinContent(234,81.5602);
   h102__2->SetBinContent(235,81.68517);
   h102__2->SetBinContent(236,81.81013);
   h102__2->SetBinContent(237,81.93509);
   h102__2->SetBinContent(238,82.06006);
   h102__2->SetBinContent(239,82.18503);
   h102__2->SetBinContent(240,82.30999);
   h102__2->SetEntries(480);
   h102__2->SetDirectory(0);

   ci = TColor::GetColor("#0000ff");
   h102__2->SetLineColor(ci);
   h102__2->SetLineStyle(2);
   h102__2->SetLineWidth(2);
   h102__2->GetXaxis()->SetLabelFont(42);
   h102__2->GetXaxis()->SetLabelSize(0.035);
   h102__2->GetXaxis()->SetTitleSize(0.035);
   h102__2->GetXaxis()->SetTitleFont(42);
   h102__2->GetYaxis()->SetLabelFont(42);
   h102__2->GetYaxis()->SetLabelSize(0.035);
   h102__2->GetYaxis()->SetTitleSize(0.035);
   h102__2->GetYaxis()->SetTitleFont(42);
   h102__2->GetZaxis()->SetLabelFont(42);
   h102__2->GetZaxis()->SetLabelSize(0.035);
   h102__2->GetZaxis()->SetTitleSize(0.035);
   h102__2->GetZaxis()->SetTitleFont(42);
   h102__2->Draw("CSAME");
   
   TH1F *h103__3 = new TH1F("h103__3","",240,-0.4,0.2);
   h103__3->SetBinContent(1,1.56504);
   h103__3->SetBinContent(2,1.790266);
   h103__3->SetBinContent(3,2.008549);
   h103__3->SetBinContent(4,2.212157);
   h103__3->SetBinContent(5,2.395767);
   h103__3->SetBinContent(6,2.556885);
   h103__3->SetBinContent(7,2.695682);
   h103__3->SetBinContent(8,2.814394);
   h103__3->SetBinContent(9,2.916506);
   h103__3->SetBinContent(10,3.005942);
   h103__3->SetBinContent(11,3.086451);
   h103__3->SetBinContent(12,3.161221);
   h103__3->SetBinContent(13,3.232738);
   h103__3->SetBinContent(14,3.302807);
   h103__3->SetBinContent(15,3.372669);
   h103__3->SetBinContent(16,3.443145);
   h103__3->SetBinContent(17,3.514773);
   h103__3->SetBinContent(18,3.587913);
   h103__3->SetBinContent(19,3.662821);
   h103__3->SetBinContent(20,3.739697);
   h103__3->SetBinContent(21,3.818724);
   h103__3->SetBinContent(22,3.900096);
   h103__3->SetBinContent(23,3.983965);
   h103__3->SetBinContent(24,4.070469);
   h103__3->SetBinContent(25,4.15975);
   h103__3->SetBinContent(26,4.251952);
   h103__3->SetBinContent(27,4.347223);
   h103__3->SetBinContent(28,4.445717);
   h103__3->SetBinContent(29,4.547594);
   h103__3->SetBinContent(30,4.653019);
   h103__3->SetBinContent(31,4.762169);
   h103__3->SetBinContent(32,4.875228);
   h103__3->SetBinContent(33,4.992388);
   h103__3->SetBinContent(34,5.113857);
   h103__3->SetBinContent(35,5.23985);
   h103__3->SetBinContent(36,5.370598);
   h103__3->SetBinContent(37,5.506348);
   h103__3->SetBinContent(38,5.647358);
   h103__3->SetBinContent(39,5.793909);
   h103__3->SetBinContent(40,5.946295);
   h103__3->SetBinContent(41,6.104833);
   h103__3->SetBinContent(42,6.269862);
   h103__3->SetBinContent(43,6.441743);
   h103__3->SetBinContent(44,6.620864);
   h103__3->SetBinContent(45,6.80764);
   h103__3->SetBinContent(46,7.002517);
   h103__3->SetBinContent(47,7.205974);
   h103__3->SetBinContent(48,7.418525);
   h103__3->SetBinContent(49,7.640725);
   h103__3->SetBinContent(50,7.873172);
   h103__3->SetBinContent(51,8.116508);
   h103__3->SetBinContent(52,8.371433);
   h103__3->SetBinContent(53,8.638699);
   h103__3->SetBinContent(54,8.919121);
   h103__3->SetBinContent(55,9.213584);
   h103__3->SetBinContent(56,9.523049);
   h103__3->SetBinContent(57,9.848562);
   h103__3->SetBinContent(58,10.19126);
   h103__3->SetBinContent(59,10.55239);
   h103__3->SetBinContent(60,10.9333);
   h103__3->SetBinContent(61,11.33548);
   h103__3->SetBinContent(62,11.76056);
   h103__3->SetBinContent(63,12.21033);
   h103__3->SetBinContent(64,12.68675);
   h103__3->SetBinContent(65,13.19199);
   h103__3->SetBinContent(66,13.72846);
   h103__3->SetBinContent(67,14.2988);
   h103__3->SetBinContent(68,14.90596);
   h103__3->SetBinContent(69,15.55321);
   h103__3->SetBinContent(70,16.24422);
   h103__3->SetBinContent(71,16.98304);
   h103__3->SetBinContent(72,17.77427);
   h103__3->SetBinContent(73,18.62304);
   h103__3->SetBinContent(74,19.53513);
   h103__3->SetBinContent(75,20.51709);
   h103__3->SetBinContent(76,21.57633);
   h103__3->SetBinContent(77,22.72128);
   h103__3->SetBinContent(78,23.96154);
   h103__3->SetBinContent(79,25.30811);
   h103__3->SetBinContent(80,26.7736);
   h103__3->SetBinContent(81,28.3725);
   h103__3->SetBinContent(82,30.12158);
   h103__3->SetBinContent(83,32.04024);
   h103__3->SetBinContent(84,34.15101);
   h103__3->SetBinContent(85,36.48015);
   h103__3->SetBinContent(86,39.05838);
   h103__3->SetBinContent(87,41.92168);
   h103__3->SetBinContent(88,45.11242);
   h103__3->SetBinContent(89,48.68055);
   h103__3->SetBinContent(90,52.6852);
   h103__3->SetBinContent(91,57.19647);
   h103__3->SetBinContent(92,62.29774);
   h103__3->SetBinContent(93,68.08829);
   h103__3->SetBinContent(94,74.68649);
   h103__3->SetBinContent(95,82.23351);
   h103__3->SetBinContent(96,90.89789);
   h103__3->SetBinContent(97,100.8807);
   h103__3->SetBinContent(98,112.4215);
   h103__3->SetBinContent(99,125.8038);
   h103__3->SetBinContent(100,141.3594);
   h103__3->SetBinContent(101,159.4663);
   h103__3->SetBinContent(102,180.5402);
   h103__3->SetBinContent(103,205.0109);
   h103__3->SetBinContent(104,233.2823);
   h103__3->SetBinContent(105,265.6711);
   h103__3->SetBinContent(106,302.324);
   h103__3->SetBinContent(107,343.1188);
   h103__3->SetBinContent(108,387.5609);
   h103__3->SetBinContent(109,434.6945);
   h103__3->SetBinContent(110,483.054);
   h103__3->SetBinContent(111,530.6794);
   h103__3->SetBinContent(112,575.2159);
   h103__3->SetBinContent(113,614.1021);
   h103__3->SetBinContent(114,644.83);
   h103__3->SetBinContent(115,665.243);
   h103__3->SetBinContent(116,673.8184);
   h103__3->SetBinContent(117,669.8801);
   h103__3->SetBinContent(118,653.6976);
   h103__3->SetBinContent(119,626.4493);
   h103__3->SetBinContent(120,590.0574);
   h103__3->SetBinContent(121,546.9294);
   h103__3->SetBinContent(122,499.6601);
   h103__3->SetBinContent(123,450.7452);
   h103__3->SetBinContent(124,402.3556);
   h103__3->SetBinContent(125,356.1954);
   h103__3->SetBinContent(126,313.4491);
   h103__3->SetBinContent(127,274.8047);
   h103__3->SetBinContent(128,240.5292);
   h103__3->SetBinContent(129,210.5692);
   h103__3->SetBinContent(130,184.6562);
   h103__3->SetBinContent(131,162.3992);
   h103__3->SetBinContent(132,143.3564);
   h103__3->SetBinContent(133,127.0861);
   h103__3->SetBinContent(134,113.1769);
   h103__3->SetBinContent(135,101.2626);
   h103__3->SetBinContent(136,91.02724);
   h103__3->SetBinContent(137,82.20254);
   h103__3->SetBinContent(138,74.56348);
   h103__3->SetBinContent(139,67.92245);
   h103__3->SetBinContent(140,62.12366);
   h103__3->SetBinContent(141,57.03806);
   h103__3->SetBinContent(142,52.55869);
   h103__3->SetBinContent(143,48.59683);
   h103__3->SetBinContent(144,45.07854);
   h103__3->SetBinContent(145,41.94206);
   h103__3->SetBinContent(146,39.13552);
   h103__3->SetBinContent(147,36.61521);
   h103__3->SetBinContent(148,34.34411);
   h103__3->SetBinContent(149,32.29081);
   h103__3->SetBinContent(150,30.4285);
   h103__3->SetBinContent(151,28.73427);
   h103__3->SetBinContent(152,27.18845);
   h103__3->SetBinContent(153,25.77413);
   h103__3->SetBinContent(154,24.47667);
   h103__3->SetBinContent(155,23.28343);
   h103__3->SetBinContent(156,22.1834);
   h103__3->SetBinContent(157,21.167);
   h103__3->SetBinContent(158,20.22585);
   h103__3->SetBinContent(159,19.35259);
   h103__3->SetBinContent(160,18.54076);
   h103__3->SetBinContent(161,17.78465);
   h103__3->SetBinContent(162,17.07921);
   h103__3->SetBinContent(163,16.41994);
   h103__3->SetBinContent(164,15.80287);
   h103__3->SetBinContent(165,15.22441);
   h103__3->SetBinContent(166,14.68138);
   h103__3->SetBinContent(167,14.17091);
   h103__3->SetBinContent(168,13.69042);
   h103__3->SetBinContent(169,13.23759);
   h103__3->SetBinContent(170,12.81032);
   h103__3->SetBinContent(171,12.4067);
   h103__3->SetBinContent(172,12.025);
   h103__3->SetBinContent(173,11.66365);
   h103__3->SetBinContent(174,11.32122);
   h103__3->SetBinContent(175,10.99641);
   h103__3->SetBinContent(176,10.688);
   h103__3->SetBinContent(177,10.39492);
   h103__3->SetBinContent(178,10.11616);
   h103__3->SetBinContent(179,9.85078);
   h103__3->SetBinContent(180,9.597948);
   h103__3->SetBinContent(181,9.356874);
   h103__3->SetBinContent(182,9.126837);
   h103__3->SetBinContent(183,8.907169);
   h103__3->SetBinContent(184,8.697252);
   h103__3->SetBinContent(185,8.496515);
   h103__3->SetBinContent(186,8.304426);
   h103__3->SetBinContent(187,8.120494);
   h103__3->SetBinContent(188,7.944258);
   h103__3->SetBinContent(189,7.775294);
   h103__3->SetBinContent(190,7.613204);
   h103__3->SetBinContent(191,7.457619);
   h103__3->SetBinContent(192,7.308192);
   h103__3->SetBinContent(193,7.164601);
   h103__3->SetBinContent(194,7.026543);
   h103__3->SetBinContent(195,6.893736);
   h103__3->SetBinContent(196,6.765915);
   h103__3->SetBinContent(197,6.642831);
   h103__3->SetBinContent(198,6.524251);
   h103__3->SetBinContent(199,6.409957);
   h103__3->SetBinContent(200,6.299741);
   h103__3->SetBinContent(201,6.19341);
   h103__3->SetBinContent(202,6.090782);
   h103__3->SetBinContent(203,5.991684);
   h103__3->SetBinContent(204,5.895954);
   h103__3->SetBinContent(205,5.803439);
   h103__3->SetBinContent(206,5.713992);
   h103__3->SetBinContent(207,5.627477);
   h103__3->SetBinContent(208,5.543762);
   h103__3->SetBinContent(209,5.462725);
   h103__3->SetBinContent(210,5.384247);
   h103__3->SetBinContent(211,5.308216);
   h103__3->SetBinContent(212,5.234523);
   h103__3->SetBinContent(213,5.163064);
   h103__3->SetBinContent(214,5.093741);
   h103__3->SetBinContent(215,5.026455);
   h103__3->SetBinContent(216,4.96111);
   h103__3->SetBinContent(217,4.897612);
   h103__3->SetBinContent(218,4.835865);
   h103__3->SetBinContent(219,4.775772);
   h103__3->SetBinContent(220,4.717229);
   h103__3->SetBinContent(221,4.660122);
   h103__3->SetBinContent(222,4.604317);
   h103__3->SetBinContent(223,4.549682);
   h103__3->SetBinContent(224,4.49608);
   h103__3->SetBinContent(225,4.443346);
   h103__3->SetBinContent(226,4.391249);
   h103__3->SetBinContent(227,4.339452);
   h103__3->SetBinContent(228,4.287438);
   h103__3->SetBinContent(229,4.234407);
   h103__3->SetBinContent(230,4.17916);
   h103__3->SetBinContent(231,4.119975);
   h103__3->SetBinContent(232,4.054542);
   h103__3->SetBinContent(233,3.979978);
   h103__3->SetBinContent(234,3.893028);
   h103__3->SetBinContent(235,3.790456);
   h103__3->SetBinContent(236,3.66964);
   h103__3->SetBinContent(237,3.529275);
   h103__3->SetBinContent(238,3.370027);
   h103__3->SetBinContent(239,3.194937);
   h103__3->SetBinContent(240,3.009389);
   h103__3->SetEntries(480);
   h103__3->SetDirectory(0);
   h103__3->SetLineColor(6);
   h103__3->SetLineStyle(3);
   h103__3->SetLineWidth(2);
   h103__3->GetXaxis()->SetLabelFont(42);
   h103__3->GetXaxis()->SetLabelSize(0.035);
   h103__3->GetXaxis()->SetTitleSize(0.035);
   h103__3->GetXaxis()->SetTitleFont(42);
   h103__3->GetYaxis()->SetLabelFont(42);
   h103__3->GetYaxis()->SetLabelSize(0.035);
   h103__3->GetYaxis()->SetTitleSize(0.035);
   h103__3->GetYaxis()->SetTitleFont(42);
   h103__3->GetZaxis()->SetLabelFont(42);
   h103__3->GetZaxis()->SetLabelSize(0.035);
   h103__3->GetZaxis()->SetTitleSize(0.035);
   h103__3->GetZaxis()->SetTitleFont(42);
   h103__3->Draw("CSAME");
   
   TH1F *h104__4 = new TH1F("h104__4","",240,-0.4,0.2);
   h104__4->SetBinContent(1,0.02772272);
   h104__4->SetBinContent(2,0.02816846);
   h104__4->SetBinContent(3,0.0286106);
   h104__4->SetBinContent(4,0.02904215);
   h104__4->SetBinContent(5,0.02945833);
   h104__4->SetBinContent(6,0.02985699);
   h104__4->SetBinContent(7,0.03023847);
   h104__4->SetBinContent(8,0.03060495);
   h104__4->SetBinContent(9,0.03095978);
   h104__4->SetBinContent(10,0.03130674);
   h104__4->SetBinContent(11,0.03164938);
   h104__4->SetBinContent(12,0.03199077);
   h104__4->SetBinContent(13,0.03233332);
   h104__4->SetBinContent(14,0.03267881);
   h104__4->SetBinContent(15,0.03302847);
   h104__4->SetBinContent(16,0.03338318);
   h104__4->SetBinContent(17,0.03374352);
   h104__4->SetBinContent(18,0.03410992);
   h104__4->SetBinContent(19,0.03448272);
   h104__4->SetBinContent(20,0.03486222);
   h104__4->SetBinContent(21,0.03524865);
   h104__4->SetBinContent(22,0.03564232);
   h104__4->SetBinContent(23,0.03604346);
   h104__4->SetBinContent(24,0.03645229);
   h104__4->SetBinContent(25,0.03686907);
   h104__4->SetBinContent(26,0.03729402);
   h104__4->SetBinContent(27,0.0377274);
   h104__4->SetBinContent(28,0.03816944);
   h104__4->SetBinContent(29,0.03862042);
   h104__4->SetBinContent(30,0.03908059);
   h104__4->SetBinContent(31,0.03955022);
   h104__4->SetBinContent(32,0.04002962);
   h104__4->SetBinContent(33,0.04051904);
   h104__4->SetBinContent(34,0.04101882);
   h104__4->SetBinContent(35,0.04152926);
   h104__4->SetBinContent(36,0.04205068);
   h104__4->SetBinContent(37,0.04258342);
   h104__4->SetBinContent(38,0.04312785);
   h104__4->SetBinContent(39,0.04368431);
   h104__4->SetBinContent(40,0.04425319);
   h104__4->SetBinContent(41,0.04483489);
   h104__4->SetBinContent(42,0.04542982);
   h104__4->SetBinContent(43,0.04603841);
   h104__4->SetBinContent(44,0.04666111);
   h104__4->SetBinContent(45,0.04729838);
   h104__4->SetBinContent(46,0.0479507);
   h104__4->SetBinContent(47,0.04861861);
   h104__4->SetBinContent(48,0.04930261);
   h104__4->SetBinContent(49,0.05000326);
   h104__4->SetBinContent(50,0.05072115);
   h104__4->SetBinContent(51,0.05145688);
   h104__4->SetBinContent(52,0.05221107);
   h104__4->SetBinContent(53,0.05298441);
   h104__4->SetBinContent(54,0.05377756);
   h104__4->SetBinContent(55,0.05459128);
   h104__4->SetBinContent(56,0.05542631);
   h104__4->SetBinContent(57,0.05628346);
   h104__4->SetBinContent(58,0.05716355);
   h104__4->SetBinContent(59,0.05806747);
   h104__4->SetBinContent(60,0.05899614);
   h104__4->SetBinContent(61,0.05995054);
   h104__4->SetBinContent(62,0.06093167);
   h104__4->SetBinContent(63,0.06194061);
   h104__4->SetBinContent(64,0.06297848);
   h104__4->SetBinContent(65,0.06404648);
   h104__4->SetBinContent(66,0.06514585);
   h104__4->SetBinContent(67,0.06627791);
   h104__4->SetBinContent(68,0.06744406);
   h104__4->SetBinContent(69,0.06864575);
   h104__4->SetBinContent(70,0.06988454);
   h104__4->SetBinContent(71,0.07116207);
   h104__4->SetBinContent(72,0.07248008);
   h104__4->SetBinContent(73,0.07384041);
   h104__4->SetBinContent(74,0.07524499);
   h104__4->SetBinContent(75,0.07669587);
   h104__4->SetBinContent(76,0.07819527);
   h104__4->SetBinContent(77,0.07974549);
   h104__4->SetBinContent(78,0.08134902);
   h104__4->SetBinContent(79,0.08300846);
   h104__4->SetBinContent(80,0.08472662);
   h104__4->SetBinContent(81,0.08650648);
   h104__4->SetBinContent(82,0.0883512);
   h104__4->SetBinContent(83,0.09026419);
   h104__4->SetBinContent(84,0.09224907);
   h104__4->SetBinContent(85,0.09430971);
   h104__4->SetBinContent(86,0.09645026);
   h104__4->SetBinContent(87,0.09867518);
   h104__4->SetBinContent(88,0.1009892);
   h104__4->SetBinContent(89,0.1033975);
   h104__4->SetBinContent(90,0.1059056);
   h104__4->SetBinContent(91,0.1085195);
   h104__4->SetBinContent(92,0.1112454);
   h104__4->SetBinContent(93,0.1140904);
   h104__4->SetBinContent(94,0.1170619);
   h104__4->SetBinContent(95,0.1201681);
   h104__4->SetBinContent(96,0.1234176);
   h104__4->SetBinContent(97,0.1268201);
   h104__4->SetBinContent(98,0.1303859);
   h104__4->SetBinContent(99,0.1341263);
   h104__4->SetBinContent(100,0.1380537);
   h104__4->SetBinContent(101,0.1421814);
   h104__4->SetBinContent(102,0.1465243);
   h104__4->SetBinContent(103,0.1510987);
   h104__4->SetBinContent(104,0.1559222);
   h104__4->SetBinContent(105,0.1610145);
   h104__4->SetBinContent(106,0.1663974);
   h104__4->SetBinContent(107,0.1720948);
   h104__4->SetBinContent(108,0.1781334);
   h104__4->SetBinContent(109,0.1845428);
   h104__4->SetBinContent(110,0.1913563);
   h104__4->SetBinContent(111,0.198611);
   h104__4->SetBinContent(112,0.2063486);
   h104__4->SetBinContent(113,0.2146163);
   h104__4->SetBinContent(114,0.2234679);
   h104__4->SetBinContent(115,0.2329647);
   h104__4->SetBinContent(116,0.243177);
   h104__4->SetBinContent(117,0.2541867);
   h104__4->SetBinContent(118,0.2660893);
   h104__4->SetBinContent(119,0.2789975);
   h104__4->SetBinContent(120,0.2930458);
   h104__4->SetBinContent(121,0.308396);
   h104__4->SetBinContent(122,0.3252454);
   h104__4->SetBinContent(123,0.3438366);
   h104__4->SetBinContent(124,0.3644705);
   h104__4->SetBinContent(125,0.3875238);
   h104__4->SetBinContent(126,0.4134707);
   h104__4->SetBinContent(127,0.442911);
   h104__4->SetBinContent(128,0.4766058);
   h104__4->SetBinContent(129,0.5155224);
   h104__4->SetBinContent(130,0.5608909);
   h104__4->SetBinContent(131,0.6142755);
   h104__4->SetBinContent(132,0.6776651);
   h104__4->SetBinContent(133,0.7535918);
   h104__4->SetBinContent(134,0.8452883);
   h104__4->SetBinContent(135,0.9569113);
   h104__4->SetBinContent(136,1.093873);
   h104__4->SetBinContent(137,1.263374);
   h104__4->SetBinContent(138,1.475317);
   h104__4->SetBinContent(139,1.743976);
   h104__4->SetBinContent(140,2.091177);
   h104__4->SetBinContent(141,2.552219);
   h104__4->SetBinContent(142,3.145929);
   h104__4->SetBinContent(143,3.872577);
   h104__4->SetBinContent(144,4.782748);
   h104__4->SetBinContent(145,5.968874);
   h104__4->SetBinContent(146,7.592701);
   h104__4->SetBinContent(147,9.923575);
   h104__4->SetBinContent(148,13.38237);
   h104__4->SetBinContent(149,18.57895);
   h104__4->SetBinContent(150,26.32136);
   h104__4->SetBinContent(151,37.5672);
   h104__4->SetBinContent(152,53.28791);
   h104__4->SetBinContent(153,74.23229);
   h104__4->SetBinContent(154,100.6103);
   h104__4->SetBinContent(155,131.7651);
   h104__4->SetBinContent(156,165.9454);
   h104__4->SetBinContent(157,200.3006);
   h104__4->SetBinContent(158,231.1848);
   h104__4->SetBinContent(159,254.7614);
   h104__4->SetBinContent(160,267.7836);
   h104__4->SetBinContent(161,268.3351);
   h104__4->SetBinContent(162,256.2959);
   h104__4->SetBinContent(163,233.3766);
   h104__4->SetBinContent(164,202.708);
   h104__4->SetBinContent(165,168.1241);
   h104__4->SetBinContent(166,133.3656);
   h104__4->SetBinContent(167,101.4342);
   h104__4->SetBinContent(168,74.23929);
   h104__4->SetBinContent(169,52.56371);
   h104__4->SetBinContent(170,36.27311);
   h104__4->SetBinContent(171,24.64424);
   h104__4->SetBinContent(172,16.69415);
   h104__4->SetBinContent(173,11.43334);
   h104__4->SetBinContent(174,8.015747);
   h104__4->SetBinContent(175,5.796325);
   h104__4->SetBinContent(176,4.32587);
   h104__4->SetBinContent(177,3.314126);
   h104__4->SetBinContent(178,2.584765);
   h104__4->SetBinContent(179,2.035592);
   h104__4->SetBinContent(180,1.610114);
   h104__4->SetBinContent(181,1.330453);
   h104__4->SetBinContent(182,1.122942);
   h104__4->SetBinContent(183,0.959113);
   h104__4->SetBinContent(184,0.8292857);
   h104__4->SetBinContent(185,0.7268027);
   h104__4->SetBinContent(186,0.6464188);
   h104__4->SetBinContent(187,0.5838046);
   h104__4->SetBinContent(188,0.535347);
   h104__4->SetBinContent(189,0.4980452);
   h104__4->SetBinContent(190,0.469436);
   h104__4->SetBinContent(191,0.447526);
   h104__4->SetBinContent(192,0.4307258);
   h104__4->SetBinContent(193,0.4177871);
   h104__4->SetBinContent(194,0.4077432);
   h104__4->SetBinContent(195,0.399856);
   h104__4->SetBinContent(196,0.3935686);
   h104__4->SetBinContent(197,0.3884666);
   h104__4->SetBinContent(198,0.3842442);
   h104__4->SetBinContent(199,0.3806781);
   h104__4->SetBinContent(200,0.3776065);
   h104__4->SetBinContent(201,0.3749127);
   h104__4->SetBinContent(202,0.3725127);
   h104__4->SetBinContent(203,0.3703459);
   h104__4->SetBinContent(204,0.3683685);
   h104__4->SetBinContent(205,0.3665483);
   h104__4->SetBinContent(206,0.3648615);
   h104__4->SetBinContent(207,0.3632901);
   h104__4->SetBinContent(208,0.36182);
   h104__4->SetBinContent(209,0.36044);
   h104__4->SetBinContent(210,0.3591411);
   h104__4->SetBinContent(211,0.3579158);
   h104__4->SetBinContent(212,0.3567576);
   h104__4->SetBinContent(213,0.3556608);
   h104__4->SetBinContent(214,0.3546206);
   h104__4->SetBinContent(215,0.3536327);
   h104__4->SetBinContent(216,0.352693);
   h104__4->SetBinContent(217,0.3517981);
   h104__4->SetBinContent(218,0.3509446);
   h104__4->SetBinContent(219,0.3501296);
   h104__4->SetBinContent(220,0.3493504);
   h104__4->SetBinContent(221,0.3486044);
   h104__4->SetBinContent(222,0.3478889);
   h104__4->SetBinContent(223,0.3472019);
   h104__4->SetBinContent(224,0.3465411);
   h104__4->SetBinContent(225,0.3459042);
   h104__4->SetBinContent(226,0.3452891);
   h104__4->SetBinContent(227,0.3446929);
   h104__4->SetBinContent(228,0.3441124);
   h104__4->SetBinContent(229,0.3435433);
   h104__4->SetBinContent(230,0.3429793);
   h104__4->SetBinContent(231,0.3424125);
   h104__4->SetBinContent(232,0.3418323);
   h104__4->SetBinContent(233,0.341226);
   h104__4->SetBinContent(234,0.3405794);
   h104__4->SetBinContent(235,0.3398786);
   h104__4->SetBinContent(236,0.3391127);
   h104__4->SetBinContent(237,0.3382761);
   h104__4->SetBinContent(238,0.3373719);
   h104__4->SetBinContent(239,0.3364133);
   h104__4->SetBinContent(240,0.335423);
   h104__4->SetEntries(480);
   h104__4->SetDirectory(0);

   ci = TColor::GetColor("#006633");
   h104__4->SetLineColor(ci);
   h104__4->SetLineStyle(3);
   h104__4->SetLineWidth(2);
   h104__4->GetXaxis()->SetLabelFont(42);
   h104__4->GetXaxis()->SetLabelSize(0.035);
   h104__4->GetXaxis()->SetTitleSize(0.035);
   h104__4->GetXaxis()->SetTitleFont(42);
   h104__4->GetYaxis()->SetLabelFont(42);
   h104__4->GetYaxis()->SetLabelSize(0.035);
   h104__4->GetYaxis()->SetTitleSize(0.035);
   h104__4->GetYaxis()->SetTitleFont(42);
   h104__4->GetZaxis()->SetLabelFont(42);
   h104__4->GetZaxis()->SetLabelSize(0.035);
   h104__4->GetZaxis()->SetTitleSize(0.035);
   h104__4->GetZaxis()->SetTitleFont(42);
   h104__4->Draw("CSAME");
   
   TH1F *h100 = new TH1F("h100","metac   ",240,-0.4,0.2);
   h100->SetBinContent(0,31304);
   h100->SetBinContent(1,75);
   h100->SetBinContent(2,42);
   h100->SetBinContent(3,63);
   h100->SetBinContent(4,60);
   h100->SetBinContent(5,54);
   h100->SetBinContent(6,63);
   h100->SetBinContent(7,58);
   h100->SetBinContent(8,57);
   h100->SetBinContent(9,51);
   h100->SetBinContent(10,47);
   h100->SetBinContent(11,57);
   h100->SetBinContent(12,69);
   h100->SetBinContent(13,60);
   h100->SetBinContent(14,61);
   h100->SetBinContent(15,61);
   h100->SetBinContent(16,58);
   h100->SetBinContent(17,63);
   h100->SetBinContent(18,65);
   h100->SetBinContent(19,61);
   h100->SetBinContent(20,51);
   h100->SetBinContent(21,48);
   h100->SetBinContent(22,67);
   h100->SetBinContent(23,58);
   h100->SetBinContent(24,69);
   h100->SetBinContent(25,71);
   h100->SetBinContent(26,61);
   h100->SetBinContent(27,59);
   h100->SetBinContent(28,69);
   h100->SetBinContent(29,73);
   h100->SetBinContent(30,64);
   h100->SetBinContent(31,71);
   h100->SetBinContent(32,72);
   h100->SetBinContent(33,63);
   h100->SetBinContent(34,57);
   h100->SetBinContent(35,63);
   h100->SetBinContent(36,73);
   h100->SetBinContent(37,66);
   h100->SetBinContent(38,64);
   h100->SetBinContent(39,79);
   h100->SetBinContent(40,86);
   h100->SetBinContent(41,61);
   h100->SetBinContent(42,70);
   h100->SetBinContent(43,68);
   h100->SetBinContent(44,52);
   h100->SetBinContent(45,66);
   h100->SetBinContent(46,51);
   h100->SetBinContent(47,65);
   h100->SetBinContent(48,77);
   h100->SetBinContent(49,72);
   h100->SetBinContent(50,70);
   h100->SetBinContent(51,65);
   h100->SetBinContent(52,71);
   h100->SetBinContent(53,76);
   h100->SetBinContent(54,68);
   h100->SetBinContent(55,67);
   h100->SetBinContent(56,66);
   h100->SetBinContent(57,57);
   h100->SetBinContent(58,76);
   h100->SetBinContent(59,52);
   h100->SetBinContent(60,72);
   h100->SetBinContent(61,64);
   h100->SetBinContent(62,78);
   h100->SetBinContent(63,69);
   h100->SetBinContent(64,77);
   h100->SetBinContent(65,63);
   h100->SetBinContent(66,70);
   h100->SetBinContent(67,60);
   h100->SetBinContent(68,65);
   h100->SetBinContent(69,89);
   h100->SetBinContent(70,64);
   h100->SetBinContent(71,65);
   h100->SetBinContent(72,76);
   h100->SetBinContent(73,74);
   h100->SetBinContent(74,67);
   h100->SetBinContent(75,68);
   h100->SetBinContent(76,71);
   h100->SetBinContent(77,79);
   h100->SetBinContent(78,64);
   h100->SetBinContent(79,82);
   h100->SetBinContent(80,82);
   h100->SetBinContent(81,81);
   h100->SetBinContent(82,77);
   h100->SetBinContent(83,84);
   h100->SetBinContent(84,104);
   h100->SetBinContent(85,104);
   h100->SetBinContent(86,99);
   h100->SetBinContent(87,95);
   h100->SetBinContent(88,125);
   h100->SetBinContent(89,107);
   h100->SetBinContent(90,105);
   h100->SetBinContent(91,125);
   h100->SetBinContent(92,115);
   h100->SetBinContent(93,140);
   h100->SetBinContent(94,109);
   h100->SetBinContent(95,135);
   h100->SetBinContent(96,158);
   h100->SetBinContent(97,170);
   h100->SetBinContent(98,191);
   h100->SetBinContent(99,196);
   h100->SetBinContent(100,196);
   h100->SetBinContent(101,213);
   h100->SetBinContent(102,256);
   h100->SetBinContent(103,233);
   h100->SetBinContent(104,300);
   h100->SetBinContent(105,357);
   h100->SetBinContent(106,391);
   h100->SetBinContent(107,407);
   h100->SetBinContent(108,454);
   h100->SetBinContent(109,514);
   h100->SetBinContent(110,558);
   h100->SetBinContent(111,559);
   h100->SetBinContent(112,621);
   h100->SetBinContent(113,673);
   h100->SetBinContent(114,722);
   h100->SetBinContent(115,740);
   h100->SetBinContent(116,713);
   h100->SetBinContent(117,752);
   h100->SetBinContent(118,695);
   h100->SetBinContent(119,707);
   h100->SetBinContent(120,596);
   h100->SetBinContent(121,639);
   h100->SetBinContent(122,550);
   h100->SetBinContent(123,492);
   h100->SetBinContent(124,472);
   h100->SetBinContent(125,433);
   h100->SetBinContent(126,365);
   h100->SetBinContent(127,336);
   h100->SetBinContent(128,294);
   h100->SetBinContent(129,249);
   h100->SetBinContent(130,248);
   h100->SetBinContent(131,220);
   h100->SetBinContent(132,202);
   h100->SetBinContent(133,208);
   h100->SetBinContent(134,198);
   h100->SetBinContent(135,185);
   h100->SetBinContent(136,189);
   h100->SetBinContent(137,170);
   h100->SetBinContent(138,164);
   h100->SetBinContent(139,172);
   h100->SetBinContent(140,143);
   h100->SetBinContent(141,138);
   h100->SetBinContent(142,135);
   h100->SetBinContent(143,98);
   h100->SetBinContent(144,139);
   h100->SetBinContent(145,121);
   h100->SetBinContent(146,142);
   h100->SetBinContent(147,150);
   h100->SetBinContent(148,129);
   h100->SetBinContent(149,147);
   h100->SetBinContent(150,130);
   h100->SetBinContent(151,136);
   h100->SetBinContent(152,159);
   h100->SetBinContent(153,161);
   h100->SetBinContent(154,193);
   h100->SetBinContent(155,212);
   h100->SetBinContent(156,265);
   h100->SetBinContent(157,280);
   h100->SetBinContent(158,333);
   h100->SetBinContent(159,345);
   h100->SetBinContent(160,359);
   h100->SetBinContent(161,367);
   h100->SetBinContent(162,330);
   h100->SetBinContent(163,319);
   h100->SetBinContent(164,293);
   h100->SetBinContent(165,250);
   h100->SetBinContent(166,216);
   h100->SetBinContent(167,193);
   h100->SetBinContent(168,148);
   h100->SetBinContent(169,129);
   h100->SetBinContent(170,125);
   h100->SetBinContent(171,102);
   h100->SetBinContent(172,103);
   h100->SetBinContent(173,101);
   h100->SetBinContent(174,102);
   h100->SetBinContent(175,90);
   h100->SetBinContent(176,84);
   h100->SetBinContent(177,93);
   h100->SetBinContent(178,101);
   h100->SetBinContent(179,79);
   h100->SetBinContent(180,85);
   h100->SetBinContent(181,93);
   h100->SetBinContent(182,93);
   h100->SetBinContent(183,80);
   h100->SetBinContent(184,107);
   h100->SetBinContent(185,73);
   h100->SetBinContent(186,104);
   h100->SetBinContent(187,87);
   h100->SetBinContent(188,85);
   h100->SetBinContent(189,87);
   h100->SetBinContent(190,92);
   h100->SetBinContent(191,95);
   h100->SetBinContent(192,87);
   h100->SetBinContent(193,76);
   h100->SetBinContent(194,82);
   h100->SetBinContent(195,86);
   h100->SetBinContent(196,92);
   h100->SetBinContent(197,80);
   h100->SetBinContent(198,79);
   h100->SetBinContent(199,83);
   h100->SetBinContent(200,88);
   h100->SetBinContent(201,90);
   h100->SetBinContent(202,89);
   h100->SetBinContent(203,70);
   h100->SetBinContent(204,94);
   h100->SetBinContent(205,62);
   h100->SetBinContent(206,79);
   h100->SetBinContent(207,86);
   h100->SetBinContent(208,80);
   h100->SetBinContent(209,83);
   h100->SetBinContent(210,95);
   h100->SetBinContent(211,90);
   h100->SetBinContent(212,85);
   h100->SetBinContent(213,71);
   h100->SetBinContent(214,83);
   h100->SetBinContent(215,98);
   h100->SetBinContent(216,103);
   h100->SetBinContent(217,90);
   h100->SetBinContent(218,87);
   h100->SetBinContent(219,82);
   h100->SetBinContent(220,80);
   h100->SetBinContent(221,98);
   h100->SetBinContent(222,66);
   h100->SetBinContent(223,97);
   h100->SetBinContent(224,81);
   h100->SetBinContent(225,71);
   h100->SetBinContent(226,82);
   h100->SetBinContent(227,86);
   h100->SetBinContent(228,80);
   h100->SetBinContent(229,79);
   h100->SetBinContent(230,80);
   h100->SetBinContent(231,94);
   h100->SetBinContent(232,103);
   h100->SetBinContent(233,78);
   h100->SetBinContent(234,84);
   h100->SetBinContent(235,81);
   h100->SetBinContent(236,92);
   h100->SetBinContent(237,93);
   h100->SetBinContent(238,92);
   h100->SetBinContent(239,99);
   h100->SetBinContent(240,80);
   h100->SetBinContent(241,71690);
   h100->SetEntries(139402);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.5);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})-m_{J/#psi}} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(2.5 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("ESAME");
   
   TH1F *h100__5 = new TH1F("h100__5","metac   ",240,-0.4,0.2);
   h100__5->SetBinContent(0,31304);
   h100__5->SetBinContent(1,75);
   h100__5->SetBinContent(2,42);
   h100__5->SetBinContent(3,63);
   h100__5->SetBinContent(4,60);
   h100__5->SetBinContent(5,54);
   h100__5->SetBinContent(6,63);
   h100__5->SetBinContent(7,58);
   h100__5->SetBinContent(8,57);
   h100__5->SetBinContent(9,51);
   h100__5->SetBinContent(10,47);
   h100__5->SetBinContent(11,57);
   h100__5->SetBinContent(12,69);
   h100__5->SetBinContent(13,60);
   h100__5->SetBinContent(14,61);
   h100__5->SetBinContent(15,61);
   h100__5->SetBinContent(16,58);
   h100__5->SetBinContent(17,63);
   h100__5->SetBinContent(18,65);
   h100__5->SetBinContent(19,61);
   h100__5->SetBinContent(20,51);
   h100__5->SetBinContent(21,48);
   h100__5->SetBinContent(22,67);
   h100__5->SetBinContent(23,58);
   h100__5->SetBinContent(24,69);
   h100__5->SetBinContent(25,71);
   h100__5->SetBinContent(26,61);
   h100__5->SetBinContent(27,59);
   h100__5->SetBinContent(28,69);
   h100__5->SetBinContent(29,73);
   h100__5->SetBinContent(30,64);
   h100__5->SetBinContent(31,71);
   h100__5->SetBinContent(32,72);
   h100__5->SetBinContent(33,63);
   h100__5->SetBinContent(34,57);
   h100__5->SetBinContent(35,63);
   h100__5->SetBinContent(36,73);
   h100__5->SetBinContent(37,66);
   h100__5->SetBinContent(38,64);
   h100__5->SetBinContent(39,79);
   h100__5->SetBinContent(40,86);
   h100__5->SetBinContent(41,61);
   h100__5->SetBinContent(42,70);
   h100__5->SetBinContent(43,68);
   h100__5->SetBinContent(44,52);
   h100__5->SetBinContent(45,66);
   h100__5->SetBinContent(46,51);
   h100__5->SetBinContent(47,65);
   h100__5->SetBinContent(48,77);
   h100__5->SetBinContent(49,72);
   h100__5->SetBinContent(50,70);
   h100__5->SetBinContent(51,65);
   h100__5->SetBinContent(52,71);
   h100__5->SetBinContent(53,76);
   h100__5->SetBinContent(54,68);
   h100__5->SetBinContent(55,67);
   h100__5->SetBinContent(56,66);
   h100__5->SetBinContent(57,57);
   h100__5->SetBinContent(58,76);
   h100__5->SetBinContent(59,52);
   h100__5->SetBinContent(60,72);
   h100__5->SetBinContent(61,64);
   h100__5->SetBinContent(62,78);
   h100__5->SetBinContent(63,69);
   h100__5->SetBinContent(64,77);
   h100__5->SetBinContent(65,63);
   h100__5->SetBinContent(66,70);
   h100__5->SetBinContent(67,60);
   h100__5->SetBinContent(68,65);
   h100__5->SetBinContent(69,89);
   h100__5->SetBinContent(70,64);
   h100__5->SetBinContent(71,65);
   h100__5->SetBinContent(72,76);
   h100__5->SetBinContent(73,74);
   h100__5->SetBinContent(74,67);
   h100__5->SetBinContent(75,68);
   h100__5->SetBinContent(76,71);
   h100__5->SetBinContent(77,79);
   h100__5->SetBinContent(78,64);
   h100__5->SetBinContent(79,82);
   h100__5->SetBinContent(80,82);
   h100__5->SetBinContent(81,81);
   h100__5->SetBinContent(82,77);
   h100__5->SetBinContent(83,84);
   h100__5->SetBinContent(84,104);
   h100__5->SetBinContent(85,104);
   h100__5->SetBinContent(86,99);
   h100__5->SetBinContent(87,95);
   h100__5->SetBinContent(88,125);
   h100__5->SetBinContent(89,107);
   h100__5->SetBinContent(90,105);
   h100__5->SetBinContent(91,125);
   h100__5->SetBinContent(92,115);
   h100__5->SetBinContent(93,140);
   h100__5->SetBinContent(94,109);
   h100__5->SetBinContent(95,135);
   h100__5->SetBinContent(96,158);
   h100__5->SetBinContent(97,170);
   h100__5->SetBinContent(98,191);
   h100__5->SetBinContent(99,196);
   h100__5->SetBinContent(100,196);
   h100__5->SetBinContent(101,213);
   h100__5->SetBinContent(102,256);
   h100__5->SetBinContent(103,233);
   h100__5->SetBinContent(104,300);
   h100__5->SetBinContent(105,357);
   h100__5->SetBinContent(106,391);
   h100__5->SetBinContent(107,407);
   h100__5->SetBinContent(108,454);
   h100__5->SetBinContent(109,514);
   h100__5->SetBinContent(110,558);
   h100__5->SetBinContent(111,559);
   h100__5->SetBinContent(112,621);
   h100__5->SetBinContent(113,673);
   h100__5->SetBinContent(114,722);
   h100__5->SetBinContent(115,740);
   h100__5->SetBinContent(116,713);
   h100__5->SetBinContent(117,752);
   h100__5->SetBinContent(118,695);
   h100__5->SetBinContent(119,707);
   h100__5->SetBinContent(120,596);
   h100__5->SetBinContent(121,639);
   h100__5->SetBinContent(122,550);
   h100__5->SetBinContent(123,492);
   h100__5->SetBinContent(124,472);
   h100__5->SetBinContent(125,433);
   h100__5->SetBinContent(126,365);
   h100__5->SetBinContent(127,336);
   h100__5->SetBinContent(128,294);
   h100__5->SetBinContent(129,249);
   h100__5->SetBinContent(130,248);
   h100__5->SetBinContent(131,220);
   h100__5->SetBinContent(132,202);
   h100__5->SetBinContent(133,208);
   h100__5->SetBinContent(134,198);
   h100__5->SetBinContent(135,185);
   h100__5->SetBinContent(136,189);
   h100__5->SetBinContent(137,170);
   h100__5->SetBinContent(138,164);
   h100__5->SetBinContent(139,172);
   h100__5->SetBinContent(140,143);
   h100__5->SetBinContent(141,138);
   h100__5->SetBinContent(142,135);
   h100__5->SetBinContent(143,98);
   h100__5->SetBinContent(144,139);
   h100__5->SetBinContent(145,121);
   h100__5->SetBinContent(146,142);
   h100__5->SetBinContent(147,150);
   h100__5->SetBinContent(148,129);
   h100__5->SetBinContent(149,147);
   h100__5->SetBinContent(150,130);
   h100__5->SetBinContent(151,136);
   h100__5->SetBinContent(152,159);
   h100__5->SetBinContent(153,161);
   h100__5->SetBinContent(154,193);
   h100__5->SetBinContent(155,212);
   h100__5->SetBinContent(156,265);
   h100__5->SetBinContent(157,280);
   h100__5->SetBinContent(158,333);
   h100__5->SetBinContent(159,345);
   h100__5->SetBinContent(160,359);
   h100__5->SetBinContent(161,367);
   h100__5->SetBinContent(162,330);
   h100__5->SetBinContent(163,319);
   h100__5->SetBinContent(164,293);
   h100__5->SetBinContent(165,250);
   h100__5->SetBinContent(166,216);
   h100__5->SetBinContent(167,193);
   h100__5->SetBinContent(168,148);
   h100__5->SetBinContent(169,129);
   h100__5->SetBinContent(170,125);
   h100__5->SetBinContent(171,102);
   h100__5->SetBinContent(172,103);
   h100__5->SetBinContent(173,101);
   h100__5->SetBinContent(174,102);
   h100__5->SetBinContent(175,90);
   h100__5->SetBinContent(176,84);
   h100__5->SetBinContent(177,93);
   h100__5->SetBinContent(178,101);
   h100__5->SetBinContent(179,79);
   h100__5->SetBinContent(180,85);
   h100__5->SetBinContent(181,93);
   h100__5->SetBinContent(182,93);
   h100__5->SetBinContent(183,80);
   h100__5->SetBinContent(184,107);
   h100__5->SetBinContent(185,73);
   h100__5->SetBinContent(186,104);
   h100__5->SetBinContent(187,87);
   h100__5->SetBinContent(188,85);
   h100__5->SetBinContent(189,87);
   h100__5->SetBinContent(190,92);
   h100__5->SetBinContent(191,95);
   h100__5->SetBinContent(192,87);
   h100__5->SetBinContent(193,76);
   h100__5->SetBinContent(194,82);
   h100__5->SetBinContent(195,86);
   h100__5->SetBinContent(196,92);
   h100__5->SetBinContent(197,80);
   h100__5->SetBinContent(198,79);
   h100__5->SetBinContent(199,83);
   h100__5->SetBinContent(200,88);
   h100__5->SetBinContent(201,90);
   h100__5->SetBinContent(202,89);
   h100__5->SetBinContent(203,70);
   h100__5->SetBinContent(204,94);
   h100__5->SetBinContent(205,62);
   h100__5->SetBinContent(206,79);
   h100__5->SetBinContent(207,86);
   h100__5->SetBinContent(208,80);
   h100__5->SetBinContent(209,83);
   h100__5->SetBinContent(210,95);
   h100__5->SetBinContent(211,90);
   h100__5->SetBinContent(212,85);
   h100__5->SetBinContent(213,71);
   h100__5->SetBinContent(214,83);
   h100__5->SetBinContent(215,98);
   h100__5->SetBinContent(216,103);
   h100__5->SetBinContent(217,90);
   h100__5->SetBinContent(218,87);
   h100__5->SetBinContent(219,82);
   h100__5->SetBinContent(220,80);
   h100__5->SetBinContent(221,98);
   h100__5->SetBinContent(222,66);
   h100__5->SetBinContent(223,97);
   h100__5->SetBinContent(224,81);
   h100__5->SetBinContent(225,71);
   h100__5->SetBinContent(226,82);
   h100__5->SetBinContent(227,86);
   h100__5->SetBinContent(228,80);
   h100__5->SetBinContent(229,79);
   h100__5->SetBinContent(230,80);
   h100__5->SetBinContent(231,94);
   h100__5->SetBinContent(232,103);
   h100__5->SetBinContent(233,78);
   h100__5->SetBinContent(234,84);
   h100__5->SetBinContent(235,81);
   h100__5->SetBinContent(236,92);
   h100__5->SetBinContent(237,93);
   h100__5->SetBinContent(238,92);
   h100__5->SetBinContent(239,99);
   h100__5->SetBinContent(240,80);
   h100__5->SetBinContent(241,71690);
   h100__5->SetEntries(139402);
   h100__5->SetDirectory(0);
   h100__5->SetMarkerStyle(20);
   h100__5->SetMarkerSize(0.5);
   h100__5->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})-m_{J/#psi}} [GeV]");
   h100__5->GetXaxis()->SetNdivisions(505);
   h100__5->GetXaxis()->SetLabelFont(132);
   h100__5->GetXaxis()->SetLabelOffset(0.02);
   h100__5->GetXaxis()->SetLabelSize(0.06);
   h100__5->GetXaxis()->SetTitleSize(0.06);
   h100__5->GetXaxis()->SetTitleOffset(1.2);
   h100__5->GetXaxis()->SetTitleFont(132);
   h100__5->GetYaxis()->SetTitle("Candidates/(2.5 MeV)");
   h100__5->GetYaxis()->SetNdivisions(505);
   h100__5->GetYaxis()->SetLabelFont(132);
   h100__5->GetYaxis()->SetLabelSize(0.06);
   h100__5->GetYaxis()->SetTitleSize(0.06);
   h100__5->GetYaxis()->SetTitleFont(132);
   h100__5->GetZaxis()->SetLabelFont(42);
   h100__5->GetZaxis()->SetLabelSize(0.035);
   h100__5->GetZaxis()->SetTitleSize(0.035);
   h100__5->GetZaxis()->SetTitleFont(42);
   h100__5->Draw("SAMEAXIS");
   TText *text = new TText(0.13,700,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(-0.35,700,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(-0.35,640,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(-0.35,550,-0.3,550);
   line->SetLineColor(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(-0.29,540,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(-0.35,480,-0.3,480);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(-0.29,470,"Background");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(-0.35,410,-0.3,410);
   line->SetLineColor(6);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(-0.29,400,"#it{#eta_{c}}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(-0.35,340,-0.3,340);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(-0.29,330,"#it{J/#psi}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig5a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Fri Apr 21 17:32:17 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1000,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(3.225,-73.07847,3.882895,356.7949);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h100 = new TH1F("h100","m(k0skpi1)  ",125,3.35,3.85);
   h100->SetBinContent(0,58549);
   h100->SetBinContent(1,104);
   h100->SetBinContent(2,118);
   h100->SetBinContent(3,107);
   h100->SetBinContent(4,100);
   h100->SetBinContent(5,111);
   h100->SetBinContent(6,101);
   h100->SetBinContent(7,118);
   h100->SetBinContent(8,103);
   h100->SetBinContent(9,120);
   h100->SetBinContent(10,113);
   h100->SetBinContent(11,96);
   h100->SetBinContent(12,106);
   h100->SetBinContent(13,118);
   h100->SetBinContent(14,98);
   h100->SetBinContent(15,111);
   h100->SetBinContent(16,114);
   h100->SetBinContent(17,122);
   h100->SetBinContent(18,116);
   h100->SetBinContent(19,114);
   h100->SetBinContent(20,123);
   h100->SetBinContent(21,94);
   h100->SetBinContent(22,112);
   h100->SetBinContent(23,112);
   h100->SetBinContent(24,101);
   h100->SetBinContent(25,122);
   h100->SetBinContent(26,113);
   h100->SetBinContent(27,120);
   h100->SetBinContent(28,111);
   h100->SetBinContent(29,102);
   h100->SetBinContent(30,113);
   h100->SetBinContent(31,104);
   h100->SetBinContent(32,102);
   h100->SetBinContent(33,132);
   h100->SetBinContent(34,125);
   h100->SetBinContent(35,155);
   h100->SetBinContent(36,172);
   h100->SetBinContent(37,183);
   h100->SetBinContent(38,219);
   h100->SetBinContent(39,254);
   h100->SetBinContent(40,278);
   h100->SetBinContent(41,239);
   h100->SetBinContent(42,294);
   h100->SetBinContent(43,243);
   h100->SetBinContent(44,197);
   h100->SetBinContent(45,154);
   h100->SetBinContent(46,164);
   h100->SetBinContent(47,129);
   h100->SetBinContent(48,111);
   h100->SetBinContent(49,119);
   h100->SetBinContent(50,114);
   h100->SetBinContent(51,100);
   h100->SetBinContent(52,95);
   h100->SetBinContent(53,96);
   h100->SetBinContent(54,105);
   h100->SetBinContent(55,104);
   h100->SetBinContent(56,111);
   h100->SetBinContent(57,136);
   h100->SetBinContent(58,94);
   h100->SetBinContent(59,128);
   h100->SetBinContent(60,121);
   h100->SetBinContent(61,131);
   h100->SetBinContent(62,115);
   h100->SetBinContent(63,116);
   h100->SetBinContent(64,133);
   h100->SetBinContent(65,130);
   h100->SetBinContent(66,152);
   h100->SetBinContent(67,186);
   h100->SetBinContent(68,183);
   h100->SetBinContent(69,196);
   h100->SetBinContent(70,246);
   h100->SetBinContent(71,277);
   h100->SetBinContent(72,273);
   h100->SetBinContent(73,265);
   h100->SetBinContent(74,257);
   h100->SetBinContent(75,223);
   h100->SetBinContent(76,240);
   h100->SetBinContent(77,207);
   h100->SetBinContent(78,156);
   h100->SetBinContent(79,171);
   h100->SetBinContent(80,131);
   h100->SetBinContent(81,126);
   h100->SetBinContent(82,91);
   h100->SetBinContent(83,115);
   h100->SetBinContent(84,119);
   h100->SetBinContent(85,113);
   h100->SetBinContent(86,118);
   h100->SetBinContent(87,98);
   h100->SetBinContent(88,110);
   h100->SetBinContent(89,113);
   h100->SetBinContent(90,121);
   h100->SetBinContent(91,123);
   h100->SetBinContent(92,123);
   h100->SetBinContent(93,104);
   h100->SetBinContent(94,82);
   h100->SetBinContent(95,102);
   h100->SetBinContent(96,111);
   h100->SetBinContent(97,98);
   h100->SetBinContent(98,121);
   h100->SetBinContent(99,104);
   h100->SetBinContent(100,98);
   h100->SetBinContent(101,80);
   h100->SetBinContent(102,114);
   h100->SetBinContent(103,113);
   h100->SetBinContent(104,93);
   h100->SetBinContent(105,96);
   h100->SetBinContent(106,99);
   h100->SetBinContent(107,89);
   h100->SetBinContent(108,105);
   h100->SetBinContent(109,106);
   h100->SetBinContent(110,112);
   h100->SetBinContent(111,116);
   h100->SetBinContent(112,97);
   h100->SetBinContent(113,97);
   h100->SetBinContent(114,106);
   h100->SetBinContent(115,102);
   h100->SetBinContent(116,99);
   h100->SetBinContent(117,96);
   h100->SetBinContent(118,125);
   h100->SetBinContent(119,107);
   h100->SetBinContent(120,98);
   h100->SetBinContent(121,124);
   h100->SetBinContent(122,74);
   h100->SetBinContent(123,109);
   h100->SetBinContent(124,100);
   h100->SetBinContent(125,102);
   h100->SetBinContent(126,26834);
   h100->SetEntries(101811);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.7);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("PEX0");
   
   TH1F *h101__1 = new TH1F("h101__1","",125,3.35,3.85);
   h101__1->SetBinContent(1,109.1433);
   h101__1->SetBinContent(2,109.11);
   h101__1->SetBinContent(3,109.0743);
   h101__1->SetBinContent(4,109.0346);
   h101__1->SetBinContent(5,108.9908);
   h101__1->SetBinContent(6,108.9438);
   h101__1->SetBinContent(7,108.8949);
   h101__1->SetBinContent(8,108.8454);
   h101__1->SetBinContent(9,108.7962);
   h101__1->SetBinContent(10,108.748);
   h101__1->SetBinContent(11,108.7013);
   h101__1->SetBinContent(12,108.6567);
   h101__1->SetBinContent(13,108.6147);
   h101__1->SetBinContent(14,108.576);
   h101__1->SetBinContent(15,108.5415);
   h101__1->SetBinContent(16,108.5124);
   h101__1->SetBinContent(17,108.49);
   h101__1->SetBinContent(18,108.4763);
   h101__1->SetBinContent(19,108.4736);
   h101__1->SetBinContent(20,108.4852);
   h101__1->SetBinContent(21,108.5152);
   h101__1->SetBinContent(22,108.569);
   h101__1->SetBinContent(23,108.6539);
   h101__1->SetBinContent(24,108.7795);
   h101__1->SetBinContent(25,108.9594);
   h101__1->SetBinContent(26,109.219);
   h101__1->SetBinContent(27,109.6916);
   h101__1->SetBinContent(28,110.369);
   h101__1->SetBinContent(29,111.2978);
   h101__1->SetBinContent(30,112.5773);
   h101__1->SetBinContent(31,114.3459);
   h101__1->SetBinContent(32,116.9626);
   h101__1->SetBinContent(33,121.2114);
   h101__1->SetBinContent(34,128.5302);
   h101__1->SetBinContent(35,141.0507);
   h101__1->SetBinContent(36,161.0179);
   h101__1->SetBinContent(37,189.2736);
   h101__1->SetBinContent(38,223.2294);
   h101__1->SetBinContent(39,255.8837);
   h101__1->SetBinContent(40,277.6491);
   h101__1->SetBinContent(41,280.9091);
   h101__1->SetBinContent(42,264.4293);
   h101__1->SetBinContent(43,234.1219);
   h101__1->SetBinContent(44,199.5164);
   h101__1->SetBinContent(45,168.8307);
   h101__1->SetBinContent(46,146.1004);
   h101__1->SetBinContent(47,131.3945);
   h101__1->SetBinContent(48,122.7168);
   h101__1->SetBinContent(49,117.7914);
   h101__1->SetBinContent(50,114.9365);
   h101__1->SetBinContent(51,113.1771);
   h101__1->SetBinContent(52,112.0379);
   h101__1->SetBinContent(53,111.3132);
   h101__1->SetBinContent(54,110.9186);
   h101__1->SetBinContent(55,110.8195);
   h101__1->SetBinContent(56,111.0047);
   h101__1->SetBinContent(57,111.4837);
   h101__1->SetBinContent(58,112.2928);
   h101__1->SetBinContent(59,113.4952);
   h101__1->SetBinContent(60,115.17);
   h101__1->SetBinContent(61,117.4373);
   h101__1->SetBinContent(62,120.4947);
   h101__1->SetBinContent(63,124.6659);
   h101__1->SetBinContent(64,130.483);
   h101__1->SetBinContent(65,138.7585);
   h101__1->SetBinContent(66,150.5642);
   h101__1->SetBinContent(67,166.9864);
   h101__1->SetBinContent(68,188.5414);
   h101__1->SetBinContent(69,214.3253);
   h101__1->SetBinContent(70,241.3241);
   h101__1->SetBinContent(71,264.5653);
   h101__1->SetBinContent(72,278.5353);
   h101__1->SetBinContent(73,279.4293);
   h101__1->SetBinContent(74,266.9551);
   h101__1->SetBinContent(75,244.4811);
   h101__1->SetBinContent(76,217.4216);
   h101__1->SetBinContent(77,190.96);
   h101__1->SetBinContent(78,168.4501);
   h101__1->SetBinContent(79,151.084);
   h101__1->SetBinContent(80,138.4995);
   h101__1->SetBinContent(81,129.6431);
   h101__1->SetBinContent(82,123.4074);
   h101__1->SetBinContent(83,118.9221);
   h101__1->SetBinContent(84,115.5988);
   h101__1->SetBinContent(85,113.069);
   h101__1->SetBinContent(86,111.1055);
   h101__1->SetBinContent(87,109.5628);
   h101__1->SetBinContent(88,108.3413);
   h101__1->SetBinContent(89,107.3682);
   h101__1->SetBinContent(90,106.5878);
   h101__1->SetBinContent(91,105.9564);
   h101__1->SetBinContent(92,105.4399);
   h101__1->SetBinContent(93,105.0117);
   h101__1->SetBinContent(94,104.6512);
   h101__1->SetBinContent(95,104.3428);
   h101__1->SetBinContent(96,104.0747);
   h101__1->SetBinContent(97,103.8381);
   h101__1->SetBinContent(98,103.6263);
   h101__1->SetBinContent(99,103.4345);
   h101__1->SetBinContent(100,103.2588);
   h101__1->SetBinContent(101,103.0963);
   h101__1->SetBinContent(102,102.945);
   h101__1->SetBinContent(103,102.803);
   h101__1->SetBinContent(104,102.669);
   h101__1->SetBinContent(105,102.5418);
   h101__1->SetBinContent(106,102.4206);
   h101__1->SetBinContent(107,102.3045);
   h101__1->SetBinContent(108,102.193);
   h101__1->SetBinContent(109,102.0855);
   h101__1->SetBinContent(110,101.9816);
   h101__1->SetBinContent(111,101.8807);
   h101__1->SetBinContent(112,101.7827);
   h101__1->SetBinContent(113,101.687);
   h101__1->SetBinContent(114,101.5936);
   h101__1->SetBinContent(115,101.5019);
   h101__1->SetBinContent(116,101.4118);
   h101__1->SetBinContent(117,101.323);
   h101__1->SetBinContent(118,101.2351);
   h101__1->SetBinContent(119,101.1474);
   h101__1->SetBinContent(120,101.059);
   h101__1->SetBinContent(121,100.9683);
   h101__1->SetBinContent(122,100.8733);
   h101__1->SetBinContent(123,100.7723);
   h101__1->SetBinContent(124,100.6646);
   h101__1->SetBinContent(125,100.5517);
   h101__1->SetEntries(250);
   h101__1->SetDirectory(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h101__1->SetLineColor(ci);
   h101__1->SetLineWidth(3);
   h101__1->GetXaxis()->SetLabelFont(42);
   h101__1->GetXaxis()->SetLabelSize(0.035);
   h101__1->GetXaxis()->SetTitleSize(0.035);
   h101__1->GetXaxis()->SetTitleFont(42);
   h101__1->GetYaxis()->SetLabelFont(42);
   h101__1->GetYaxis()->SetLabelSize(0.035);
   h101__1->GetYaxis()->SetTitleSize(0.035);
   h101__1->GetYaxis()->SetTitleFont(42);
   h101__1->GetZaxis()->SetLabelFont(42);
   h101__1->GetZaxis()->SetLabelSize(0.035);
   h101__1->GetZaxis()->SetTitleSize(0.035);
   h101__1->GetZaxis()->SetTitleFont(42);
   h101__1->Draw("CSAME");
   
   TH1F *h102__2 = new TH1F("h102__2","",125,3.35,3.85);
   h102__2->SetBinContent(1,108.2861);
   h102__2->SetBinContent(2,108.2219);
   h102__2->SetBinContent(3,108.1577);
   h102__2->SetBinContent(4,108.0935);
   h102__2->SetBinContent(5,108.0293);
   h102__2->SetBinContent(6,107.9652);
   h102__2->SetBinContent(7,107.901);
   h102__2->SetBinContent(8,107.8368);
   h102__2->SetBinContent(9,107.7726);
   h102__2->SetBinContent(10,107.7085);
   h102__2->SetBinContent(11,107.6443);
   h102__2->SetBinContent(12,107.5801);
   h102__2->SetBinContent(13,107.5159);
   h102__2->SetBinContent(14,107.4518);
   h102__2->SetBinContent(15,107.3876);
   h102__2->SetBinContent(16,107.3234);
   h102__2->SetBinContent(17,107.2592);
   h102__2->SetBinContent(18,107.195);
   h102__2->SetBinContent(19,107.1309);
   h102__2->SetBinContent(20,107.0667);
   h102__2->SetBinContent(21,107.0025);
   h102__2->SetBinContent(22,106.9383);
   h102__2->SetBinContent(23,106.8741);
   h102__2->SetBinContent(24,106.81);
   h102__2->SetBinContent(25,106.7458);
   h102__2->SetBinContent(26,106.6816);
   h102__2->SetBinContent(27,106.6174);
   h102__2->SetBinContent(28,106.5533);
   h102__2->SetBinContent(29,106.4891);
   h102__2->SetBinContent(30,106.4249);
   h102__2->SetBinContent(31,106.3607);
   h102__2->SetBinContent(32,106.2965);
   h102__2->SetBinContent(33,106.2324);
   h102__2->SetBinContent(34,106.1682);
   h102__2->SetBinContent(35,106.104);
   h102__2->SetBinContent(36,106.0398);
   h102__2->SetBinContent(37,105.9757);
   h102__2->SetBinContent(38,105.9115);
   h102__2->SetBinContent(39,105.8473);
   h102__2->SetBinContent(40,105.7831);
   h102__2->SetBinContent(41,105.7189);
   h102__2->SetBinContent(42,105.6548);
   h102__2->SetBinContent(43,105.5906);
   h102__2->SetBinContent(44,105.5264);
   h102__2->SetBinContent(45,105.4622);
   h102__2->SetBinContent(46,105.3981);
   h102__2->SetBinContent(47,105.3339);
   h102__2->SetBinContent(48,105.2697);
   h102__2->SetBinContent(49,105.2055);
   h102__2->SetBinContent(50,105.1413);
   h102__2->SetBinContent(51,105.0772);
   h102__2->SetBinContent(52,105.013);
   h102__2->SetBinContent(53,104.9488);
   h102__2->SetBinContent(54,104.8846);
   h102__2->SetBinContent(55,104.8204);
   h102__2->SetBinContent(56,104.7563);
   h102__2->SetBinContent(57,104.6921);
   h102__2->SetBinContent(58,104.6279);
   h102__2->SetBinContent(59,104.5637);
   h102__2->SetBinContent(60,104.4996);
   h102__2->SetBinContent(61,104.4354);
   h102__2->SetBinContent(62,104.3712);
   h102__2->SetBinContent(63,104.307);
   h102__2->SetBinContent(64,104.2429);
   h102__2->SetBinContent(65,104.1787);
   h102__2->SetBinContent(66,104.1145);
   h102__2->SetBinContent(67,104.0503);
   h102__2->SetBinContent(68,103.9861);
   h102__2->SetBinContent(69,103.922);
   h102__2->SetBinContent(70,103.8578);
   h102__2->SetBinContent(71,103.7936);
   h102__2->SetBinContent(72,103.7294);
   h102__2->SetBinContent(73,103.6653);
   h102__2->SetBinContent(74,103.6011);
   h102__2->SetBinContent(75,103.5369);
   h102__2->SetBinContent(76,103.4727);
   h102__2->SetBinContent(77,103.4085);
   h102__2->SetBinContent(78,103.3444);
   h102__2->SetBinContent(79,103.2802);
   h102__2->SetBinContent(80,103.216);
   h102__2->SetBinContent(81,103.1518);
   h102__2->SetBinContent(82,103.0876);
   h102__2->SetBinContent(83,103.0235);
   h102__2->SetBinContent(84,102.9593);
   h102__2->SetBinContent(85,102.8951);
   h102__2->SetBinContent(86,102.8309);
   h102__2->SetBinContent(87,102.7668);
   h102__2->SetBinContent(88,102.7026);
   h102__2->SetBinContent(89,102.6384);
   h102__2->SetBinContent(90,102.5742);
   h102__2->SetBinContent(91,102.51);
   h102__2->SetBinContent(92,102.4459);
   h102__2->SetBinContent(93,102.3817);
   h102__2->SetBinContent(94,102.3175);
   h102__2->SetBinContent(95,102.2533);
   h102__2->SetBinContent(96,102.1892);
   h102__2->SetBinContent(97,102.125);
   h102__2->SetBinContent(98,102.0608);
   h102__2->SetBinContent(99,101.9966);
   h102__2->SetBinContent(100,101.9324);
   h102__2->SetBinContent(101,101.8683);
   h102__2->SetBinContent(102,101.8041);
   h102__2->SetBinContent(103,101.7399);
   h102__2->SetBinContent(104,101.6757);
   h102__2->SetBinContent(105,101.6116);
   h102__2->SetBinContent(106,101.5474);
   h102__2->SetBinContent(107,101.4832);
   h102__2->SetBinContent(108,101.419);
   h102__2->SetBinContent(109,101.3548);
   h102__2->SetBinContent(110,101.2907);
   h102__2->SetBinContent(111,101.2265);
   h102__2->SetBinContent(112,101.1623);
   h102__2->SetBinContent(113,101.0981);
   h102__2->SetBinContent(114,101.034);
   h102__2->SetBinContent(115,100.9698);
   h102__2->SetBinContent(116,100.9056);
   h102__2->SetBinContent(117,100.8414);
   h102__2->SetBinContent(118,100.7772);
   h102__2->SetBinContent(119,100.7131);
   h102__2->SetBinContent(120,100.6489);
   h102__2->SetBinContent(121,100.5847);
   h102__2->SetBinContent(122,100.5205);
   h102__2->SetBinContent(123,100.4564);
   h102__2->SetBinContent(124,100.3922);
   h102__2->SetBinContent(125,100.328);
   h102__2->SetEntries(250);
   h102__2->SetDirectory(0);

   ci = TColor::GetColor("#0000ff");
   h102__2->SetLineColor(ci);
   h102__2->SetLineStyle(2);
   h102__2->SetLineWidth(3);
   h102__2->GetXaxis()->SetLabelFont(42);
   h102__2->GetXaxis()->SetLabelSize(0.035);
   h102__2->GetXaxis()->SetTitleSize(0.035);
   h102__2->GetXaxis()->SetTitleFont(42);
   h102__2->GetYaxis()->SetLabelFont(42);
   h102__2->GetYaxis()->SetLabelSize(0.035);
   h102__2->GetYaxis()->SetTitleSize(0.035);
   h102__2->GetYaxis()->SetTitleFont(42);
   h102__2->GetZaxis()->SetLabelFont(42);
   h102__2->GetZaxis()->SetLabelSize(0.035);
   h102__2->GetZaxis()->SetTitleSize(0.035);
   h102__2->GetZaxis()->SetTitleFont(42);
   h102__2->Draw("CSAME");
   
   TH1F *h103__3 = new TH1F("h103__3","",125,3.35,3.85);
   h103__3->SetBinContent(1,0.520632);
   h103__3->SetBinContent(2,0.5461413);
   h103__3->SetBinContent(3,0.5692933);
   h103__3->SetBinContent(4,0.5887012);
   h103__3->SetBinContent(5,0.6042241);
   h103__3->SetBinContent(6,0.6166077);
   h103__3->SetBinContent(7,0.6269088);
   h103__3->SetBinContent(8,0.6360648);
   h103__3->SetBinContent(9,0.6447253);
   h103__3->SetBinContent(10,0.653275);
   h103__3->SetBinContent(11,0.6619249);
   h103__3->SetBinContent(12,0.6707944);
   h103__3->SetBinContent(13,0.6799625);
   h103__3->SetBinContent(14,0.6894932);
   h103__3->SetBinContent(15,0.6994448);
   h103__3->SetBinContent(16,0.7098739);
   h103__3->SetBinContent(17,0.7208365);
   h103__3->SetBinContent(18,0.732389);
   h103__3->SetBinContent(19,0.7445892);
   h103__3->SetBinContent(20,0.7574974);
   h103__3->SetBinContent(21,0.7711775);
   h103__3->SetBinContent(22,0.7856984);
   h103__3->SetBinContent(23,0.8011351);
   h103__3->SetBinContent(24,0.8175702);
   h103__3->SetBinContent(25,0.8350956);
   h103__3->SetBinContent(26,0.8538135);
   h103__3->SetBinContent(27,0.8738389);
   h103__3->SetBinContent(28,0.895301);
   h103__3->SetBinContent(29,0.9183462);
   h103__3->SetBinContent(30,0.9431406);
   h103__3->SetBinContent(31,0.9698738);
   h103__3->SetBinContent(32,0.9987628);
   h103__3->SetBinContent(33,1.030057);
   h103__3->SetBinContent(34,1.064045);
   h103__3->SetBinContent(35,1.101061);
   h103__3->SetBinContent(36,1.141494);
   h103__3->SetBinContent(37,1.185801);
   h103__3->SetBinContent(38,1.234519);
   h103__3->SetBinContent(39,1.288285);
   h103__3->SetBinContent(40,1.347855);
   h103__3->SetBinContent(41,1.414132);
   h103__3->SetBinContent(42,1.488205);
   h103__3->SetBinContent(43,1.571386);
   h103__3->SetBinContent(44,1.665275);
   h103__3->SetBinContent(45,1.771821);
   h103__3->SetBinContent(46,1.893426);
   h103__3->SetBinContent(47,2.033056);
   h103__3->SetBinContent(48,2.194403);
   h103__3->SetBinContent(49,2.382088);
   h103__3->SetBinContent(50,2.601937);
   h103__3->SetBinContent(51,2.861351);
   h103__3->SetBinContent(52,3.169816);
   h103__3->SetBinContent(53,3.539625);
   h103__3->SetBinContent(54,3.986939);
   h103__3->SetBinContent(55,4.533451);
   h103__3->SetBinContent(56,5.209217);
   h103__3->SetBinContent(57,6.057962);
   h103__3->SetBinContent(58,7.145593);
   h103__3->SetBinContent(59,8.559639);
   h103__3->SetBinContent(60,10.39845);
   h103__3->SetBinContent(61,12.79696);
   h103__3->SetBinContent(62,15.96332);
   h103__3->SetBinContent(63,20.22892);
   h103__3->SetBinContent(64,26.13092);
   h103__3->SetBinContent(65,34.48523);
   h103__3->SetBinContent(66,46.3659);
   h103__3->SetBinContent(67,62.86059);
   h103__3->SetBinContent(68,84.48647);
   h103__3->SetBinContent(69,110.3401);
   h103__3->SetBinContent(70,137.4078);
   h103__3->SetBinContent(71,160.7173);
   h103__3->SetBinContent(72,174.7552);
   h103__3->SetBinContent(73,175.7166);
   h103__3->SetBinContent(74,163.3095);
   h103__3->SetBinContent(75,140.9023);
   h103__3->SetBinContent(76,113.9095);
   h103__3->SetBinContent(77,87.51426);
   h103__3->SetBinContent(78,65.07056);
   h103__3->SetBinContent(79,47.77054);
   h103__3->SetBinContent(80,35.25193);
   h103__3->SetBinContent(81,26.4613);
   h103__3->SetBinContent(82,20.29123);
   h103__3->SetBinContent(83,15.87143);
   h103__3->SetBinContent(84,12.61359);
   h103__3->SetBinContent(85,10.1492);
   h103__3->SetBinContent(86,8.25096);
   h103__3->SetBinContent(87,6.773426);
   h103__3->SetBinContent(88,5.617074);
   h103__3->SetBinContent(89,4.709084);
   h103__3->SetBinContent(90,3.993691);
   h103__3->SetBinContent(91,3.427306);
   h103__3->SetBinContent(92,2.975748);
   h103__3->SetBinContent(93,2.612394);
   h103__3->SetBinContent(94,2.316734);
   h103__3->SetBinContent(95,2.073145);
   h103__3->SetBinContent(96,1.869836);
   h103__3->SetBinContent(97,1.697965);
   h103__3->SetBinContent(98,1.550917);
   h103__3->SetBinContent(99,1.423733);
   h103__3->SetBinContent(100,1.312669);
   h103__3->SetBinContent(101,1.21487);
   h103__3->SetBinContent(102,1.128131);
   h103__3->SetBinContent(103,1.050723);
   h103__3->SetBinContent(104,0.9812672);
   h103__3->SetBinContent(105,0.9186505);
   h103__3->SetBinContent(106,0.8619595);
   h103__3->SetBinContent(107,0.8104355);
   h103__3->SetBinContent(108,0.7634412);
   h103__3->SetBinContent(109,0.7204355);
   h103__3->SetBinContent(110,0.6809542);
   h103__3->SetBinContent(111,0.6445953);
   h103__3->SetBinContent(112,0.6109958);
   h103__3->SetBinContent(113,0.579815);
   h103__3->SetBinContent(114,0.5507565);
   h103__3->SetBinContent(115,0.5235397);
   h103__3->SetBinContent(116,0.4978899);
   h103__3->SetBinContent(117,0.4735128);
   h103__3->SetBinContent(118,0.4500194);
   h103__3->SetBinContent(119,0.4268006);
   h103__3->SetBinContent(120,0.4028584);
   h103__3->SetBinContent(121,0.3766831);
   h103__3->SetBinContent(122,0.3463649);
   h103__3->SetBinContent(123,0.3101481);
   h103__3->SetBinContent(124,0.2674039);
   h103__3->SetBinContent(125,0.2195573);
   h103__3->SetEntries(250);
   h103__3->SetDirectory(0);
   h103__3->SetLineColor(6);
   h103__3->SetLineStyle(3);
   h103__3->SetLineWidth(3);
   h103__3->GetXaxis()->SetLabelFont(42);
   h103__3->GetXaxis()->SetLabelSize(0.035);
   h103__3->GetXaxis()->SetTitleSize(0.035);
   h103__3->GetXaxis()->SetTitleFont(42);
   h103__3->GetYaxis()->SetLabelFont(42);
   h103__3->GetYaxis()->SetLabelSize(0.035);
   h103__3->GetYaxis()->SetTitleSize(0.035);
   h103__3->GetYaxis()->SetTitleFont(42);
   h103__3->GetZaxis()->SetLabelFont(42);
   h103__3->GetZaxis()->SetLabelSize(0.035);
   h103__3->GetZaxis()->SetTitleSize(0.035);
   h103__3->GetZaxis()->SetTitleFont(42);
   h103__3->Draw("CSAME");
   
   TH1F *h104__4 = new TH1F("h104__4","",125,3.35,3.85);
   h104__4->SetBinContent(1,0.3365833);
   h104__4->SetBinContent(2,0.3420119);
   h104__4->SetBinContent(3,0.3473473);
   h104__4->SetBinContent(4,0.3524054);
   h104__4->SetBinContent(5,0.3572204);
   h104__4->SetBinContent(6,0.3619923);
   h104__4->SetBinContent(7,0.3669983);
   h104__4->SetBinContent(8,0.3725276);
   h104__4->SetBinContent(9,0.3788624);
   h104__4->SetBinContent(10,0.3862926);
   h104__4->SetBinContent(11,0.3951452);
   h104__4->SetBinContent(12,0.4058171);
   h104__4->SetBinContent(13,0.4188082);
   h104__4->SetBinContent(14,0.4347593);
   h104__4->SetBinContent(15,0.4544975);
   h104__4->SetBinContent(16,0.4790938);
   h104__4->SetBinContent(17,0.5099403);
   h104__4->SetBinContent(18,0.5488499);
   h104__4->SetBinContent(19,0.5981916);
   h104__4->SetBinContent(20,0.6610675);
   h104__4->SetBinContent(21,0.7415544);
   h104__4->SetBinContent(22,0.8450313);
   h104__4->SetBinContent(23,0.978641);
   h104__4->SetBinContent(24,1.151995);
   h104__4->SetBinContent(25,1.378559);
   h104__4->SetBinContent(26,1.683577);
   h104__4->SetBinContent(27,2.200305);
   h104__4->SetBinContent(28,2.920481);
   h104__4->SetBinContent(29,3.890334);
   h104__4->SetBinContent(30,5.209216);
   h104__4->SetBinContent(31,7.015262);
   h104__4->SetBinContent(32,9.667336);
   h104__4->SetBinContent(33,13.94896);
   h104__4->SetBinContent(34,21.29799);
   h104__4->SetBinContent(35,33.84565);
   h104__4->SetBinContent(36,53.8366);
   h104__4->SetBinContent(37,82.11211);
   h104__4->SetBinContent(38,116.0834);
   h104__4->SetBinContent(39,148.7481);
   h104__4->SetBinContent(40,170.5181);
   h104__4->SetBinContent(41,173.776);
   h104__4->SetBinContent(42,157.2863);
   h104__4->SetBinContent(43,126.9599);
   h104__4->SetBinContent(44,92.32477);
   h104__4->SetBinContent(45,61.5966);
   h104__4->SetBinContent(46,38.80889);
   h104__4->SetBinContent(47,24.02762);
   h104__4->SetBinContent(48,15.25272);
   h104__4->SetBinContent(49,10.20382);
   h104__4->SetBinContent(50,7.193178);
   h104__4->SetBinContent(51,5.238616);
   h104__4->SetBinContent(52,3.855119);
   h104__4->SetBinContent(53,2.824732);
   h104__4->SetBinContent(54,2.047017);
   h104__4->SetBinContent(55,1.465555);
   h104__4->SetBinContent(56,1.039233);
   h104__4->SetBinContent(57,0.7335999);
   h104__4->SetBinContent(58,0.5192397);
   h104__4->SetBinContent(59,0.3717954);
   h104__4->SetBinContent(60,0.2719406);
   h104__4->SetBinContent(61,0.2049813);
   h104__4->SetBinContent(62,0.1601834);
   h104__4->SetBinContent(63,0.1299884);
   h104__4->SetBinContent(64,0.1092505);
   h104__4->SetBinContent(65,0.09457115);
   h104__4->SetBinContent(66,0.08376499);
   h104__4->SetBinContent(67,0.07545742);
   h104__4->SetBinContent(68,0.06879772);
   h104__4->SetBinContent(69,0.0632635);
   h104__4->SetBinContent(70,0.05853312);
   h104__4->SetBinContent(71,0.05440534);
   h104__4->SetBinContent(72,0.05075023);
   h104__4->SetBinContent(73,0.04748015);
   h104__4->SetBinContent(74,0.04453286);
   h104__4->SetBinContent(75,0.04186177);
   h104__4->SetBinContent(76,0.03943047);
   h104__4->SetBinContent(77,0.03720942);
   h104__4->SetBinContent(78,0.0351741);
   h104__4->SetBinContent(79,0.03330377);
   h104__4->SetBinContent(80,0.03158066);
   h104__4->SetBinContent(81,0.02998943);
   h104__4->SetBinContent(82,0.02851675);
   h104__4->SetBinContent(83,0.02715095);
   h104__4->SetBinContent(84,0.02588182);
   h104__4->SetBinContent(85,0.02470032);
   h104__4->SetBinContent(86,0.02359849);
   h104__4->SetBinContent(87,0.02256925);
   h104__4->SetBinContent(88,0.02160629);
   h104__4->SetBinContent(89,0.02070399);
   h104__4->SetBinContent(90,0.01985731);
   h104__4->SetBinContent(91,0.01906174);
   h104__4->SetBinContent(92,0.0183132);
   h104__4->SetBinContent(93,0.01760804);
   h104__4->SetBinContent(94,0.01694294);
   h104__4->SetBinContent(95,0.01631488);
   h104__4->SetBinContent(96,0.01572115);
   h104__4->SetBinContent(97,0.01515927);
   h104__4->SetBinContent(98,0.01462697);
   h104__4->SetBinContent(99,0.01412219);
   h104__4->SetBinContent(100,0.01364304);
   h104__4->SetBinContent(101,0.01318777);
   h104__4->SetBinContent(102,0.01275479);
   h104__4->SetBinContent(103,0.01234262);
   h104__4->SetBinContent(104,0.01194989);
   h104__4->SetBinContent(105,0.01157533);
   h104__4->SetBinContent(106,0.01121775);
   h104__4->SetBinContent(107,0.01087603);
   h104__4->SetBinContent(108,0.0105491);
   h104__4->SetBinContent(109,0.01023593);
   h104__4->SetBinContent(110,0.009935524);
   h104__4->SetBinContent(111,0.009646872);
   h104__4->SetBinContent(112,0.009368729);
   h104__4->SetBinContent(113,0.009099431);
   h104__4->SetBinContent(114,0.008837489);
   h104__4->SetBinContent(115,0.008581142);
   h104__4->SetBinContent(116,0.008328222);
   h104__4->SetBinContent(117,0.008075736);
   h104__4->SetBinContent(118,0.00781841);
   h104__4->SetBinContent(119,0.007546195);
   h104__4->SetBinContent(120,0.007240834);
   h104__4->SetBinContent(121,0.006873225);
   h104__4->SetBinContent(122,0.006405492);
   h104__4->SetBinContent(123,0.005802044);
   h104__4->SetBinContent(124,0.005049403);
   h104__4->SetBinContent(125,0.004175493);
   h104__4->SetEntries(250);
   h104__4->SetDirectory(0);

   ci = TColor::GetColor("#006633");
   h104__4->SetLineColor(ci);
   h104__4->SetLineStyle(4);
   h104__4->SetLineWidth(3);
   h104__4->GetXaxis()->SetLabelFont(42);
   h104__4->GetXaxis()->SetLabelSize(0.035);
   h104__4->GetXaxis()->SetTitleSize(0.035);
   h104__4->GetXaxis()->SetTitleFont(42);
   h104__4->GetYaxis()->SetLabelFont(42);
   h104__4->GetYaxis()->SetLabelSize(0.035);
   h104__4->GetYaxis()->SetTitleSize(0.035);
   h104__4->GetYaxis()->SetTitleFont(42);
   h104__4->GetZaxis()->SetLabelFont(42);
   h104__4->GetZaxis()->SetLabelSize(0.035);
   h104__4->GetZaxis()->SetTitleSize(0.035);
   h104__4->GetZaxis()->SetTitleFont(42);
   h104__4->Draw("CSAME");
   
   TH1F *h100 = new TH1F("h100","m(k0skpi1)  ",125,3.35,3.85);
   h100->SetBinContent(0,58549);
   h100->SetBinContent(1,104);
   h100->SetBinContent(2,118);
   h100->SetBinContent(3,107);
   h100->SetBinContent(4,100);
   h100->SetBinContent(5,111);
   h100->SetBinContent(6,101);
   h100->SetBinContent(7,118);
   h100->SetBinContent(8,103);
   h100->SetBinContent(9,120);
   h100->SetBinContent(10,113);
   h100->SetBinContent(11,96);
   h100->SetBinContent(12,106);
   h100->SetBinContent(13,118);
   h100->SetBinContent(14,98);
   h100->SetBinContent(15,111);
   h100->SetBinContent(16,114);
   h100->SetBinContent(17,122);
   h100->SetBinContent(18,116);
   h100->SetBinContent(19,114);
   h100->SetBinContent(20,123);
   h100->SetBinContent(21,94);
   h100->SetBinContent(22,112);
   h100->SetBinContent(23,112);
   h100->SetBinContent(24,101);
   h100->SetBinContent(25,122);
   h100->SetBinContent(26,113);
   h100->SetBinContent(27,120);
   h100->SetBinContent(28,111);
   h100->SetBinContent(29,102);
   h100->SetBinContent(30,113);
   h100->SetBinContent(31,104);
   h100->SetBinContent(32,102);
   h100->SetBinContent(33,132);
   h100->SetBinContent(34,125);
   h100->SetBinContent(35,155);
   h100->SetBinContent(36,172);
   h100->SetBinContent(37,183);
   h100->SetBinContent(38,219);
   h100->SetBinContent(39,254);
   h100->SetBinContent(40,278);
   h100->SetBinContent(41,239);
   h100->SetBinContent(42,294);
   h100->SetBinContent(43,243);
   h100->SetBinContent(44,197);
   h100->SetBinContent(45,154);
   h100->SetBinContent(46,164);
   h100->SetBinContent(47,129);
   h100->SetBinContent(48,111);
   h100->SetBinContent(49,119);
   h100->SetBinContent(50,114);
   h100->SetBinContent(51,100);
   h100->SetBinContent(52,95);
   h100->SetBinContent(53,96);
   h100->SetBinContent(54,105);
   h100->SetBinContent(55,104);
   h100->SetBinContent(56,111);
   h100->SetBinContent(57,136);
   h100->SetBinContent(58,94);
   h100->SetBinContent(59,128);
   h100->SetBinContent(60,121);
   h100->SetBinContent(61,131);
   h100->SetBinContent(62,115);
   h100->SetBinContent(63,116);
   h100->SetBinContent(64,133);
   h100->SetBinContent(65,130);
   h100->SetBinContent(66,152);
   h100->SetBinContent(67,186);
   h100->SetBinContent(68,183);
   h100->SetBinContent(69,196);
   h100->SetBinContent(70,246);
   h100->SetBinContent(71,277);
   h100->SetBinContent(72,273);
   h100->SetBinContent(73,265);
   h100->SetBinContent(74,257);
   h100->SetBinContent(75,223);
   h100->SetBinContent(76,240);
   h100->SetBinContent(77,207);
   h100->SetBinContent(78,156);
   h100->SetBinContent(79,171);
   h100->SetBinContent(80,131);
   h100->SetBinContent(81,126);
   h100->SetBinContent(82,91);
   h100->SetBinContent(83,115);
   h100->SetBinContent(84,119);
   h100->SetBinContent(85,113);
   h100->SetBinContent(86,118);
   h100->SetBinContent(87,98);
   h100->SetBinContent(88,110);
   h100->SetBinContent(89,113);
   h100->SetBinContent(90,121);
   h100->SetBinContent(91,123);
   h100->SetBinContent(92,123);
   h100->SetBinContent(93,104);
   h100->SetBinContent(94,82);
   h100->SetBinContent(95,102);
   h100->SetBinContent(96,111);
   h100->SetBinContent(97,98);
   h100->SetBinContent(98,121);
   h100->SetBinContent(99,104);
   h100->SetBinContent(100,98);
   h100->SetBinContent(101,80);
   h100->SetBinContent(102,114);
   h100->SetBinContent(103,113);
   h100->SetBinContent(104,93);
   h100->SetBinContent(105,96);
   h100->SetBinContent(106,99);
   h100->SetBinContent(107,89);
   h100->SetBinContent(108,105);
   h100->SetBinContent(109,106);
   h100->SetBinContent(110,112);
   h100->SetBinContent(111,116);
   h100->SetBinContent(112,97);
   h100->SetBinContent(113,97);
   h100->SetBinContent(114,106);
   h100->SetBinContent(115,102);
   h100->SetBinContent(116,99);
   h100->SetBinContent(117,96);
   h100->SetBinContent(118,125);
   h100->SetBinContent(119,107);
   h100->SetBinContent(120,98);
   h100->SetBinContent(121,124);
   h100->SetBinContent(122,74);
   h100->SetBinContent(123,109);
   h100->SetBinContent(124,100);
   h100->SetBinContent(125,102);
   h100->SetBinContent(126,26834);
   h100->SetEntries(101811);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.7);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("ESAME");
   
   TH1F *h100__5 = new TH1F("h100__5","m(k0skpi1)  ",125,3.35,3.85);
   h100__5->SetBinContent(0,58549);
   h100__5->SetBinContent(1,104);
   h100__5->SetBinContent(2,118);
   h100__5->SetBinContent(3,107);
   h100__5->SetBinContent(4,100);
   h100__5->SetBinContent(5,111);
   h100__5->SetBinContent(6,101);
   h100__5->SetBinContent(7,118);
   h100__5->SetBinContent(8,103);
   h100__5->SetBinContent(9,120);
   h100__5->SetBinContent(10,113);
   h100__5->SetBinContent(11,96);
   h100__5->SetBinContent(12,106);
   h100__5->SetBinContent(13,118);
   h100__5->SetBinContent(14,98);
   h100__5->SetBinContent(15,111);
   h100__5->SetBinContent(16,114);
   h100__5->SetBinContent(17,122);
   h100__5->SetBinContent(18,116);
   h100__5->SetBinContent(19,114);
   h100__5->SetBinContent(20,123);
   h100__5->SetBinContent(21,94);
   h100__5->SetBinContent(22,112);
   h100__5->SetBinContent(23,112);
   h100__5->SetBinContent(24,101);
   h100__5->SetBinContent(25,122);
   h100__5->SetBinContent(26,113);
   h100__5->SetBinContent(27,120);
   h100__5->SetBinContent(28,111);
   h100__5->SetBinContent(29,102);
   h100__5->SetBinContent(30,113);
   h100__5->SetBinContent(31,104);
   h100__5->SetBinContent(32,102);
   h100__5->SetBinContent(33,132);
   h100__5->SetBinContent(34,125);
   h100__5->SetBinContent(35,155);
   h100__5->SetBinContent(36,172);
   h100__5->SetBinContent(37,183);
   h100__5->SetBinContent(38,219);
   h100__5->SetBinContent(39,254);
   h100__5->SetBinContent(40,278);
   h100__5->SetBinContent(41,239);
   h100__5->SetBinContent(42,294);
   h100__5->SetBinContent(43,243);
   h100__5->SetBinContent(44,197);
   h100__5->SetBinContent(45,154);
   h100__5->SetBinContent(46,164);
   h100__5->SetBinContent(47,129);
   h100__5->SetBinContent(48,111);
   h100__5->SetBinContent(49,119);
   h100__5->SetBinContent(50,114);
   h100__5->SetBinContent(51,100);
   h100__5->SetBinContent(52,95);
   h100__5->SetBinContent(53,96);
   h100__5->SetBinContent(54,105);
   h100__5->SetBinContent(55,104);
   h100__5->SetBinContent(56,111);
   h100__5->SetBinContent(57,136);
   h100__5->SetBinContent(58,94);
   h100__5->SetBinContent(59,128);
   h100__5->SetBinContent(60,121);
   h100__5->SetBinContent(61,131);
   h100__5->SetBinContent(62,115);
   h100__5->SetBinContent(63,116);
   h100__5->SetBinContent(64,133);
   h100__5->SetBinContent(65,130);
   h100__5->SetBinContent(66,152);
   h100__5->SetBinContent(67,186);
   h100__5->SetBinContent(68,183);
   h100__5->SetBinContent(69,196);
   h100__5->SetBinContent(70,246);
   h100__5->SetBinContent(71,277);
   h100__5->SetBinContent(72,273);
   h100__5->SetBinContent(73,265);
   h100__5->SetBinContent(74,257);
   h100__5->SetBinContent(75,223);
   h100__5->SetBinContent(76,240);
   h100__5->SetBinContent(77,207);
   h100__5->SetBinContent(78,156);
   h100__5->SetBinContent(79,171);
   h100__5->SetBinContent(80,131);
   h100__5->SetBinContent(81,126);
   h100__5->SetBinContent(82,91);
   h100__5->SetBinContent(83,115);
   h100__5->SetBinContent(84,119);
   h100__5->SetBinContent(85,113);
   h100__5->SetBinContent(86,118);
   h100__5->SetBinContent(87,98);
   h100__5->SetBinContent(88,110);
   h100__5->SetBinContent(89,113);
   h100__5->SetBinContent(90,121);
   h100__5->SetBinContent(91,123);
   h100__5->SetBinContent(92,123);
   h100__5->SetBinContent(93,104);
   h100__5->SetBinContent(94,82);
   h100__5->SetBinContent(95,102);
   h100__5->SetBinContent(96,111);
   h100__5->SetBinContent(97,98);
   h100__5->SetBinContent(98,121);
   h100__5->SetBinContent(99,104);
   h100__5->SetBinContent(100,98);
   h100__5->SetBinContent(101,80);
   h100__5->SetBinContent(102,114);
   h100__5->SetBinContent(103,113);
   h100__5->SetBinContent(104,93);
   h100__5->SetBinContent(105,96);
   h100__5->SetBinContent(106,99);
   h100__5->SetBinContent(107,89);
   h100__5->SetBinContent(108,105);
   h100__5->SetBinContent(109,106);
   h100__5->SetBinContent(110,112);
   h100__5->SetBinContent(111,116);
   h100__5->SetBinContent(112,97);
   h100__5->SetBinContent(113,97);
   h100__5->SetBinContent(114,106);
   h100__5->SetBinContent(115,102);
   h100__5->SetBinContent(116,99);
   h100__5->SetBinContent(117,96);
   h100__5->SetBinContent(118,125);
   h100__5->SetBinContent(119,107);
   h100__5->SetBinContent(120,98);
   h100__5->SetBinContent(121,124);
   h100__5->SetBinContent(122,74);
   h100__5->SetBinContent(123,109);
   h100__5->SetBinContent(124,100);
   h100__5->SetBinContent(125,102);
   h100__5->SetBinContent(126,26834);
   h100__5->SetEntries(101811);
   h100__5->SetDirectory(0);
   h100__5->SetMarkerStyle(20);
   h100__5->SetMarkerSize(0.7);
   h100__5->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{#minus}#pi^{+})} [GeV]");
   h100__5->GetXaxis()->SetNdivisions(505);
   h100__5->GetXaxis()->SetLabelFont(132);
   h100__5->GetXaxis()->SetLabelOffset(0.02);
   h100__5->GetXaxis()->SetLabelSize(0.06);
   h100__5->GetXaxis()->SetTitleSize(0.06);
   h100__5->GetXaxis()->SetTitleOffset(1.2);
   h100__5->GetXaxis()->SetTitleFont(132);
   h100__5->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h100__5->GetYaxis()->SetNdivisions(505);
   h100__5->GetYaxis()->SetLabelFont(132);
   h100__5->GetYaxis()->SetLabelSize(0.06);
   h100__5->GetYaxis()->SetTitleSize(0.06);
   h100__5->GetYaxis()->SetTitleFont(132);
   h100__5->GetZaxis()->SetLabelFont(42);
   h100__5->GetZaxis()->SetLabelSize(0.035);
   h100__5->GetZaxis()->SetTitleSize(0.035);
   h100__5->GetZaxis()->SetTitleFont(42);
   h100__5->Draw("SAMEAXIS");
   TText *text = new TText(3.79,280,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(3.38,280,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.38,250,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(3.71,260,3.74,260);
   line->SetLineColor(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.75,255,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(3.71,230,3.74,230);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.75,225,"Background");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(3.71,200,3.74,200);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.75,195,"#it{#chi_{c1}}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(3.71,170,3.74,170);
   line->SetLineColor(6);
   line->SetLineStyle(3);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.75,165,"#it{#eta_{c}(}2#it{S)}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig5b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Thu Apr 13 15:50:37 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,1000,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(3.225,-86.11563,3.882895,420.4469);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h100 = new TH1F("h100","m(k0skpi1)  ",125,3.35,3.85);
   h100->SetBinContent(0,72292);
   h100->SetBinContent(1,161);
   h100->SetBinContent(2,152);
   h100->SetBinContent(3,136);
   h100->SetBinContent(4,155);
   h100->SetBinContent(5,144);
   h100->SetBinContent(6,121);
   h100->SetBinContent(7,161);
   h100->SetBinContent(8,142);
   h100->SetBinContent(9,137);
   h100->SetBinContent(10,154);
   h100->SetBinContent(11,150);
   h100->SetBinContent(12,128);
   h100->SetBinContent(13,136);
   h100->SetBinContent(14,139);
   h100->SetBinContent(15,145);
   h100->SetBinContent(16,146);
   h100->SetBinContent(17,140);
   h100->SetBinContent(18,126);
   h100->SetBinContent(19,135);
   h100->SetBinContent(20,165);
   h100->SetBinContent(21,130);
   h100->SetBinContent(22,139);
   h100->SetBinContent(23,162);
   h100->SetBinContent(24,143);
   h100->SetBinContent(25,134);
   h100->SetBinContent(26,134);
   h100->SetBinContent(27,153);
   h100->SetBinContent(28,148);
   h100->SetBinContent(29,143);
   h100->SetBinContent(30,149);
   h100->SetBinContent(31,165);
   h100->SetBinContent(32,160);
   h100->SetBinContent(33,147);
   h100->SetBinContent(34,170);
   h100->SetBinContent(35,196);
   h100->SetBinContent(36,216);
   h100->SetBinContent(37,227);
   h100->SetBinContent(38,259);
   h100->SetBinContent(39,257);
   h100->SetBinContent(40,281);
   h100->SetBinContent(41,348);
   h100->SetBinContent(42,289);
   h100->SetBinContent(43,281);
   h100->SetBinContent(44,255);
   h100->SetBinContent(45,234);
   h100->SetBinContent(46,199);
   h100->SetBinContent(47,183);
   h100->SetBinContent(48,145);
   h100->SetBinContent(49,164);
   h100->SetBinContent(50,163);
   h100->SetBinContent(51,185);
   h100->SetBinContent(52,167);
   h100->SetBinContent(53,148);
   h100->SetBinContent(54,157);
   h100->SetBinContent(55,172);
   h100->SetBinContent(56,153);
   h100->SetBinContent(57,170);
   h100->SetBinContent(58,172);
   h100->SetBinContent(59,174);
   h100->SetBinContent(60,135);
   h100->SetBinContent(61,148);
   h100->SetBinContent(62,178);
   h100->SetBinContent(63,168);
   h100->SetBinContent(64,178);
   h100->SetBinContent(65,184);
   h100->SetBinContent(66,219);
   h100->SetBinContent(67,216);
   h100->SetBinContent(68,242);
   h100->SetBinContent(69,257);
   h100->SetBinContent(70,264);
   h100->SetBinContent(71,309);
   h100->SetBinContent(72,313);
   h100->SetBinContent(73,327);
   h100->SetBinContent(74,341);
   h100->SetBinContent(75,314);
   h100->SetBinContent(76,288);
   h100->SetBinContent(77,252);
   h100->SetBinContent(78,250);
   h100->SetBinContent(79,206);
   h100->SetBinContent(80,208);
   h100->SetBinContent(81,189);
   h100->SetBinContent(82,210);
   h100->SetBinContent(83,208);
   h100->SetBinContent(84,190);
   h100->SetBinContent(85,184);
   h100->SetBinContent(86,179);
   h100->SetBinContent(87,178);
   h100->SetBinContent(88,199);
   h100->SetBinContent(89,212);
   h100->SetBinContent(90,243);
   h100->SetBinContent(91,189);
   h100->SetBinContent(92,192);
   h100->SetBinContent(93,194);
   h100->SetBinContent(94,178);
   h100->SetBinContent(95,176);
   h100->SetBinContent(96,207);
   h100->SetBinContent(97,168);
   h100->SetBinContent(98,178);
   h100->SetBinContent(99,183);
   h100->SetBinContent(100,185);
   h100->SetBinContent(101,203);
   h100->SetBinContent(102,186);
   h100->SetBinContent(103,177);
   h100->SetBinContent(104,176);
   h100->SetBinContent(105,206);
   h100->SetBinContent(106,178);
   h100->SetBinContent(107,200);
   h100->SetBinContent(108,190);
   h100->SetBinContent(109,174);
   h100->SetBinContent(110,207);
   h100->SetBinContent(111,199);
   h100->SetBinContent(112,188);
   h100->SetBinContent(113,189);
   h100->SetBinContent(114,186);
   h100->SetBinContent(115,200);
   h100->SetBinContent(116,190);
   h100->SetBinContent(117,224);
   h100->SetBinContent(118,195);
   h100->SetBinContent(119,179);
   h100->SetBinContent(120,182);
   h100->SetBinContent(121,197);
   h100->SetBinContent(122,173);
   h100->SetBinContent(123,181);
   h100->SetBinContent(124,195);
   h100->SetBinContent(125,207);
   h100->SetBinContent(126,48262);
   h100->SetEntries(144320);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.7);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("PEX0");
   
   TH1F *h101__6 = new TH1F("h101__6","",125,3.35,3.85);
   h101__6->SetBinContent(1,135.1953);
   h101__6->SetBinContent(2,135.7263);
   h101__6->SetBinContent(3,136.2558);
   h101__6->SetBinContent(4,136.7825);
   h101__6->SetBinContent(5,137.3063);
   h101__6->SetBinContent(6,137.828);
   h101__6->SetBinContent(7,138.3485);
   h101__6->SetBinContent(8,138.8687);
   h101__6->SetBinContent(9,139.3893);
   h101__6->SetBinContent(10,139.9108);
   h101__6->SetBinContent(11,140.4336);
   h101__6->SetBinContent(12,140.9583);
   h101__6->SetBinContent(13,141.4852);
   h101__6->SetBinContent(14,142.0151);
   h101__6->SetBinContent(15,142.5487);
   h101__6->SetBinContent(16,143.087);
   h101__6->SetBinContent(17,143.6313);
   h101__6->SetBinContent(18,144.1832);
   h101__6->SetBinContent(19,144.7449);
   h101__6->SetBinContent(20,145.3193);
   h101__6->SetBinContent(21,145.91);
   h101__6->SetBinContent(22,146.5219);
   h101__6->SetBinContent(23,147.1614);
   h101__6->SetBinContent(24,147.837);
   h101__6->SetBinContent(25,148.5605);
   h101__6->SetBinContent(26,149.3503);
   h101__6->SetBinContent(27,150.2938);
   h101__6->SetBinContent(28,151.43);
   h101__6->SetBinContent(29,152.7788);
   h101__6->SetBinContent(30,154.4249);
   h101__6->SetBinContent(31,156.4809);
   h101__6->SetBinContent(32,159.2099);
   h101__6->SetBinContent(33,163.2166);
   h101__6->SetBinContent(34,169.6461);
   h101__6->SetBinContent(35,180.2798);
   h101__6->SetBinContent(36,197.1742);
   h101__6->SetBinContent(37,221.5111);
   h101__6->SetBinContent(38,251.8374);
   h101__6->SetBinContent(39,282.8343);
   h101__6->SetBinContent(40,306.2447);
   h101__6->SetBinContent(41,314.4276);
   h101__6->SetBinContent(42,304.5823);
   h101__6->SetBinContent(43,280.4448);
   h101__6->SetBinContent(44,250.0482);
   h101__6->SetBinContent(45,221.3921);
   h101__6->SetBinContent(46,199.2164);
   h101__6->SetBinContent(47,184.4753);
   h101__6->SetBinContent(48,175.7525);
   h101__6->SetBinContent(49,170.9789);
   h101__6->SetBinContent(50,168.4579);
   h101__6->SetBinContent(51,167.134);
   h101__6->SetBinContent(52,166.4627);
   h101__6->SetBinContent(53,166.1983);
   h101__6->SetBinContent(54,166.2368);
   h101__6->SetBinContent(55,166.5327);
   h101__6->SetBinContent(56,167.0649);
   h101__6->SetBinContent(57,167.8282);
   h101__6->SetBinContent(58,168.8363);
   h101__6->SetBinContent(59,170.1325);
   h101__6->SetBinContent(60,171.776);
   h101__6->SetBinContent(61,173.8383);
   h101__6->SetBinContent(62,176.4428);
   h101__6->SetBinContent(63,179.7951);
   h101__6->SetBinContent(64,184.2506);
   h101__6->SetBinContent(65,190.4174);
   h101__6->SetBinContent(66,199.2298);
   h101__6->SetBinContent(67,211.8878);
   h101__6->SetBinContent(68,229.5013);
   h101__6->SetBinContent(69,252.3397);
   h101__6->SetBinContent(70,278.8761);
   h101__6->SetBinContent(71,305.2385);
   h101__6->SetBinContent(72,325.8271);
   h101__6->SetBinContent(73,335.2961);
   h101__6->SetBinContent(74,331.0012);
   h101__6->SetBinContent(75,314.3444);
   h101__6->SetBinContent(76,290.0554);
   h101__6->SetBinContent(77,263.9282);
   h101__6->SetBinContent(78,240.5378);
   h101__6->SetBinContent(79,222.1541);
   h101__6->SetBinContent(80,208.9855);
   h101__6->SetBinContent(81,200.0889);
   h101__6->SetBinContent(82,194.2273);
   h101__6->SetBinContent(83,190.3524);
   h101__6->SetBinContent(84,187.7409);
   h101__6->SetBinContent(85,185.948);
   h101__6->SetBinContent(86,184.7132);
   h101__6->SetBinContent(87,183.8809);
   h101__6->SetBinContent(88,183.3514);
   h101__6->SetBinContent(89,183.0546);
   h101__6->SetBinContent(90,182.9377);
   h101__6->SetBinContent(91,182.9593);
   h101__6->SetBinContent(92,183.087);
   h101__6->SetBinContent(93,183.2953);
   h101__6->SetBinContent(94,183.5645);
   h101__6->SetBinContent(95,183.8799);
   h101__6->SetBinContent(96,184.2302);
   h101__6->SetBinContent(97,184.6072);
   h101__6->SetBinContent(98,185.0047);
   h101__6->SetBinContent(99,185.4183);
   h101__6->SetBinContent(100,185.8447);
   h101__6->SetBinContent(101,186.2815);
   h101__6->SetBinContent(102,186.7267);
   h101__6->SetBinContent(103,187.179);
   h101__6->SetBinContent(104,187.6373);
   h101__6->SetBinContent(105,188.1007);
   h101__6->SetBinContent(106,188.5686);
   h101__6->SetBinContent(107,189.0402);
   h101__6->SetBinContent(108,189.5151);
   h101__6->SetBinContent(109,189.993);
   h101__6->SetBinContent(110,190.4735);
   h101__6->SetBinContent(111,190.9562);
   h101__6->SetBinContent(112,191.4409);
   h101__6->SetBinContent(113,191.9274);
   h101__6->SetBinContent(114,192.4155);
   h101__6->SetBinContent(115,192.9049);
   h101__6->SetBinContent(116,193.3954);
   h101__6->SetBinContent(117,193.8868);
   h101__6->SetBinContent(118,194.3789);
   h101__6->SetBinContent(119,194.8712);
   h101__6->SetBinContent(120,195.3629);
   h101__6->SetBinContent(121,195.8531);
   h101__6->SetBinContent(122,196.3403);
   h101__6->SetBinContent(123,196.8234);
   h101__6->SetBinContent(124,197.3019);
   h101__6->SetBinContent(125,197.7768);
   h101__6->SetEntries(250);
   h101__6->SetDirectory(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h101__6->SetLineColor(ci);
   h101__6->SetLineWidth(3);
   h101__6->GetXaxis()->SetLabelFont(42);
   h101__6->GetXaxis()->SetLabelSize(0.035);
   h101__6->GetXaxis()->SetTitleSize(0.035);
   h101__6->GetXaxis()->SetTitleFont(42);
   h101__6->GetYaxis()->SetLabelFont(42);
   h101__6->GetYaxis()->SetLabelSize(0.035);
   h101__6->GetYaxis()->SetTitleSize(0.035);
   h101__6->GetYaxis()->SetTitleFont(42);
   h101__6->GetZaxis()->SetLabelFont(42);
   h101__6->GetZaxis()->SetLabelSize(0.035);
   h101__6->GetZaxis()->SetTitleSize(0.035);
   h101__6->GetZaxis()->SetTitleFont(42);
   h101__6->Draw("CSAME");
   
   TH1F *h102__7 = new TH1F("h102__7","",125,3.35,3.85);
   h102__7->SetBinContent(1,134.519);
   h102__7->SetBinContent(2,135.0279);
   h102__7->SetBinContent(3,135.5368);
   h102__7->SetBinContent(4,136.0457);
   h102__7->SetBinContent(5,136.5546);
   h102__7->SetBinContent(6,137.0635);
   h102__7->SetBinContent(7,137.5723);
   h102__7->SetBinContent(8,138.0812);
   h102__7->SetBinContent(9,138.5901);
   h102__7->SetBinContent(10,139.099);
   h102__7->SetBinContent(11,139.6079);
   h102__7->SetBinContent(12,140.1168);
   h102__7->SetBinContent(13,140.6257);
   h102__7->SetBinContent(14,141.1345);
   h102__7->SetBinContent(15,141.6434);
   h102__7->SetBinContent(16,142.1523);
   h102__7->SetBinContent(17,142.6612);
   h102__7->SetBinContent(18,143.1701);
   h102__7->SetBinContent(19,143.679);
   h102__7->SetBinContent(20,144.1878);
   h102__7->SetBinContent(21,144.6967);
   h102__7->SetBinContent(22,145.2056);
   h102__7->SetBinContent(23,145.7145);
   h102__7->SetBinContent(24,146.2234);
   h102__7->SetBinContent(25,146.7322);
   h102__7->SetBinContent(26,147.2411);
   h102__7->SetBinContent(27,147.75);
   h102__7->SetBinContent(28,148.2589);
   h102__7->SetBinContent(29,148.7678);
   h102__7->SetBinContent(30,149.2767);
   h102__7->SetBinContent(31,149.7856);
   h102__7->SetBinContent(32,150.2944);
   h102__7->SetBinContent(33,150.8033);
   h102__7->SetBinContent(34,151.3122);
   h102__7->SetBinContent(35,151.8211);
   h102__7->SetBinContent(36,152.33);
   h102__7->SetBinContent(37,152.8388);
   h102__7->SetBinContent(38,153.3477);
   h102__7->SetBinContent(39,153.8566);
   h102__7->SetBinContent(40,154.3655);
   h102__7->SetBinContent(41,154.8744);
   h102__7->SetBinContent(42,155.3833);
   h102__7->SetBinContent(43,155.8921);
   h102__7->SetBinContent(44,156.401);
   h102__7->SetBinContent(45,156.9099);
   h102__7->SetBinContent(46,157.4188);
   h102__7->SetBinContent(47,157.9277);
   h102__7->SetBinContent(48,158.4366);
   h102__7->SetBinContent(49,158.9454);
   h102__7->SetBinContent(50,159.4543);
   h102__7->SetBinContent(51,159.9632);
   h102__7->SetBinContent(52,160.4721);
   h102__7->SetBinContent(53,160.981);
   h102__7->SetBinContent(54,161.4899);
   h102__7->SetBinContent(55,161.9987);
   h102__7->SetBinContent(56,162.5076);
   h102__7->SetBinContent(57,163.0165);
   h102__7->SetBinContent(58,163.5254);
   h102__7->SetBinContent(59,164.0343);
   h102__7->SetBinContent(60,164.5432);
   h102__7->SetBinContent(61,165.052);
   h102__7->SetBinContent(62,165.5609);
   h102__7->SetBinContent(63,166.0698);
   h102__7->SetBinContent(64,166.5787);
   h102__7->SetBinContent(65,167.0876);
   h102__7->SetBinContent(66,167.5965);
   h102__7->SetBinContent(67,168.1053);
   h102__7->SetBinContent(68,168.6142);
   h102__7->SetBinContent(69,169.1231);
   h102__7->SetBinContent(70,169.632);
   h102__7->SetBinContent(71,170.1409);
   h102__7->SetBinContent(72,170.6497);
   h102__7->SetBinContent(73,171.1586);
   h102__7->SetBinContent(74,171.6675);
   h102__7->SetBinContent(75,172.1764);
   h102__7->SetBinContent(76,172.6853);
   h102__7->SetBinContent(77,173.1942);
   h102__7->SetBinContent(78,173.703);
   h102__7->SetBinContent(79,174.2119);
   h102__7->SetBinContent(80,174.7208);
   h102__7->SetBinContent(81,175.2297);
   h102__7->SetBinContent(82,175.7386);
   h102__7->SetBinContent(83,176.2475);
   h102__7->SetBinContent(84,176.7563);
   h102__7->SetBinContent(85,177.2652);
   h102__7->SetBinContent(86,177.7741);
   h102__7->SetBinContent(87,178.283);
   h102__7->SetBinContent(88,178.7919);
   h102__7->SetBinContent(89,179.3008);
   h102__7->SetBinContent(90,179.8096);
   h102__7->SetBinContent(91,180.3185);
   h102__7->SetBinContent(92,180.8274);
   h102__7->SetBinContent(93,181.3363);
   h102__7->SetBinContent(94,181.8452);
   h102__7->SetBinContent(95,182.3541);
   h102__7->SetBinContent(96,182.8629);
   h102__7->SetBinContent(97,183.3718);
   h102__7->SetBinContent(98,183.8807);
   h102__7->SetBinContent(99,184.3896);
   h102__7->SetBinContent(100,184.8985);
   h102__7->SetBinContent(101,185.4074);
   h102__7->SetBinContent(102,185.9162);
   h102__7->SetBinContent(103,186.4251);
   h102__7->SetBinContent(104,186.934);
   h102__7->SetBinContent(105,187.4429);
   h102__7->SetBinContent(106,187.9518);
   h102__7->SetBinContent(107,188.4607);
   h102__7->SetBinContent(108,188.9695);
   h102__7->SetBinContent(109,189.4784);
   h102__7->SetBinContent(110,189.9873);
   h102__7->SetBinContent(111,190.4962);
   h102__7->SetBinContent(112,191.0051);
   h102__7->SetBinContent(113,191.514);
   h102__7->SetBinContent(114,192.0228);
   h102__7->SetBinContent(115,192.5317);
   h102__7->SetBinContent(116,193.0406);
   h102__7->SetBinContent(117,193.5495);
   h102__7->SetBinContent(118,194.0584);
   h102__7->SetBinContent(119,194.5673);
   h102__7->SetBinContent(120,195.0761);
   h102__7->SetBinContent(121,195.585);
   h102__7->SetBinContent(122,196.0939);
   h102__7->SetBinContent(123,196.6028);
   h102__7->SetBinContent(124,197.1117);
   h102__7->SetBinContent(125,197.6205);
   h102__7->SetEntries(250);
   h102__7->SetDirectory(0);

   ci = TColor::GetColor("#0000ff");
   h102__7->SetLineColor(ci);
   h102__7->SetLineStyle(7);
   h102__7->SetLineWidth(3);
   h102__7->GetXaxis()->SetLabelFont(42);
   h102__7->GetXaxis()->SetLabelSize(0.035);
   h102__7->GetXaxis()->SetTitleSize(0.035);
   h102__7->GetXaxis()->SetTitleFont(42);
   h102__7->GetYaxis()->SetLabelFont(42);
   h102__7->GetYaxis()->SetLabelSize(0.035);
   h102__7->GetYaxis()->SetTitleSize(0.035);
   h102__7->GetYaxis()->SetTitleFont(42);
   h102__7->GetZaxis()->SetLabelFont(42);
   h102__7->GetZaxis()->SetLabelSize(0.035);
   h102__7->GetZaxis()->SetTitleSize(0.035);
   h102__7->GetZaxis()->SetTitleFont(42);
   h102__7->Draw("CSAME");
   
   TH1F *h103__8 = new TH1F("h103__8","",125,3.35,3.85);
   h103__8->SetBinContent(1,0.3952169);
   h103__8->SetBinContent(2,0.412126);
   h103__8->SetBinContent(3,0.4274879);
   h103__8->SetBinContent(4,0.4403853);
   h103__8->SetBinContent(5,0.4507143);
   h103__8->SetBinContent(6,0.4589557);
   h103__8->SetBinContent(7,0.4658024);
   h103__8->SetBinContent(8,0.471875);
   h103__8->SetBinContent(9,0.4776073);
   h103__8->SetBinContent(10,0.4832579);
   h103__8->SetBinContent(11,0.4889692);
   h103__8->SetBinContent(12,0.4948212);
   h103__8->SetBinContent(13,0.5008665);
   h103__8->SetBinContent(14,0.5071472);
   h103__8->SetBinContent(15,0.5137013);
   h103__8->SetBinContent(16,0.5205657);
   h103__8->SetBinContent(17,0.527777);
   h103__8->SetBinContent(18,0.5353716);
   h103__8->SetBinContent(19,0.5433871);
   h103__8->SetBinContent(20,0.5518625);
   h103__8->SetBinContent(21,0.5608391);
   h103__8->SetBinContent(22,0.5703614);
   h103__8->SetBinContent(23,0.5804778);
   h103__8->SetBinContent(24,0.5912417);
   h103__8->SetBinContent(25,0.6027122);
   h103__8->SetBinContent(26,0.6149554);
   h103__8->SetBinContent(27,0.6280453);
   h103__8->SetBinContent(28,0.6420653);
   h103__8->SetBinContent(29,0.6571102);
   h103__8->SetBinContent(30,0.6732871);
   h103__8->SetBinContent(31,0.6907188);
   h103__8->SetBinContent(32,0.7095459);
   h103__8->SetBinContent(33,0.7299301);
   h103__8->SetBinContent(34,0.7520589);
   h103__8->SetBinContent(35,0.7761499);
   h103__8->SetBinContent(36,0.8024573);
   h103__8->SetBinContent(37,0.8312799);
   h103__8->SetBinContent(38,0.8629699);
   h103__8->SetBinContent(39,0.8979455);
   h103__8->SetBinContent(40,0.9367055);
   h103__8->SetBinContent(41,0.979848);
   h103__8->SetBinContent(42,1.028095);
   h103__8->SetBinContent(43,1.08232);
   h103__8->SetBinContent(44,1.143591);
   h103__8->SetBinContent(45,1.213214);
   h103__8->SetBinContent(46,1.292803);
   h103__8->SetBinContent(47,1.384354);
   h103__8->SetBinContent(48,1.490359);
   h103__8->SetBinContent(49,1.613943);
   h103__8->SetBinContent(50,1.759046);
   h103__8->SetBinContent(51,1.930672);
   h103__8->SetBinContent(52,2.135225);
   h103__8->SetBinContent(53,2.380965);
   h103__8->SetBinContent(54,2.678667);
   h103__8->SetBinContent(55,3.042604);
   h103__8->SetBinContent(56,3.492136);
   h103__8->SetBinContent(57,4.054651);
   h103__8->SetBinContent(58,4.771998);
   h103__8->SetBinContent(59,5.710611);
   h103__8->SetBinContent(60,6.948585);
   h103__8->SetBinContent(61,8.571895);
   h103__8->SetBinContent(62,10.7145);
   h103__8->SetBinContent(63,13.58983);
   h103__8->SetBinContent(64,17.55842);
   h103__8->SetBinContent(65,23.23193);
   h103__8->SetBinContent(66,31.54684);
   h103__8->SetBinContent(67,43.70467);
   h103__8->SetBinContent(68,60.81633);
   h103__8->SetBinContent(69,83.15166);
   h103__8->SetBinContent(70,109.1841);
   h103__8->SetBinContent(71,135.0418);
   h103__8->SetBinContent(72,155.1253);
   h103__8->SetBinContent(73,164.0889);
   h103__8->SetBinContent(74,159.2881);
   h103__8->SetBinContent(75,142.1252);
   h103__8->SetBinContent(76,117.3298);
   h103__8->SetBinContent(77,90.69602);
   h103__8->SetBinContent(78,66.7989);
   h103__8->SetBinContent(79,47.90817);
   h103__8->SetBinContent(80,34.23251);
   h103__8->SetBinContent(81,24.82864);
   h103__8->SetBinContent(82,18.45968);
   h103__8->SetBinContent(83,14.07731);
   h103__8->SetBinContent(84,10.95817);
   h103__8->SetBinContent(85,8.6576);
   h103__8->SetBinContent(86,6.915024);
   h103__8->SetBinContent(87,5.574941);
   h103__8->SetBinContent(88,4.537574);
   h103__8->SetBinContent(89,3.732824);
   h103__8->SetBinContent(90,3.107856);
   h103__8->SetBinContent(91,2.621398);
   h103__8->SetBinContent(92,2.240945);
   h103__8->SetBinContent(93,1.941068);
   h103__8->SetBinContent(94,1.702149);
   h103__8->SetBinContent(95,1.509284);
   h103__8->SetBinContent(96,1.351308);
   h103__8->SetBinContent(97,1.219952);
   h103__8->SetBinContent(98,1.109129);
   h103__8->SetBinContent(99,1.01437);
   h103__8->SetBinContent(100,0.9323798);
   h103__8->SetBinContent(101,0.8607087);
   h103__8->SetBinContent(102,0.7975118);
   h103__8->SetBinContent(103,0.7413759);
   h103__8->SetBinContent(104,0.6911997);
   h103__8->SetBinContent(105,0.6461086);
   h103__8->SetBinContent(106,0.6053964);
   h103__8->SetBinContent(107,0.5684836);
   h103__8->SetBinContent(108,0.5348879);
   h103__8->SetBinContent(109,0.5042027);
   h103__8->SetBinContent(110,0.4760818);
   h103__8->SetBinContent(111,0.4502266);
   h103__8->SetBinContent(112,0.4263698);
   h103__8->SetBinContent(113,0.4042639);
   h103__8->SetBinContent(114,0.3836927);
   h103__8->SetBinContent(115,0.3644527);
   h103__8->SetBinContent(116,0.3463457);
   h103__8->SetBinContent(117,0.3291603);
   h103__8->SetBinContent(118,0.3126189);
   h103__8->SetBinContent(119,0.2962908);
   h103__8->SetBinContent(120,0.2794776);
   h103__8->SetBinContent(121,0.2611333);
   h103__8->SetBinContent(122,0.2399489);
   h103__8->SetBinContent(123,0.2147359);
   h103__8->SetBinContent(124,0.1850863);
   h103__8->SetBinContent(125,0.151991);
   h103__8->SetEntries(250);
   h103__8->SetDirectory(0);
   h103__8->SetLineColor(6);
   h103__8->SetLineStyle(3);
   h103__8->SetLineWidth(3);
   h103__8->GetXaxis()->SetLabelFont(42);
   h103__8->GetXaxis()->SetLabelSize(0.035);
   h103__8->GetXaxis()->SetTitleSize(0.035);
   h103__8->GetXaxis()->SetTitleFont(42);
   h103__8->GetYaxis()->SetLabelFont(42);
   h103__8->GetYaxis()->SetLabelSize(0.035);
   h103__8->GetYaxis()->SetTitleSize(0.035);
   h103__8->GetYaxis()->SetTitleFont(42);
   h103__8->GetZaxis()->SetLabelFont(42);
   h103__8->GetZaxis()->SetLabelSize(0.035);
   h103__8->GetZaxis()->SetTitleSize(0.035);
   h103__8->GetZaxis()->SetTitleFont(42);
   h103__8->Draw("CSAME");
   
   TH1F *h104__9 = new TH1F("h104__9","",125,3.35,3.85);
   h104__9->SetBinContent(1,0.2809708);
   h104__9->SetBinContent(2,0.286274);
   h104__9->SetBinContent(3,0.2914744);
   h104__9->SetBinContent(4,0.2963865);
   h104__9->SetBinContent(5,0.3010365);
   h104__9->SetBinContent(6,0.3056125);
   h104__9->SetBinContent(7,0.3103778);
   h104__9->SetBinContent(8,0.3156072);
   h104__9->SetBinContent(9,0.321566);
   h104__9->SetBinContent(10,0.3285228);
   h104__9->SetBinContent(11,0.3367769);
   h104__9->SetBinContent(12,0.3466884);
   h104__9->SetBinContent(13,0.3587097);
   h104__9->SetBinContent(14,0.3734189);
   h104__9->SetBinContent(15,0.3915609);
   h104__9->SetBinContent(16,0.4140997);
   h104__9->SetBinContent(17,0.4422858);
   h104__9->SetBinContent(18,0.4777468);
   h104__9->SetBinContent(19,0.522606);
   h104__9->SetBinContent(20,0.5796415);
   h104__9->SetBinContent(21,0.6524985);
   h104__9->SetBinContent(22,0.7459781);
   h104__9->SetBinContent(23,0.8664376);
   h104__9->SetBinContent(24,1.022381);
   h104__9->SetBinContent(25,1.225493);
   h104__9->SetBinContent(26,1.494199);
   h104__9->SetBinContent(27,1.915714);
   h104__9->SetBinContent(28,2.529079);
   h104__9->SetBinContent(29,3.353924);
   h104__9->SetBinContent(30,4.474938);
   h104__9->SetBinContent(31,6.004618);
   h104__9->SetBinContent(32,8.205947);
   h104__9->SetBinContent(33,11.68336);
   h104__9->SetBinContent(34,17.58187);
   h104__9->SetBinContent(35,27.68258);
   h104__9->SetBinContent(36,44.04177);
   h104__9->SetBinContent(37,67.84097);
   h104__9->SetBinContent(38,97.62668);
   h104__9->SetBinContent(39,128.0797);
   h104__9->SetBinContent(40,150.9425);
   h104__9->SetBinContent(41,158.5734);
   h104__9->SetBinContent(42,148.1709);
   h104__9->SetBinContent(43,123.4704);
   h104__9->SetBinContent(44,92.50356);
   h104__9->SetBinContent(45,63.26894);
   h104__9->SetBinContent(46,40.50484);
   h104__9->SetBinContent(47,25.16332);
   h104__9->SetBinContent(48,15.82562);
   h104__9->SetBinContent(49,10.41956);
   h104__9->SetBinContent(50,7.244555);
   h104__9->SetBinContent(51,5.240077);
   h104__9->SetBinContent(52,3.855383);
   h104__9->SetBinContent(53,2.836406);
   h104__9->SetBinContent(54,2.06833);
   h104__9->SetBinContent(55,1.491371);
   h104__9->SetBinContent(56,1.065186);
   h104__9->SetBinContent(57,0.7570278);
   h104__9->SetBinContent(58,0.5389656);
   h104__9->SetBinContent(59,0.3876403);
   h104__9->SetBinContent(60,0.284278);
   h104__9->SetBinContent(61,0.2144174);
   h104__9->SetBinContent(62,0.1673583);
   h104__9->SetBinContent(63,0.1354729);
   h104__9->SetBinContent(64,0.1135057);
   h104__9->SetBinContent(65,0.09794566);
   h104__9->SetBinContent(66,0.08651017);
   h104__9->SetBinContent(67,0.07774857);
   h104__9->SetBinContent(68,0.07075454);
   h104__9->SetBinContent(69,0.0649671);
   h104__9->SetBinContent(70,0.06003875);
   h104__9->SetBinContent(71,0.05575128);
   h104__9->SetBinContent(72,0.05196384);
   h104__9->SetBinContent(73,0.04858166);
   h104__9->SetBinContent(74,0.04553781);
   h104__9->SetBinContent(75,0.04278252);
   h104__9->SetBinContent(76,0.04027709);
   h104__9->SetBinContent(77,0.03799034);
   h104__9->SetBinContent(78,0.03589645);
   h104__9->SetBinContent(79,0.03397367);
   h104__9->SetBinContent(80,0.03220341);
   h104__9->SetBinContent(81,0.03056964);
   h104__9->SetBinContent(82,0.02905845);
   h104__9->SetBinContent(83,0.02765771);
   h104__9->SetBinContent(84,0.02635676);
   h104__9->SetBinContent(85,0.02514623);
   h104__9->SetBinContent(86,0.02401784);
   h104__9->SetBinContent(87,0.02296425);
   h104__9->SetBinContent(88,0.02197892);
   h104__9->SetBinContent(89,0.02105603);
   h104__9->SetBinContent(90,0.02019035);
   h104__9->SetBinContent(91,0.01937722);
   h104__9->SetBinContent(92,0.01861243);
   h104__9->SetBinContent(93,0.01789219);
   h104__9->SetBinContent(94,0.01721309);
   h104__9->SetBinContent(95,0.01657201);
   h104__9->SetBinContent(96,0.01596614);
   h104__9->SetBinContent(97,0.01539293);
   h104__9->SetBinContent(98,0.01485005);
   h104__9->SetBinContent(99,0.01433537);
   h104__9->SetBinContent(100,0.01384694);
   h104__9->SetBinContent(101,0.01338297);
   h104__9->SetBinContent(102,0.01294181);
   h104__9->SetBinContent(103,0.01252194);
   h104__9->SetBinContent(104,0.01212197);
   h104__9->SetBinContent(105,0.01174057);
   h104__9->SetBinContent(106,0.01137652);
   h104__9->SetBinContent(107,0.01102867);
   h104__9->SetBinContent(108,0.01069592);
   h104__9->SetBinContent(109,0.01037722);
   h104__9->SetBinContent(110,0.01007152);
   h104__9->SetBinContent(111,0.009777783);
   h104__9->SetBinContent(112,0.009494757);
   h104__9->SetBinContent(113,0.009220784);
   h104__9->SetBinContent(114,0.008954351);
   h104__9->SetBinContent(115,0.00869366);
   h104__9->SetBinContent(116,0.008436495);
   h104__9->SetBinContent(117,0.008179782);
   h104__9->SetBinContent(118,0.007918088);
   h104__9->SetBinContent(119,0.007641089);
   h104__9->SetBinContent(120,0.007330159);
   h104__9->SetBinContent(121,0.006955864);
   h104__9->SetBinContent(122,0.006480269);
   h104__9->SetBinContent(123,0.005868148);
   h104__9->SetBinContent(124,0.005106685);
   h104__9->SetBinContent(125,0.004224352);
   h104__9->SetEntries(250);
   h104__9->SetDirectory(0);

   ci = TColor::GetColor("#006633");
   h104__9->SetLineColor(ci);
   h104__9->SetLineStyle(4);
   h104__9->SetLineWidth(3);
   h104__9->GetXaxis()->SetLabelFont(42);
   h104__9->GetXaxis()->SetLabelSize(0.035);
   h104__9->GetXaxis()->SetTitleSize(0.035);
   h104__9->GetXaxis()->SetTitleFont(42);
   h104__9->GetYaxis()->SetLabelFont(42);
   h104__9->GetYaxis()->SetLabelSize(0.035);
   h104__9->GetYaxis()->SetTitleSize(0.035);
   h104__9->GetYaxis()->SetTitleFont(42);
   h104__9->GetZaxis()->SetLabelFont(42);
   h104__9->GetZaxis()->SetLabelSize(0.035);
   h104__9->GetZaxis()->SetTitleSize(0.035);
   h104__9->GetZaxis()->SetTitleFont(42);
   h104__9->Draw("CSAME");
   
   TH1F *h100 = new TH1F("h100","m(k0skpi1)  ",125,3.35,3.85);
   h100->SetBinContent(0,72292);
   h100->SetBinContent(1,161);
   h100->SetBinContent(2,152);
   h100->SetBinContent(3,136);
   h100->SetBinContent(4,155);
   h100->SetBinContent(5,144);
   h100->SetBinContent(6,121);
   h100->SetBinContent(7,161);
   h100->SetBinContent(8,142);
   h100->SetBinContent(9,137);
   h100->SetBinContent(10,154);
   h100->SetBinContent(11,150);
   h100->SetBinContent(12,128);
   h100->SetBinContent(13,136);
   h100->SetBinContent(14,139);
   h100->SetBinContent(15,145);
   h100->SetBinContent(16,146);
   h100->SetBinContent(17,140);
   h100->SetBinContent(18,126);
   h100->SetBinContent(19,135);
   h100->SetBinContent(20,165);
   h100->SetBinContent(21,130);
   h100->SetBinContent(22,139);
   h100->SetBinContent(23,162);
   h100->SetBinContent(24,143);
   h100->SetBinContent(25,134);
   h100->SetBinContent(26,134);
   h100->SetBinContent(27,153);
   h100->SetBinContent(28,148);
   h100->SetBinContent(29,143);
   h100->SetBinContent(30,149);
   h100->SetBinContent(31,165);
   h100->SetBinContent(32,160);
   h100->SetBinContent(33,147);
   h100->SetBinContent(34,170);
   h100->SetBinContent(35,196);
   h100->SetBinContent(36,216);
   h100->SetBinContent(37,227);
   h100->SetBinContent(38,259);
   h100->SetBinContent(39,257);
   h100->SetBinContent(40,281);
   h100->SetBinContent(41,348);
   h100->SetBinContent(42,289);
   h100->SetBinContent(43,281);
   h100->SetBinContent(44,255);
   h100->SetBinContent(45,234);
   h100->SetBinContent(46,199);
   h100->SetBinContent(47,183);
   h100->SetBinContent(48,145);
   h100->SetBinContent(49,164);
   h100->SetBinContent(50,163);
   h100->SetBinContent(51,185);
   h100->SetBinContent(52,167);
   h100->SetBinContent(53,148);
   h100->SetBinContent(54,157);
   h100->SetBinContent(55,172);
   h100->SetBinContent(56,153);
   h100->SetBinContent(57,170);
   h100->SetBinContent(58,172);
   h100->SetBinContent(59,174);
   h100->SetBinContent(60,135);
   h100->SetBinContent(61,148);
   h100->SetBinContent(62,178);
   h100->SetBinContent(63,168);
   h100->SetBinContent(64,178);
   h100->SetBinContent(65,184);
   h100->SetBinContent(66,219);
   h100->SetBinContent(67,216);
   h100->SetBinContent(68,242);
   h100->SetBinContent(69,257);
   h100->SetBinContent(70,264);
   h100->SetBinContent(71,309);
   h100->SetBinContent(72,313);
   h100->SetBinContent(73,327);
   h100->SetBinContent(74,341);
   h100->SetBinContent(75,314);
   h100->SetBinContent(76,288);
   h100->SetBinContent(77,252);
   h100->SetBinContent(78,250);
   h100->SetBinContent(79,206);
   h100->SetBinContent(80,208);
   h100->SetBinContent(81,189);
   h100->SetBinContent(82,210);
   h100->SetBinContent(83,208);
   h100->SetBinContent(84,190);
   h100->SetBinContent(85,184);
   h100->SetBinContent(86,179);
   h100->SetBinContent(87,178);
   h100->SetBinContent(88,199);
   h100->SetBinContent(89,212);
   h100->SetBinContent(90,243);
   h100->SetBinContent(91,189);
   h100->SetBinContent(92,192);
   h100->SetBinContent(93,194);
   h100->SetBinContent(94,178);
   h100->SetBinContent(95,176);
   h100->SetBinContent(96,207);
   h100->SetBinContent(97,168);
   h100->SetBinContent(98,178);
   h100->SetBinContent(99,183);
   h100->SetBinContent(100,185);
   h100->SetBinContent(101,203);
   h100->SetBinContent(102,186);
   h100->SetBinContent(103,177);
   h100->SetBinContent(104,176);
   h100->SetBinContent(105,206);
   h100->SetBinContent(106,178);
   h100->SetBinContent(107,200);
   h100->SetBinContent(108,190);
   h100->SetBinContent(109,174);
   h100->SetBinContent(110,207);
   h100->SetBinContent(111,199);
   h100->SetBinContent(112,188);
   h100->SetBinContent(113,189);
   h100->SetBinContent(114,186);
   h100->SetBinContent(115,200);
   h100->SetBinContent(116,190);
   h100->SetBinContent(117,224);
   h100->SetBinContent(118,195);
   h100->SetBinContent(119,179);
   h100->SetBinContent(120,182);
   h100->SetBinContent(121,197);
   h100->SetBinContent(122,173);
   h100->SetBinContent(123,181);
   h100->SetBinContent(124,195);
   h100->SetBinContent(125,207);
   h100->SetBinContent(126,48262);
   h100->SetEntries(144320);
   h100->SetMarkerStyle(20);
   h100->SetMarkerSize(0.7);
   h100->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h100->GetXaxis()->SetNdivisions(505);
   h100->GetXaxis()->SetLabelFont(132);
   h100->GetXaxis()->SetLabelOffset(0.02);
   h100->GetXaxis()->SetLabelSize(0.06);
   h100->GetXaxis()->SetTitleSize(0.06);
   h100->GetXaxis()->SetTitleOffset(1.2);
   h100->GetXaxis()->SetTitleFont(132);
   h100->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h100->GetYaxis()->SetNdivisions(505);
   h100->GetYaxis()->SetLabelFont(132);
   h100->GetYaxis()->SetLabelSize(0.06);
   h100->GetYaxis()->SetTitleSize(0.06);
   h100->GetYaxis()->SetTitleFont(132);
   h100->GetZaxis()->SetLabelFont(42);
   h100->GetZaxis()->SetLabelSize(0.035);
   h100->GetZaxis()->SetTitleSize(0.035);
   h100->GetZaxis()->SetTitleFont(42);
   h100->Draw("ESAME");
   
   TH1F *h100__10 = new TH1F("h100__10","m(k0skpi1)  ",125,3.35,3.85);
   h100__10->SetBinContent(0,72292);
   h100__10->SetBinContent(1,161);
   h100__10->SetBinContent(2,152);
   h100__10->SetBinContent(3,136);
   h100__10->SetBinContent(4,155);
   h100__10->SetBinContent(5,144);
   h100__10->SetBinContent(6,121);
   h100__10->SetBinContent(7,161);
   h100__10->SetBinContent(8,142);
   h100__10->SetBinContent(9,137);
   h100__10->SetBinContent(10,154);
   h100__10->SetBinContent(11,150);
   h100__10->SetBinContent(12,128);
   h100__10->SetBinContent(13,136);
   h100__10->SetBinContent(14,139);
   h100__10->SetBinContent(15,145);
   h100__10->SetBinContent(16,146);
   h100__10->SetBinContent(17,140);
   h100__10->SetBinContent(18,126);
   h100__10->SetBinContent(19,135);
   h100__10->SetBinContent(20,165);
   h100__10->SetBinContent(21,130);
   h100__10->SetBinContent(22,139);
   h100__10->SetBinContent(23,162);
   h100__10->SetBinContent(24,143);
   h100__10->SetBinContent(25,134);
   h100__10->SetBinContent(26,134);
   h100__10->SetBinContent(27,153);
   h100__10->SetBinContent(28,148);
   h100__10->SetBinContent(29,143);
   h100__10->SetBinContent(30,149);
   h100__10->SetBinContent(31,165);
   h100__10->SetBinContent(32,160);
   h100__10->SetBinContent(33,147);
   h100__10->SetBinContent(34,170);
   h100__10->SetBinContent(35,196);
   h100__10->SetBinContent(36,216);
   h100__10->SetBinContent(37,227);
   h100__10->SetBinContent(38,259);
   h100__10->SetBinContent(39,257);
   h100__10->SetBinContent(40,281);
   h100__10->SetBinContent(41,348);
   h100__10->SetBinContent(42,289);
   h100__10->SetBinContent(43,281);
   h100__10->SetBinContent(44,255);
   h100__10->SetBinContent(45,234);
   h100__10->SetBinContent(46,199);
   h100__10->SetBinContent(47,183);
   h100__10->SetBinContent(48,145);
   h100__10->SetBinContent(49,164);
   h100__10->SetBinContent(50,163);
   h100__10->SetBinContent(51,185);
   h100__10->SetBinContent(52,167);
   h100__10->SetBinContent(53,148);
   h100__10->SetBinContent(54,157);
   h100__10->SetBinContent(55,172);
   h100__10->SetBinContent(56,153);
   h100__10->SetBinContent(57,170);
   h100__10->SetBinContent(58,172);
   h100__10->SetBinContent(59,174);
   h100__10->SetBinContent(60,135);
   h100__10->SetBinContent(61,148);
   h100__10->SetBinContent(62,178);
   h100__10->SetBinContent(63,168);
   h100__10->SetBinContent(64,178);
   h100__10->SetBinContent(65,184);
   h100__10->SetBinContent(66,219);
   h100__10->SetBinContent(67,216);
   h100__10->SetBinContent(68,242);
   h100__10->SetBinContent(69,257);
   h100__10->SetBinContent(70,264);
   h100__10->SetBinContent(71,309);
   h100__10->SetBinContent(72,313);
   h100__10->SetBinContent(73,327);
   h100__10->SetBinContent(74,341);
   h100__10->SetBinContent(75,314);
   h100__10->SetBinContent(76,288);
   h100__10->SetBinContent(77,252);
   h100__10->SetBinContent(78,250);
   h100__10->SetBinContent(79,206);
   h100__10->SetBinContent(80,208);
   h100__10->SetBinContent(81,189);
   h100__10->SetBinContent(82,210);
   h100__10->SetBinContent(83,208);
   h100__10->SetBinContent(84,190);
   h100__10->SetBinContent(85,184);
   h100__10->SetBinContent(86,179);
   h100__10->SetBinContent(87,178);
   h100__10->SetBinContent(88,199);
   h100__10->SetBinContent(89,212);
   h100__10->SetBinContent(90,243);
   h100__10->SetBinContent(91,189);
   h100__10->SetBinContent(92,192);
   h100__10->SetBinContent(93,194);
   h100__10->SetBinContent(94,178);
   h100__10->SetBinContent(95,176);
   h100__10->SetBinContent(96,207);
   h100__10->SetBinContent(97,168);
   h100__10->SetBinContent(98,178);
   h100__10->SetBinContent(99,183);
   h100__10->SetBinContent(100,185);
   h100__10->SetBinContent(101,203);
   h100__10->SetBinContent(102,186);
   h100__10->SetBinContent(103,177);
   h100__10->SetBinContent(104,176);
   h100__10->SetBinContent(105,206);
   h100__10->SetBinContent(106,178);
   h100__10->SetBinContent(107,200);
   h100__10->SetBinContent(108,190);
   h100__10->SetBinContent(109,174);
   h100__10->SetBinContent(110,207);
   h100__10->SetBinContent(111,199);
   h100__10->SetBinContent(112,188);
   h100__10->SetBinContent(113,189);
   h100__10->SetBinContent(114,186);
   h100__10->SetBinContent(115,200);
   h100__10->SetBinContent(116,190);
   h100__10->SetBinContent(117,224);
   h100__10->SetBinContent(118,195);
   h100__10->SetBinContent(119,179);
   h100__10->SetBinContent(120,182);
   h100__10->SetBinContent(121,197);
   h100__10->SetBinContent(122,173);
   h100__10->SetBinContent(123,181);
   h100__10->SetBinContent(124,195);
   h100__10->SetBinContent(125,207);
   h100__10->SetBinContent(126,48262);
   h100__10->SetEntries(144320);
   h100__10->SetDirectory(0);
   h100__10->SetMarkerStyle(20);
   h100__10->SetMarkerSize(0.7);
   h100__10->GetXaxis()->SetTitle("#it{m(}#it{K}^{0}_{S}#it{K^{+}#pi^{#minus})} [GeV]");
   h100__10->GetXaxis()->SetNdivisions(505);
   h100__10->GetXaxis()->SetLabelFont(132);
   h100__10->GetXaxis()->SetLabelOffset(0.02);
   h100__10->GetXaxis()->SetLabelSize(0.06);
   h100__10->GetXaxis()->SetTitleSize(0.06);
   h100__10->GetXaxis()->SetTitleOffset(1.2);
   h100__10->GetXaxis()->SetTitleFont(132);
   h100__10->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h100__10->GetYaxis()->SetNdivisions(505);
   h100__10->GetYaxis()->SetLabelFont(132);
   h100__10->GetYaxis()->SetLabelSize(0.06);
   h100__10->GetYaxis()->SetTitleSize(0.06);
   h100__10->GetYaxis()->SetTitleFont(132);
   h100__10->GetZaxis()->SetLabelFont(42);
   h100__10->GetZaxis()->SetLabelSize(0.035);
   h100__10->GetZaxis()->SetTitleSize(0.035);
   h100__10->GetZaxis()->SetTitleFont(42);
   h100__10->Draw("SAMEAXIS");
   TText *text = new TText(3.79,320,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(3.38,320,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.38,290,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig6.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Mon Apr 24 12:08:03 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(3.15,-74.77939,3.676316,306.2758);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h309 = new TH1F("h309","m(K-K+) ",100,3.25,3.65);
   h309->SetBinContent(0,101089);
   h309->SetBinContent(1,109);
   h309->SetBinContent(2,112);
   h309->SetBinContent(3,108);
   h309->SetBinContent(4,107);
   h309->SetBinContent(5,96);
   h309->SetBinContent(6,104);
   h309->SetBinContent(7,98);
   h309->SetBinContent(8,109);
   h309->SetBinContent(9,121);
   h309->SetBinContent(10,114);
   h309->SetBinContent(11,93);
   h309->SetBinContent(12,108);
   h309->SetBinContent(13,116);
   h309->SetBinContent(14,111);
   h309->SetBinContent(15,106);
   h309->SetBinContent(16,115);
   h309->SetBinContent(17,105);
   h309->SetBinContent(18,123);
   h309->SetBinContent(19,106);
   h309->SetBinContent(20,104);
   h309->SetBinContent(21,107);
   h309->SetBinContent(22,97);
   h309->SetBinContent(23,131);
   h309->SetBinContent(24,86);
   h309->SetBinContent(25,113);
   h309->SetBinContent(26,111);
   h309->SetBinContent(27,117);
   h309->SetBinContent(28,128);
   h309->SetBinContent(29,97);
   h309->SetBinContent(30,136);
   h309->SetBinContent(31,118);
   h309->SetBinContent(32,126);
   h309->SetBinContent(33,146);
   h309->SetBinContent(34,140);
   h309->SetBinContent(35,151);
   h309->SetBinContent(36,153);
   h309->SetBinContent(37,187);
   h309->SetBinContent(38,224);
   h309->SetBinContent(39,244);
   h309->SetBinContent(40,219);
   h309->SetBinContent(41,226);
   h309->SetBinContent(42,250);
   h309->SetBinContent(43,230);
   h309->SetBinContent(44,205);
   h309->SetBinContent(45,199);
   h309->SetBinContent(46,167);
   h309->SetBinContent(47,118);
   h309->SetBinContent(48,127);
   h309->SetBinContent(49,110);
   h309->SetBinContent(50,113);
   h309->SetBinContent(51,114);
   h309->SetBinContent(52,117);
   h309->SetBinContent(53,97);
   h309->SetBinContent(54,79);
   h309->SetBinContent(55,94);
   h309->SetBinContent(56,79);
   h309->SetBinContent(57,101);
   h309->SetBinContent(58,70);
   h309->SetBinContent(59,74);
   h309->SetBinContent(60,83);
   h309->SetBinContent(61,88);
   h309->SetBinContent(62,73);
   h309->SetBinContent(63,86);
   h309->SetBinContent(64,92);
   h309->SetBinContent(65,87);
   h309->SetBinContent(66,87);
   h309->SetBinContent(67,89);
   h309->SetBinContent(68,92);
   h309->SetBinContent(69,79);
   h309->SetBinContent(70,84);
   h309->SetBinContent(71,80);
   h309->SetBinContent(72,86);
   h309->SetBinContent(73,104);
   h309->SetBinContent(74,87);
   h309->SetBinContent(75,91);
   h309->SetBinContent(76,105);
   h309->SetBinContent(77,95);
   h309->SetBinContent(78,106);
   h309->SetBinContent(79,104);
   h309->SetBinContent(80,96);
   h309->SetBinContent(81,95);
   h309->SetBinContent(82,81);
   h309->SetBinContent(83,85);
   h309->SetBinContent(84,99);
   h309->SetBinContent(85,82);
   h309->SetBinContent(86,70);
   h309->SetBinContent(87,84);
   h309->SetBinContent(88,74);
   h309->SetBinContent(89,81);
   h309->SetBinContent(90,81);
   h309->SetBinContent(91,104);
   h309->SetBinContent(92,72);
   h309->SetBinContent(93,80);
   h309->SetBinContent(94,81);
   h309->SetBinContent(95,69);
   h309->SetBinContent(96,72);
   h309->SetBinContent(97,94);
   h309->SetBinContent(98,58);
   h309->SetBinContent(99,66);
   h309->SetBinContent(100,72);
   h309->SetBinContent(101,6899);
   h309->SetBinError(1,10.44031);
   h309->SetBinError(2,10.583);
   h309->SetBinError(3,10.3923);
   h309->SetBinError(4,10.34408);
   h309->SetBinError(5,9.797959);
   h309->SetBinError(6,10.19804);
   h309->SetBinError(7,9.899494);
   h309->SetBinError(8,10.44031);
   h309->SetBinError(9,11);
   h309->SetBinError(10,10.67708);
   h309->SetBinError(11,9.643651);
   h309->SetBinError(12,10.39231);
   h309->SetBinError(13,10.77033);
   h309->SetBinError(14,10.53565);
   h309->SetBinError(15,10.29563);
   h309->SetBinError(16,10.72381);
   h309->SetBinError(17,10.24695);
   h309->SetBinError(18,11.09054);
   h309->SetBinError(19,10.29563);
   h309->SetBinError(20,10.19804);
   h309->SetBinError(21,10.34408);
   h309->SetBinError(22,9.848858);
   h309->SetBinError(23,11.44552);
   h309->SetBinError(24,9.273619);
   h309->SetBinError(25,10.63015);
   h309->SetBinError(26,10.53565);
   h309->SetBinError(27,10.81665);
   h309->SetBinError(28,11.31371);
   h309->SetBinError(29,9.848858);
   h309->SetBinError(30,11.6619);
   h309->SetBinError(31,10.86278);
   h309->SetBinError(32,11.22497);
   h309->SetBinError(33,12.08305);
   h309->SetBinError(34,11.83216);
   h309->SetBinError(35,12.28821);
   h309->SetBinError(36,12.36932);
   h309->SetBinError(37,13.67479);
   h309->SetBinError(38,14.96663);
   h309->SetBinError(39,15.6205);
   h309->SetBinError(40,14.79865);
   h309->SetBinError(41,15.0333);
   h309->SetBinError(42,15.81139);
   h309->SetBinError(43,15.16575);
   h309->SetBinError(44,14.31782);
   h309->SetBinError(45,14.10674);
   h309->SetBinError(46,12.92285);
   h309->SetBinError(47,10.86278);
   h309->SetBinError(48,11.26943);
   h309->SetBinError(49,10.48809);
   h309->SetBinError(50,10.63015);
   h309->SetBinError(51,10.67708);
   h309->SetBinError(52,10.81665);
   h309->SetBinError(53,9.848858);
   h309->SetBinError(54,8.888194);
   h309->SetBinError(55,9.695359);
   h309->SetBinError(56,8.888194);
   h309->SetBinError(57,10.04988);
   h309->SetBinError(58,8.3666);
   h309->SetBinError(59,8.602325);
   h309->SetBinError(60,9.110434);
   h309->SetBinError(61,9.380832);
   h309->SetBinError(62,8.544003);
   h309->SetBinError(63,9.273619);
   h309->SetBinError(64,9.591663);
   h309->SetBinError(65,9.327379);
   h309->SetBinError(66,9.327379);
   h309->SetBinError(67,9.433981);
   h309->SetBinError(68,9.591663);
   h309->SetBinError(69,8.888194);
   h309->SetBinError(70,9.165152);
   h309->SetBinError(71,8.944272);
   h309->SetBinError(72,9.273618);
   h309->SetBinError(73,10.19804);
   h309->SetBinError(74,9.327379);
   h309->SetBinError(75,9.539392);
   h309->SetBinError(76,10.24695);
   h309->SetBinError(77,9.746794);
   h309->SetBinError(78,10.29563);
   h309->SetBinError(79,10.19804);
   h309->SetBinError(80,9.797958);
   h309->SetBinError(81,9.746794);
   h309->SetBinError(82,9);
   h309->SetBinError(83,9.219544);
   h309->SetBinError(84,9.949874);
   h309->SetBinError(85,9.055386);
   h309->SetBinError(86,8.3666);
   h309->SetBinError(87,9.165152);
   h309->SetBinError(88,8.602325);
   h309->SetBinError(89,9);
   h309->SetBinError(90,9);
   h309->SetBinError(91,10.19804);
   h309->SetBinError(92,8.485281);
   h309->SetBinError(93,8.944272);
   h309->SetBinError(94,9);
   h309->SetBinError(95,8.306623);
   h309->SetBinError(96,8.485281);
   h309->SetBinError(97,9.695359);
   h309->SetBinError(98,7.615773);
   h309->SetBinError(99,8.124039);
   h309->SetBinError(100,8.485281);
   h309->SetBinError(101,6.88762e-05);
   h309->SetMinimum(-10);
   h309->SetEntries(119048);
   h309->SetMarkerStyle(20);
   h309->SetMarkerSize(0.7);
   h309->GetXaxis()->SetTitle("#it{m(K^{+}K^{#minus})} [GeV]");
   h309->GetXaxis()->SetNdivisions(505);
   h309->GetXaxis()->SetLabelFont(132);
   h309->GetXaxis()->SetLabelSize(0.06);
   h309->GetXaxis()->SetTitleSize(0.06);
   h309->GetXaxis()->SetTitleOffset(1.3);
   h309->GetXaxis()->SetTitleFont(132);
   h309->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h309->GetYaxis()->SetNdivisions(505);
   h309->GetYaxis()->SetLabelFont(132);
   h309->GetYaxis()->SetLabelSize(0.06);
   h309->GetYaxis()->SetTitleSize(0.06);
   h309->GetYaxis()->SetTitleOffset(1.5);
   h309->GetYaxis()->SetTitleFont(132);
   h309->GetZaxis()->SetLabelFont(42);
   h309->GetZaxis()->SetLabelSize(0.035);
   h309->GetZaxis()->SetTitleSize(0.035);
   h309->GetZaxis()->SetTitleFont(42);
   h309->Draw("PEX0");
   
   TH1F *h198 = new TH1F("h198","",100,3.25,3.65);
   h198->SetBinContent(1,21);
   h198->SetBinContent(2,25);
   h198->SetBinContent(3,16);
   h198->SetBinContent(4,15);
   h198->SetBinContent(5,16);
   h198->SetBinContent(6,23);
   h198->SetBinContent(7,20);
   h198->SetBinContent(8,17);
   h198->SetBinContent(9,21);
   h198->SetBinContent(10,23);
   h198->SetBinContent(11,21);
   h198->SetBinContent(12,16);
   h198->SetBinContent(13,20);
   h198->SetBinContent(14,15);
   h198->SetBinContent(15,22);
   h198->SetBinContent(16,18);
   h198->SetBinContent(17,24);
   h198->SetBinContent(18,23);
   h198->SetBinContent(19,20);
   h198->SetBinContent(20,15);
   h198->SetBinContent(21,19);
   h198->SetBinContent(22,15);
   h198->SetBinContent(23,27);
   h198->SetBinContent(24,24);
   h198->SetBinContent(25,12);
   h198->SetBinContent(26,22);
   h198->SetBinContent(27,21);
   h198->SetBinContent(28,24);
   h198->SetBinContent(29,17);
   h198->SetBinContent(30,11);
   h198->SetBinContent(31,25);
   h198->SetBinContent(32,23);
   h198->SetBinContent(33,16);
   h198->SetBinContent(34,13);
   h198->SetBinContent(35,16);
   h198->SetBinContent(36,11);
   h198->SetBinContent(37,20);
   h198->SetBinContent(38,23);
   h198->SetBinContent(39,17);
   h198->SetBinContent(40,23);
   h198->SetBinContent(41,17);
   h198->SetBinContent(42,13);
   h198->SetBinContent(43,19);
   h198->SetBinContent(44,19);
   h198->SetBinContent(45,20);
   h198->SetBinContent(46,21);
   h198->SetBinContent(47,23);
   h198->SetBinContent(48,24);
   h198->SetBinContent(49,29);
   h198->SetBinContent(50,17);
   h198->SetBinContent(51,25);
   h198->SetBinContent(52,13);
   h198->SetBinContent(53,19);
   h198->SetBinContent(54,7);
   h198->SetBinContent(55,14);
   h198->SetBinContent(56,17);
   h198->SetBinContent(57,18);
   h198->SetBinContent(58,17);
   h198->SetBinContent(59,13);
   h198->SetBinContent(60,12);
   h198->SetBinContent(61,19);
   h198->SetBinContent(62,26);
   h198->SetBinContent(63,16);
   h198->SetBinContent(64,22);
   h198->SetBinContent(65,19);
   h198->SetBinContent(66,24);
   h198->SetBinContent(67,14);
   h198->SetBinContent(68,20);
   h198->SetBinContent(69,14);
   h198->SetBinContent(70,10);
   h198->SetBinContent(71,6);
   h198->SetBinContent(72,17);
   h198->SetBinContent(73,18);
   h198->SetBinContent(74,14);
   h198->SetBinContent(75,17);
   h198->SetBinContent(76,20);
   h198->SetBinContent(77,14);
   h198->SetBinContent(78,23);
   h198->SetBinContent(79,14);
   h198->SetBinContent(80,18);
   h198->SetBinContent(81,11);
   h198->SetBinContent(82,10);
   h198->SetBinContent(83,17);
   h198->SetBinContent(84,16);
   h198->SetBinContent(85,13);
   h198->SetBinContent(86,19);
   h198->SetBinContent(87,22);
   h198->SetBinContent(88,4);
   h198->SetBinContent(89,12);
   h198->SetBinContent(90,12);
   h198->SetBinContent(91,13);
   h198->SetBinContent(92,11);
   h198->SetBinContent(93,13);
   h198->SetBinContent(94,17);
   h198->SetBinContent(95,11);
   h198->SetBinContent(96,23);
   h198->SetBinContent(97,12);
   h198->SetBinContent(98,16);
   h198->SetBinContent(99,19);
   h198->SetBinContent(100,13);
   h198->SetEntries(1756);
   h198->SetFillColor(14);
   h198->SetLineColor(14);
   h198->GetXaxis()->SetLabelFont(42);
   h198->GetXaxis()->SetLabelSize(0.035);
   h198->GetXaxis()->SetTitleSize(0.035);
   h198->GetXaxis()->SetTitleFont(42);
   h198->GetYaxis()->SetLabelFont(42);
   h198->GetYaxis()->SetLabelSize(0.035);
   h198->GetYaxis()->SetTitleSize(0.035);
   h198->GetYaxis()->SetTitleFont(42);
   h198->GetZaxis()->SetLabelFont(42);
   h198->GetZaxis()->SetLabelSize(0.035);
   h198->GetZaxis()->SetTitleSize(0.035);
   h198->GetZaxis()->SetTitleFont(42);
   h198->Draw("SAME");
   
   TH1F *h321__1 = new TH1F("h321__1","",100,3.25,3.65);
   h321__1->SetBinContent(1,107.7088);
   h321__1->SetBinContent(2,107.9325);
   h321__1->SetBinContent(3,108.1279);
   h321__1->SetBinContent(4,108.2611);
   h321__1->SetBinContent(5,108.3205);
   h321__1->SetBinContent(6,108.3144);
   h321__1->SetBinContent(7,108.2622);
   h321__1->SetBinContent(8,108.1847);
   h321__1->SetBinContent(9,108.0989);
   h321__1->SetBinContent(10,108.0164);
   h321__1->SetBinContent(11,107.9445);
   h321__1->SetBinContent(12,107.8881);
   h321__1->SetBinContent(13,107.8512);
   h321__1->SetBinContent(14,107.8377);
   h321__1->SetBinContent(15,107.8519);
   h321__1->SetBinContent(16,107.8987);
   h321__1->SetBinContent(17,107.9839);
   h321__1->SetBinContent(18,108.1145);
   h321__1->SetBinContent(19,108.299);
   h321__1->SetBinContent(20,108.5478);
   h321__1->SetBinContent(21,108.874);
   h321__1->SetBinContent(22,109.2939);
   h321__1->SetBinContent(23,109.8288);
   h321__1->SetBinContent(24,110.5066);
   h321__1->SetBinContent(25,111.3633);
   h321__1->SetBinContent(26,112.443);
   h321__1->SetBinContent(27,113.7986);
   h321__1->SetBinContent(28,115.5033);
   h321__1->SetBinContent(29,117.6627);
   h321__1->SetBinContent(30,120.4306);
   h321__1->SetBinContent(31,124.0342);
   h321__1->SetBinContent(32,128.8108);
   h321__1->SetBinContent(33,135.2454);
   h321__1->SetBinContent(34,143.9632);
   h321__1->SetBinContent(35,155.6148);
   h321__1->SetBinContent(36,170.5973);
   h321__1->SetBinContent(37,188.6208);
   h321__1->SetBinContent(38,208.2687);
   h321__1->SetBinContent(39,226.8434);
   h321__1->SetBinContent(40,240.7899);
   h321__1->SetBinContent(41,246.7288);
   h321__1->SetBinContent(42,242.7247);
   h321__1->SetBinContent(43,229.1361);
   h321__1->SetBinContent(44,208.5457);
   h321__1->SetBinContent(45,184.7852);
   h321__1->SetBinContent(46,161.5928);
   h321__1->SetBinContent(47,141.5758);
   h321__1->SetBinContent(48,125.8587);
   h321__1->SetBinContent(49,114.3485);
   h321__1->SetBinContent(50,106.2807);
   h321__1->SetBinContent(51,100.7185);
   h321__1->SetBinContent(52,96.84909);
   h321__1->SetBinContent(53,94.08223);
   h321__1->SetBinContent(54,92.03262);
   h321__1->SetBinContent(55,90.46211);
   h321__1->SetBinContent(56,89.22465);
   h321__1->SetBinContent(57,88.22791);
   h321__1->SetBinContent(58,87.41045);
   h321__1->SetBinContent(59,86.7293);
   h321__1->SetBinContent(60,86.15418);
   h321__1->SetBinContent(61,85.66831);
   h321__1->SetBinContent(62,85.25757);
   h321__1->SetBinContent(63,84.90211);
   h321__1->SetBinContent(64,84.59227);
   h321__1->SetBinContent(65,84.32323);
   h321__1->SetBinContent(66,84.09684);
   h321__1->SetBinContent(67,83.92815);
   h321__1->SetBinContent(68,83.85892);
   h321__1->SetBinContent(69,83.9792);
   h321__1->SetBinContent(70,84.4498);
   h321__1->SetBinContent(71,85.504);
   h321__1->SetBinContent(72,87.39455);
   h321__1->SetBinContent(73,90.26266);
   h321__1->SetBinContent(74,93.95886);
   h321__1->SetBinContent(75,97.91946);
   h321__1->SetBinContent(76,101.2315);
   h321__1->SetBinContent(77,102.9351);
   h321__1->SetBinContent(78,102.4404);
   h321__1->SetBinContent(79,99.81454);
   h321__1->SetBinContent(80,95.74791);
   h321__1->SetBinContent(81,91.22301);
   h321__1->SetBinContent(82,87.10205);
   h321__1->SetBinContent(83,83.86639);
   h321__1->SetBinContent(84,81.59576);
   h321__1->SetBinContent(85,80.1132);
   h321__1->SetBinContent(86,79.16077);
   h321__1->SetBinContent(87,78.51547);
   h321__1->SetBinContent(88,78.02908);
   h321__1->SetBinContent(89,77.61989);
   h321__1->SetBinContent(90,77.24889);
   h321__1->SetBinContent(91,76.89948);
   h321__1->SetBinContent(92,76.56507);
   h321__1->SetBinContent(93,76.24343);
   h321__1->SetBinContent(94,75.93465);
   h321__1->SetBinContent(95,75.64078);
   h321__1->SetBinContent(96,75.36581);
   h321__1->SetBinContent(97,75.1151);
   h321__1->SetBinContent(98,74.89368);
   h321__1->SetBinContent(99,74.70354);
   h321__1->SetBinContent(100,74.54088);
   h321__1->SetEntries(200);
   h321__1->SetDirectory(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h321__1->SetLineColor(ci);
   h321__1->SetLineWidth(3);
   h321__1->GetXaxis()->SetLabelFont(42);
   h321__1->GetXaxis()->SetLabelSize(0.035);
   h321__1->GetXaxis()->SetTitleSize(0.035);
   h321__1->GetXaxis()->SetTitleFont(42);
   h321__1->GetYaxis()->SetLabelFont(42);
   h321__1->GetYaxis()->SetLabelSize(0.035);
   h321__1->GetYaxis()->SetTitleSize(0.035);
   h321__1->GetYaxis()->SetTitleFont(42);
   h321__1->GetZaxis()->SetLabelFont(42);
   h321__1->GetZaxis()->SetLabelSize(0.035);
   h321__1->GetZaxis()->SetTitleSize(0.035);
   h321__1->GetZaxis()->SetTitleFont(42);
   h321__1->Draw("CSAME");
   
   TH1F *h322__2 = new TH1F("h322__2","",100,3.25,3.65);
   h322__2->SetBinContent(1,105.4169);
   h322__2->SetBinContent(2,105.1125);
   h322__2->SetBinContent(3,104.8082);
   h322__2->SetBinContent(4,104.504);
   h322__2->SetBinContent(5,104.1997);
   h322__2->SetBinContent(6,103.8954);
   h322__2->SetBinContent(7,103.5911);
   h322__2->SetBinContent(8,103.2869);
   h322__2->SetBinContent(9,102.9827);
   h322__2->SetBinContent(10,102.6784);
   h322__2->SetBinContent(11,102.3742);
   h322__2->SetBinContent(12,102.07);
   h322__2->SetBinContent(13,101.7658);
   h322__2->SetBinContent(14,101.4616);
   h322__2->SetBinContent(15,101.1574);
   h322__2->SetBinContent(16,100.8533);
   h322__2->SetBinContent(17,100.5491);
   h322__2->SetBinContent(18,100.2449);
   h322__2->SetBinContent(19,99.9408);
   h322__2->SetBinContent(20,99.63667);
   h322__2->SetBinContent(21,99.33256);
   h322__2->SetBinContent(22,99.02845);
   h322__2->SetBinContent(23,98.72435);
   h322__2->SetBinContent(24,98.42027);
   h322__2->SetBinContent(25,98.1162);
   h322__2->SetBinContent(26,97.81212);
   h322__2->SetBinContent(27,97.50806);
   h322__2->SetBinContent(28,97.204);
   h322__2->SetBinContent(29,96.89996);
   h322__2->SetBinContent(30,96.59593);
   h322__2->SetBinContent(31,96.29192);
   h322__2->SetBinContent(32,95.98792);
   h322__2->SetBinContent(33,95.68391);
   h322__2->SetBinContent(34,95.37993);
   h322__2->SetBinContent(35,95.07595);
   h322__2->SetBinContent(36,94.77197);
   h322__2->SetBinContent(37,94.46803);
   h322__2->SetBinContent(38,94.16408);
   h322__2->SetBinContent(39,93.86012);
   h322__2->SetBinContent(40,93.55621);
   h322__2->SetBinContent(41,93.25227);
   h322__2->SetBinContent(42,92.94838);
   h322__2->SetBinContent(43,92.64447);
   h322__2->SetBinContent(44,92.34059);
   h322__2->SetBinContent(45,92.03671);
   h322__2->SetBinContent(46,91.73285);
   h322__2->SetBinContent(47,91.42898);
   h322__2->SetBinContent(48,91.12514);
   h322__2->SetBinContent(49,90.8213);
   h322__2->SetBinContent(50,90.51747);
   h322__2->SetBinContent(51,90.21365);
   h322__2->SetBinContent(52,89.90984);
   h322__2->SetBinContent(53,89.60605);
   h322__2->SetBinContent(54,89.30226);
   h322__2->SetBinContent(55,88.99848);
   h322__2->SetBinContent(56,88.69471);
   h322__2->SetBinContent(57,88.39095);
   h322__2->SetBinContent(58,88.0872);
   h322__2->SetBinContent(59,87.78347);
   h322__2->SetBinContent(60,87.47974);
   h322__2->SetBinContent(61,87.17603);
   h322__2->SetBinContent(62,86.87232);
   h322__2->SetBinContent(63,86.56862);
   h322__2->SetBinContent(64,86.26493);
   h322__2->SetBinContent(65,85.96126);
   h322__2->SetBinContent(66,85.65759);
   h322__2->SetBinContent(67,85.35393);
   h322__2->SetBinContent(68,85.05029);
   h322__2->SetBinContent(69,84.74665);
   h322__2->SetBinContent(70,84.44302);
   h322__2->SetBinContent(71,84.1394);
   h322__2->SetBinContent(72,83.8358);
   h322__2->SetBinContent(73,83.5322);
   h322__2->SetBinContent(74,83.22861);
   h322__2->SetBinContent(75,82.92503);
   h322__2->SetBinContent(76,82.62148);
   h322__2->SetBinContent(77,82.31792);
   h322__2->SetBinContent(78,82.01437);
   h322__2->SetBinContent(79,81.71083);
   h322__2->SetBinContent(80,81.40731);
   h322__2->SetBinContent(81,81.10378);
   h322__2->SetBinContent(82,80.80028);
   h322__2->SetBinContent(83,80.49679);
   h322__2->SetBinContent(84,80.1933);
   h322__2->SetBinContent(85,79.88982);
   h322__2->SetBinContent(86,79.58636);
   h322__2->SetBinContent(87,79.2829);
   h322__2->SetBinContent(88,78.97945);
   h322__2->SetBinContent(89,78.67602);
   h322__2->SetBinContent(90,78.37259);
   h322__2->SetBinContent(91,78.06918);
   h322__2->SetBinContent(92,77.76577);
   h322__2->SetBinContent(93,77.46237);
   h322__2->SetBinContent(94,77.15898);
   h322__2->SetBinContent(95,76.85561);
   h322__2->SetBinContent(96,76.55225);
   h322__2->SetBinContent(97,76.24889);
   h322__2->SetBinContent(98,75.94555);
   h322__2->SetBinContent(99,75.64221);
   h322__2->SetBinContent(100,75.33888);
   h322__2->SetEntries(200);
   h322__2->SetDirectory(0);

   ci = TColor::GetColor("#0000ff");
   h322__2->SetLineColor(ci);
   h322__2->SetLineStyle(2);
   h322__2->SetLineWidth(3);
   h322__2->GetXaxis()->SetLabelFont(42);
   h322__2->GetXaxis()->SetLabelSize(0.035);
   h322__2->GetXaxis()->SetTitleSize(0.035);
   h322__2->GetXaxis()->SetTitleFont(42);
   h322__2->GetYaxis()->SetLabelFont(42);
   h322__2->GetYaxis()->SetLabelSize(0.035);
   h322__2->GetYaxis()->SetTitleSize(0.035);
   h322__2->GetYaxis()->SetTitleFont(42);
   h322__2->GetZaxis()->SetLabelFont(42);
   h322__2->GetZaxis()->SetLabelSize(0.035);
   h322__2->GetZaxis()->SetTitleSize(0.035);
   h322__2->GetZaxis()->SetTitleFont(42);
   h322__2->Draw("CSAME");
   
   TH1F *h326__3 = new TH1F("h326__3","",100,3.25,3.65);
   h326__3->SetBinContent(1,2.227743);
   h326__3->SetBinContent(2,2.755347);
   h326__3->SetBinContent(3,3.254531);
   h326__3->SetBinContent(4,3.691703);
   h326__3->SetBinContent(5,4.055097);
   h326__3->SetBinContent(6,4.352981);
   h326__3->SetBinContent(7,4.604712);
   h326__3->SetBinContent(8,4.831254);
   h326__3->SetBinContent(9,5.049518);
   h326__3->SetBinContent(10,5.271035);
   h326__3->SetBinContent(11,5.503128);
   h326__3->SetBinContent(12,5.750729);
   h326__3->SetBinContent(13,6.017813);
   h326__3->SetBinContent(14,6.30827);
   h326__3->SetBinContent(15,6.626374);
   h326__3->SetBinContent(16,6.977062);
   h326__3->SetBinContent(17,7.366161);
   h326__3->SetBinContent(18,7.800655);
   h326__3->SetBinContent(19,8.28902);
   h326__3->SetBinContent(20,8.841675);
   h326__3->SetBinContent(21,9.471619);
   h326__3->SetBinContent(22,10.19531);
   h326__3->SetBinContent(23,11.03399);
   h326__3->SetBinContent(24,12.01549);
   h326__3->SetBinContent(25,13.17598);
   h326__3->SetBinContent(26,14.5593);
   h326__3->SetBinContent(27,16.21858);
   h326__3->SetBinContent(28,18.22694);
   h326__3->SetBinContent(29,20.68989);
   h326__3->SetBinContent(30,23.76138);
   h326__3->SetBinContent(31,27.66855);
   h326__3->SetBinContent(32,32.7486);
   h326__3->SetBinContent(33,39.48663);
   h326__3->SetBinContent(34,48.5079);
   h326__3->SetBinContent(35,60.46282);
   h326__3->SetBinContent(36,75.7486);
   h326__3->SetBinContent(37,94.07542);
   h326__3->SetBinContent(38,114.0265);
   h326__3->SetBinContent(39,132.9044);
   h326__3->SetBinContent(40,147.1538);
   h326__3->SetBinContent(41,153.3958);
   h326__3->SetBinContent(42,149.6946);
   h326__3->SetBinContent(43,136.4088);
   h326__3->SetBinContent(44,116.1211);
   h326__3->SetBinContent(45,92.66325);
   h326__3->SetBinContent(46,69.77327);
   h326__3->SetBinContent(47,50.05857);
   h326__3->SetBinContent(48,34.64365);
   h326__3->SetBinContent(49,23.43544);
   h326__3->SetBinContent(50,15.66933);
   h326__3->SetBinContent(51,10.40864);
   h326__3->SetBinContent(52,6.840413);
   h326__3->SetBinContent(53,4.374355);
   h326__3->SetBinContent(54,2.625099);
   h326__3->SetBinContent(55,1.35437);
   h326__3->SetBinContent(56,0.4159765);
   h326__3->SetBinContent(57,-0.2826362);
   h326__3->SetBinContent(58,-0.8033074);
   h326__3->SetBinContent(59,-1.189711);
   h326__3->SetBinContent(60,-1.47403);
   h326__3->SetBinContent(61,-1.680603);
   h326__3->SetBinContent(62,-1.82806);
   h326__3->SetBinContent(63,-1.930705);
   h326__3->SetBinContent(64,-1.999495);
   h326__3->SetBinContent(65,-2.042793);
   h326__3->SetBinContent(66,-2.066946);
   h326__3->SetBinContent(67,-2.07675);
   h326__3->SetBinContent(68,-2.07582);
   h326__3->SetBinContent(69,-2.066875);
   h326__3->SetBinContent(70,-2.051959);
   h326__3->SetBinContent(71,-2.032612);
   h326__3->SetBinContent(72,-2.009997);
   h326__3->SetBinContent(73,-1.984998);
   h326__3->SetBinContent(74,-1.958285);
   h326__3->SetBinContent(75,-1.930374);
   h326__3->SetBinContent(76,-1.901659);
   h326__3->SetBinContent(77,-1.872446);
   h326__3->SetBinContent(78,-1.842972);
   h326__3->SetBinContent(79,-1.813419);
   h326__3->SetBinContent(80,-1.783926);
   h326__3->SetBinContent(81,-1.754602);
   h326__3->SetBinContent(82,-1.725526);
   h326__3->SetBinContent(83,-1.696753);
   h326__3->SetBinContent(84,-1.668315);
   h326__3->SetBinContent(85,-1.640188);
   h326__3->SetBinContent(86,-1.612329);
   h326__3->SetBinContent(87,-1.584707);
   h326__3->SetBinContent(88,-1.557269);
   h326__3->SetBinContent(89,-1.529932);
   h326__3->SetBinContent(90,-1.502561);
   h326__3->SetBinContent(91,-1.474913);
   h326__3->SetBinContent(92,-1.446502);
   h326__3->SetBinContent(93,-1.416302);
   h326__3->SetBinContent(94,-1.382274);
   h326__3->SetBinContent(95,-1.340846);
   h326__3->SetBinContent(96,-1.286662);
   h326__3->SetBinContent(97,-1.213124);
   h326__3->SetBinContent(98,-1.114117);
   h326__3->SetBinContent(99,-0.9867762);
   h326__3->SetBinContent(100,-0.83434);
   h326__3->SetEntries(200);
   h326__3->SetDirectory(0);
   h326__3->SetLineColor(6);
   h326__3->SetLineStyle(3);
   h326__3->SetLineWidth(3);
   h326__3->GetXaxis()->SetLabelFont(42);
   h326__3->GetXaxis()->SetLabelSize(0.035);
   h326__3->GetXaxis()->SetTitleSize(0.035);
   h326__3->GetXaxis()->SetTitleFont(42);
   h326__3->GetYaxis()->SetLabelFont(42);
   h326__3->GetYaxis()->SetLabelSize(0.035);
   h326__3->GetYaxis()->SetTitleSize(0.035);
   h326__3->GetYaxis()->SetTitleFont(42);
   h326__3->GetZaxis()->SetLabelFont(42);
   h326__3->GetZaxis()->SetLabelSize(0.035);
   h326__3->GetZaxis()->SetTitleSize(0.035);
   h326__3->GetZaxis()->SetTitleFont(42);
   h326__3->Draw("CSAME");
   
   TH1F *h324__4 = new TH1F("h324__4","",100,3.25,3.65);
   h324__4->SetBinContent(1,0.06419709);
   h324__4->SetBinContent(2,0.06465044);
   h324__4->SetBinContent(3,0.06507561);
   h324__4->SetBinContent(4,0.06545228);
   h324__4->SetBinContent(5,0.06577522);
   h324__4->SetBinContent(6,0.06605169);
   h324__4->SetBinContent(7,0.06629533);
   h324__4->SetBinContent(8,0.06652016);
   h324__4->SetBinContent(9,0.06673712);
   h324__4->SetBinContent(10,0.06695329);
   h324__4->SetBinContent(11,0.06717268);
   h324__4->SetBinContent(12,0.06739739);
   h324__4->SetBinContent(13,0.06762854);
   h324__4->SetBinContent(14,0.06786691);
   h324__4->SetBinContent(15,0.06811313);
   h324__4->SetBinContent(16,0.06836782);
   h324__4->SetBinContent(17,0.06863162);
   h324__4->SetBinContent(18,0.06890523);
   h324__4->SetBinContent(19,0.06918937);
   h324__4->SetBinContent(20,0.06948479);
   h324__4->SetBinContent(21,0.06979234);
   h324__4->SetBinContent(22,0.07011288);
   h324__4->SetBinContent(23,0.07044736);
   h324__4->SetBinContent(24,0.0707968);
   h324__4->SetBinContent(25,0.07116231);
   h324__4->SetBinContent(26,0.07154512);
   h324__4->SetBinContent(27,0.07194655);
   h324__4->SetBinContent(28,0.07236807);
   h324__4->SetBinContent(29,0.07281128);
   h324__4->SetBinContent(30,0.07327797);
   h324__4->SetBinContent(31,0.07377012);
   h324__4->SetBinContent(32,0.07428993);
   h324__4->SetBinContent(33,0.07483986);
   h324__4->SetBinContent(34,0.07542266);
   h324__4->SetBinContent(35,0.07604142);
   h324__4->SetBinContent(36,0.07669961);
   h324__4->SetBinContent(37,0.07740117);
   h324__4->SetBinContent(38,0.07815056);
   h324__4->SetBinContent(39,0.07895286);
   h324__4->SetBinContent(40,0.07981388);
   h324__4->SetBinContent(41,0.08074029);
   h324__4->SetBinContent(42,0.0817398);
   h324__4->SetBinContent(43,0.08282134);
   h324__4->SetBinContent(44,0.08399534);
   h324__4->SetBinContent(45,0.08527406);
   h324__4->SetBinContent(46,0.08667193);
   h324__4->SetBinContent(47,0.0882062);
   h324__4->SetBinContent(48,0.08989754);
   h324__4->SetBinContent(49,0.09177104);
   h324__4->SetBinContent(50,0.0938574);
   h324__4->SetBinContent(51,0.09619477);
   h324__4->SetBinContent(52,0.09883122);
   h324__4->SetBinContent(53,0.1018284);
   h324__4->SetBinContent(54,0.1052674);
   h324__4->SetBinContent(55,0.1092579);
   h324__4->SetBinContent(56,0.1139547);
   h324__4->SetBinContent(57,0.1195897);
   h324__4->SetBinContent(58,0.1265432);
   h324__4->SetBinContent(59,0.1355446);
   h324__4->SetBinContent(60,0.148467);
   h324__4->SetBinContent(61,0.1728874);
   h324__4->SetBinContent(62,0.2133093);
   h324__4->SetBinContent(63,0.2641896);
   h324__4->SetBinContent(64,0.3268341);
   h324__4->SetBinContent(65,0.4047696);
   h324__4->SetBinContent(66,0.5061992);
   h324__4->SetBinContent(67,0.6509617);
   h324__4->SetBinContent(68,0.8844525);
   h324__4->SetBinContent(69,1.299429);
   h324__4->SetBinContent(70,2.05873);
   h324__4->SetBinContent(71,3.397209);
   h324__4->SetBinContent(72,5.568752);
   h324__4->SetBinContent(73,8.715464);
   h324__4->SetBinContent(74,12.68853);
   h324__4->SetBinContent(75,16.9248);
   h324__4->SetBinContent(76,20.51171);
   h324__4->SetBinContent(77,22.4896);
   h324__4->SetBinContent(78,22.26897);
   h324__4->SetBinContent(79,19.91712);
   h324__4->SetBinContent(80,16.12453);
   h324__4->SetBinContent(81,11.87382);
   h324__4->SetBinContent(82,8.027297);
   h324__4->SetBinContent(83,5.066355);
   h324__4->SetBinContent(84,3.070777);
   h324__4->SetBinContent(85,1.863574);
   h324__4->SetBinContent(86,1.186749);
   h324__4->SetBinContent(87,0.8172749);
   h324__4->SetBinContent(88,0.6069006);
   h324__4->SetBinContent(89,0.4738006);
   h324__4->SetBinContent(90,0.3788654);
   h324__4->SetBinContent(91,0.3052182);
   h324__4->SetBinContent(92,0.245803);
   h324__4->SetBinContent(93,0.1973567);
   h324__4->SetBinContent(94,0.1579315);
   h324__4->SetBinContent(95,0.1260079);
   h324__4->SetBinContent(96,0.1002248);
   h324__4->SetBinContent(97,0.07933567);
   h324__4->SetBinContent(98,0.06225176);
   h324__4->SetBinContent(99,0.04811291);
   h324__4->SetBinContent(100,0.0363356);
   h324__4->SetEntries(200);
   h324__4->SetDirectory(0);

   ci = TColor::GetColor("#006633");
   h324__4->SetLineColor(ci);
   h324__4->SetLineStyle(4);
   h324__4->SetLineWidth(3);
   h324__4->GetXaxis()->SetLabelFont(42);
   h324__4->GetXaxis()->SetLabelSize(0.035);
   h324__4->GetXaxis()->SetTitleSize(0.035);
   h324__4->GetXaxis()->SetTitleFont(42);
   h324__4->GetYaxis()->SetLabelFont(42);
   h324__4->GetYaxis()->SetLabelSize(0.035);
   h324__4->GetYaxis()->SetTitleSize(0.035);
   h324__4->GetYaxis()->SetTitleFont(42);
   h324__4->GetZaxis()->SetLabelFont(42);
   h324__4->GetZaxis()->SetLabelSize(0.035);
   h324__4->GetZaxis()->SetTitleSize(0.035);
   h324__4->GetZaxis()->SetTitleFont(42);
   h324__4->Draw("CSAME");
   
   TH1F *h309__5 = new TH1F("h309__5","m(K-K+) ",100,3.25,3.65);
   h309__5->SetBinContent(0,101089);
   h309__5->SetBinContent(1,109);
   h309__5->SetBinContent(2,112);
   h309__5->SetBinContent(3,108);
   h309__5->SetBinContent(4,107);
   h309__5->SetBinContent(5,96);
   h309__5->SetBinContent(6,104);
   h309__5->SetBinContent(7,98);
   h309__5->SetBinContent(8,109);
   h309__5->SetBinContent(9,121);
   h309__5->SetBinContent(10,114);
   h309__5->SetBinContent(11,93);
   h309__5->SetBinContent(12,108);
   h309__5->SetBinContent(13,116);
   h309__5->SetBinContent(14,111);
   h309__5->SetBinContent(15,106);
   h309__5->SetBinContent(16,115);
   h309__5->SetBinContent(17,105);
   h309__5->SetBinContent(18,123);
   h309__5->SetBinContent(19,106);
   h309__5->SetBinContent(20,104);
   h309__5->SetBinContent(21,107);
   h309__5->SetBinContent(22,97);
   h309__5->SetBinContent(23,131);
   h309__5->SetBinContent(24,86);
   h309__5->SetBinContent(25,113);
   h309__5->SetBinContent(26,111);
   h309__5->SetBinContent(27,117);
   h309__5->SetBinContent(28,128);
   h309__5->SetBinContent(29,97);
   h309__5->SetBinContent(30,136);
   h309__5->SetBinContent(31,118);
   h309__5->SetBinContent(32,126);
   h309__5->SetBinContent(33,146);
   h309__5->SetBinContent(34,140);
   h309__5->SetBinContent(35,151);
   h309__5->SetBinContent(36,153);
   h309__5->SetBinContent(37,187);
   h309__5->SetBinContent(38,224);
   h309__5->SetBinContent(39,244);
   h309__5->SetBinContent(40,219);
   h309__5->SetBinContent(41,226);
   h309__5->SetBinContent(42,250);
   h309__5->SetBinContent(43,230);
   h309__5->SetBinContent(44,205);
   h309__5->SetBinContent(45,199);
   h309__5->SetBinContent(46,167);
   h309__5->SetBinContent(47,118);
   h309__5->SetBinContent(48,127);
   h309__5->SetBinContent(49,110);
   h309__5->SetBinContent(50,113);
   h309__5->SetBinContent(51,114);
   h309__5->SetBinContent(52,117);
   h309__5->SetBinContent(53,97);
   h309__5->SetBinContent(54,79);
   h309__5->SetBinContent(55,94);
   h309__5->SetBinContent(56,79);
   h309__5->SetBinContent(57,101);
   h309__5->SetBinContent(58,70);
   h309__5->SetBinContent(59,74);
   h309__5->SetBinContent(60,83);
   h309__5->SetBinContent(61,88);
   h309__5->SetBinContent(62,73);
   h309__5->SetBinContent(63,86);
   h309__5->SetBinContent(64,92);
   h309__5->SetBinContent(65,87);
   h309__5->SetBinContent(66,87);
   h309__5->SetBinContent(67,89);
   h309__5->SetBinContent(68,92);
   h309__5->SetBinContent(69,79);
   h309__5->SetBinContent(70,84);
   h309__5->SetBinContent(71,80);
   h309__5->SetBinContent(72,86);
   h309__5->SetBinContent(73,104);
   h309__5->SetBinContent(74,87);
   h309__5->SetBinContent(75,91);
   h309__5->SetBinContent(76,105);
   h309__5->SetBinContent(77,95);
   h309__5->SetBinContent(78,106);
   h309__5->SetBinContent(79,104);
   h309__5->SetBinContent(80,96);
   h309__5->SetBinContent(81,95);
   h309__5->SetBinContent(82,81);
   h309__5->SetBinContent(83,85);
   h309__5->SetBinContent(84,99);
   h309__5->SetBinContent(85,82);
   h309__5->SetBinContent(86,70);
   h309__5->SetBinContent(87,84);
   h309__5->SetBinContent(88,74);
   h309__5->SetBinContent(89,81);
   h309__5->SetBinContent(90,81);
   h309__5->SetBinContent(91,104);
   h309__5->SetBinContent(92,72);
   h309__5->SetBinContent(93,80);
   h309__5->SetBinContent(94,81);
   h309__5->SetBinContent(95,69);
   h309__5->SetBinContent(96,72);
   h309__5->SetBinContent(97,94);
   h309__5->SetBinContent(98,58);
   h309__5->SetBinContent(99,66);
   h309__5->SetBinContent(100,72);
   h309__5->SetBinContent(101,6899);
   h309__5->SetBinError(1,10.44031);
   h309__5->SetBinError(2,10.583);
   h309__5->SetBinError(3,10.3923);
   h309__5->SetBinError(4,10.34408);
   h309__5->SetBinError(5,9.797959);
   h309__5->SetBinError(6,10.19804);
   h309__5->SetBinError(7,9.899494);
   h309__5->SetBinError(8,10.44031);
   h309__5->SetBinError(9,11);
   h309__5->SetBinError(10,10.67708);
   h309__5->SetBinError(11,9.643651);
   h309__5->SetBinError(12,10.39231);
   h309__5->SetBinError(13,10.77033);
   h309__5->SetBinError(14,10.53565);
   h309__5->SetBinError(15,10.29563);
   h309__5->SetBinError(16,10.72381);
   h309__5->SetBinError(17,10.24695);
   h309__5->SetBinError(18,11.09054);
   h309__5->SetBinError(19,10.29563);
   h309__5->SetBinError(20,10.19804);
   h309__5->SetBinError(21,10.34408);
   h309__5->SetBinError(22,9.848858);
   h309__5->SetBinError(23,11.44552);
   h309__5->SetBinError(24,9.273619);
   h309__5->SetBinError(25,10.63015);
   h309__5->SetBinError(26,10.53565);
   h309__5->SetBinError(27,10.81665);
   h309__5->SetBinError(28,11.31371);
   h309__5->SetBinError(29,9.848858);
   h309__5->SetBinError(30,11.6619);
   h309__5->SetBinError(31,10.86278);
   h309__5->SetBinError(32,11.22497);
   h309__5->SetBinError(33,12.08305);
   h309__5->SetBinError(34,11.83216);
   h309__5->SetBinError(35,12.28821);
   h309__5->SetBinError(36,12.36932);
   h309__5->SetBinError(37,13.67479);
   h309__5->SetBinError(38,14.96663);
   h309__5->SetBinError(39,15.6205);
   h309__5->SetBinError(40,14.79865);
   h309__5->SetBinError(41,15.0333);
   h309__5->SetBinError(42,15.81139);
   h309__5->SetBinError(43,15.16575);
   h309__5->SetBinError(44,14.31782);
   h309__5->SetBinError(45,14.10674);
   h309__5->SetBinError(46,12.92285);
   h309__5->SetBinError(47,10.86278);
   h309__5->SetBinError(48,11.26943);
   h309__5->SetBinError(49,10.48809);
   h309__5->SetBinError(50,10.63015);
   h309__5->SetBinError(51,10.67708);
   h309__5->SetBinError(52,10.81665);
   h309__5->SetBinError(53,9.848858);
   h309__5->SetBinError(54,8.888194);
   h309__5->SetBinError(55,9.695359);
   h309__5->SetBinError(56,8.888194);
   h309__5->SetBinError(57,10.04988);
   h309__5->SetBinError(58,8.3666);
   h309__5->SetBinError(59,8.602325);
   h309__5->SetBinError(60,9.110434);
   h309__5->SetBinError(61,9.380832);
   h309__5->SetBinError(62,8.544003);
   h309__5->SetBinError(63,9.273619);
   h309__5->SetBinError(64,9.591663);
   h309__5->SetBinError(65,9.327379);
   h309__5->SetBinError(66,9.327379);
   h309__5->SetBinError(67,9.433981);
   h309__5->SetBinError(68,9.591663);
   h309__5->SetBinError(69,8.888194);
   h309__5->SetBinError(70,9.165152);
   h309__5->SetBinError(71,8.944272);
   h309__5->SetBinError(72,9.273618);
   h309__5->SetBinError(73,10.19804);
   h309__5->SetBinError(74,9.327379);
   h309__5->SetBinError(75,9.539392);
   h309__5->SetBinError(76,10.24695);
   h309__5->SetBinError(77,9.746794);
   h309__5->SetBinError(78,10.29563);
   h309__5->SetBinError(79,10.19804);
   h309__5->SetBinError(80,9.797958);
   h309__5->SetBinError(81,9.746794);
   h309__5->SetBinError(82,9);
   h309__5->SetBinError(83,9.219544);
   h309__5->SetBinError(84,9.949874);
   h309__5->SetBinError(85,9.055386);
   h309__5->SetBinError(86,8.3666);
   h309__5->SetBinError(87,9.165152);
   h309__5->SetBinError(88,8.602325);
   h309__5->SetBinError(89,9);
   h309__5->SetBinError(90,9);
   h309__5->SetBinError(91,10.19804);
   h309__5->SetBinError(92,8.485281);
   h309__5->SetBinError(93,8.944272);
   h309__5->SetBinError(94,9);
   h309__5->SetBinError(95,8.306623);
   h309__5->SetBinError(96,8.485281);
   h309__5->SetBinError(97,9.695359);
   h309__5->SetBinError(98,7.615773);
   h309__5->SetBinError(99,8.124039);
   h309__5->SetBinError(100,8.485281);
   h309__5->SetBinError(101,6.88762e-05);
   h309__5->SetMinimum(-10);
   h309__5->SetEntries(119048);
   h309__5->SetDirectory(0);
   h309__5->SetMarkerStyle(20);
   h309__5->SetMarkerSize(0.7);
   h309__5->GetXaxis()->SetTitle("#it{m(K^{+}K^{#minus})} [GeV]");
   h309__5->GetXaxis()->SetNdivisions(505);
   h309__5->GetXaxis()->SetLabelFont(132);
   h309__5->GetXaxis()->SetLabelSize(0.06);
   h309__5->GetXaxis()->SetTitleSize(0.06);
   h309__5->GetXaxis()->SetTitleOffset(1.3);
   h309__5->GetXaxis()->SetTitleFont(132);
   h309__5->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h309__5->GetYaxis()->SetNdivisions(505);
   h309__5->GetYaxis()->SetLabelFont(132);
   h309__5->GetYaxis()->SetLabelSize(0.06);
   h309__5->GetYaxis()->SetTitleSize(0.06);
   h309__5->GetYaxis()->SetTitleOffset(1.5);
   h309__5->GetYaxis()->SetTitleFont(132);
   h309__5->GetZaxis()->SetLabelFont(42);
   h309__5->GetZaxis()->SetLabelSize(0.035);
   h309__5->GetZaxis()->SetTitleSize(0.035);
   h309__5->GetZaxis()->SetTitleFont(42);
   h309__5->Draw("SAMEAXIS");
   
   TH1F *h309 = new TH1F("h309","m(K-K+) ",100,3.25,3.65);
   h309->SetBinContent(0,101089);
   h309->SetBinContent(1,109);
   h309->SetBinContent(2,112);
   h309->SetBinContent(3,108);
   h309->SetBinContent(4,107);
   h309->SetBinContent(5,96);
   h309->SetBinContent(6,104);
   h309->SetBinContent(7,98);
   h309->SetBinContent(8,109);
   h309->SetBinContent(9,121);
   h309->SetBinContent(10,114);
   h309->SetBinContent(11,93);
   h309->SetBinContent(12,108);
   h309->SetBinContent(13,116);
   h309->SetBinContent(14,111);
   h309->SetBinContent(15,106);
   h309->SetBinContent(16,115);
   h309->SetBinContent(17,105);
   h309->SetBinContent(18,123);
   h309->SetBinContent(19,106);
   h309->SetBinContent(20,104);
   h309->SetBinContent(21,107);
   h309->SetBinContent(22,97);
   h309->SetBinContent(23,131);
   h309->SetBinContent(24,86);
   h309->SetBinContent(25,113);
   h309->SetBinContent(26,111);
   h309->SetBinContent(27,117);
   h309->SetBinContent(28,128);
   h309->SetBinContent(29,97);
   h309->SetBinContent(30,136);
   h309->SetBinContent(31,118);
   h309->SetBinContent(32,126);
   h309->SetBinContent(33,146);
   h309->SetBinContent(34,140);
   h309->SetBinContent(35,151);
   h309->SetBinContent(36,153);
   h309->SetBinContent(37,187);
   h309->SetBinContent(38,224);
   h309->SetBinContent(39,244);
   h309->SetBinContent(40,219);
   h309->SetBinContent(41,226);
   h309->SetBinContent(42,250);
   h309->SetBinContent(43,230);
   h309->SetBinContent(44,205);
   h309->SetBinContent(45,199);
   h309->SetBinContent(46,167);
   h309->SetBinContent(47,118);
   h309->SetBinContent(48,127);
   h309->SetBinContent(49,110);
   h309->SetBinContent(50,113);
   h309->SetBinContent(51,114);
   h309->SetBinContent(52,117);
   h309->SetBinContent(53,97);
   h309->SetBinContent(54,79);
   h309->SetBinContent(55,94);
   h309->SetBinContent(56,79);
   h309->SetBinContent(57,101);
   h309->SetBinContent(58,70);
   h309->SetBinContent(59,74);
   h309->SetBinContent(60,83);
   h309->SetBinContent(61,88);
   h309->SetBinContent(62,73);
   h309->SetBinContent(63,86);
   h309->SetBinContent(64,92);
   h309->SetBinContent(65,87);
   h309->SetBinContent(66,87);
   h309->SetBinContent(67,89);
   h309->SetBinContent(68,92);
   h309->SetBinContent(69,79);
   h309->SetBinContent(70,84);
   h309->SetBinContent(71,80);
   h309->SetBinContent(72,86);
   h309->SetBinContent(73,104);
   h309->SetBinContent(74,87);
   h309->SetBinContent(75,91);
   h309->SetBinContent(76,105);
   h309->SetBinContent(77,95);
   h309->SetBinContent(78,106);
   h309->SetBinContent(79,104);
   h309->SetBinContent(80,96);
   h309->SetBinContent(81,95);
   h309->SetBinContent(82,81);
   h309->SetBinContent(83,85);
   h309->SetBinContent(84,99);
   h309->SetBinContent(85,82);
   h309->SetBinContent(86,70);
   h309->SetBinContent(87,84);
   h309->SetBinContent(88,74);
   h309->SetBinContent(89,81);
   h309->SetBinContent(90,81);
   h309->SetBinContent(91,104);
   h309->SetBinContent(92,72);
   h309->SetBinContent(93,80);
   h309->SetBinContent(94,81);
   h309->SetBinContent(95,69);
   h309->SetBinContent(96,72);
   h309->SetBinContent(97,94);
   h309->SetBinContent(98,58);
   h309->SetBinContent(99,66);
   h309->SetBinContent(100,72);
   h309->SetBinContent(101,6899);
   h309->SetBinError(1,10.44031);
   h309->SetBinError(2,10.583);
   h309->SetBinError(3,10.3923);
   h309->SetBinError(4,10.34408);
   h309->SetBinError(5,9.797959);
   h309->SetBinError(6,10.19804);
   h309->SetBinError(7,9.899494);
   h309->SetBinError(8,10.44031);
   h309->SetBinError(9,11);
   h309->SetBinError(10,10.67708);
   h309->SetBinError(11,9.643651);
   h309->SetBinError(12,10.39231);
   h309->SetBinError(13,10.77033);
   h309->SetBinError(14,10.53565);
   h309->SetBinError(15,10.29563);
   h309->SetBinError(16,10.72381);
   h309->SetBinError(17,10.24695);
   h309->SetBinError(18,11.09054);
   h309->SetBinError(19,10.29563);
   h309->SetBinError(20,10.19804);
   h309->SetBinError(21,10.34408);
   h309->SetBinError(22,9.848858);
   h309->SetBinError(23,11.44552);
   h309->SetBinError(24,9.273619);
   h309->SetBinError(25,10.63015);
   h309->SetBinError(26,10.53565);
   h309->SetBinError(27,10.81665);
   h309->SetBinError(28,11.31371);
   h309->SetBinError(29,9.848858);
   h309->SetBinError(30,11.6619);
   h309->SetBinError(31,10.86278);
   h309->SetBinError(32,11.22497);
   h309->SetBinError(33,12.08305);
   h309->SetBinError(34,11.83216);
   h309->SetBinError(35,12.28821);
   h309->SetBinError(36,12.36932);
   h309->SetBinError(37,13.67479);
   h309->SetBinError(38,14.96663);
   h309->SetBinError(39,15.6205);
   h309->SetBinError(40,14.79865);
   h309->SetBinError(41,15.0333);
   h309->SetBinError(42,15.81139);
   h309->SetBinError(43,15.16575);
   h309->SetBinError(44,14.31782);
   h309->SetBinError(45,14.10674);
   h309->SetBinError(46,12.92285);
   h309->SetBinError(47,10.86278);
   h309->SetBinError(48,11.26943);
   h309->SetBinError(49,10.48809);
   h309->SetBinError(50,10.63015);
   h309->SetBinError(51,10.67708);
   h309->SetBinError(52,10.81665);
   h309->SetBinError(53,9.848858);
   h309->SetBinError(54,8.888194);
   h309->SetBinError(55,9.695359);
   h309->SetBinError(56,8.888194);
   h309->SetBinError(57,10.04988);
   h309->SetBinError(58,8.3666);
   h309->SetBinError(59,8.602325);
   h309->SetBinError(60,9.110434);
   h309->SetBinError(61,9.380832);
   h309->SetBinError(62,8.544003);
   h309->SetBinError(63,9.273619);
   h309->SetBinError(64,9.591663);
   h309->SetBinError(65,9.327379);
   h309->SetBinError(66,9.327379);
   h309->SetBinError(67,9.433981);
   h309->SetBinError(68,9.591663);
   h309->SetBinError(69,8.888194);
   h309->SetBinError(70,9.165152);
   h309->SetBinError(71,8.944272);
   h309->SetBinError(72,9.273618);
   h309->SetBinError(73,10.19804);
   h309->SetBinError(74,9.327379);
   h309->SetBinError(75,9.539392);
   h309->SetBinError(76,10.24695);
   h309->SetBinError(77,9.746794);
   h309->SetBinError(78,10.29563);
   h309->SetBinError(79,10.19804);
   h309->SetBinError(80,9.797958);
   h309->SetBinError(81,9.746794);
   h309->SetBinError(82,9);
   h309->SetBinError(83,9.219544);
   h309->SetBinError(84,9.949874);
   h309->SetBinError(85,9.055386);
   h309->SetBinError(86,8.3666);
   h309->SetBinError(87,9.165152);
   h309->SetBinError(88,8.602325);
   h309->SetBinError(89,9);
   h309->SetBinError(90,9);
   h309->SetBinError(91,10.19804);
   h309->SetBinError(92,8.485281);
   h309->SetBinError(93,8.944272);
   h309->SetBinError(94,9);
   h309->SetBinError(95,8.306623);
   h309->SetBinError(96,8.485281);
   h309->SetBinError(97,9.695359);
   h309->SetBinError(98,7.615773);
   h309->SetBinError(99,8.124039);
   h309->SetBinError(100,8.485281);
   h309->SetBinError(101,6.88762e-05);
   h309->SetMinimum(-10);
   h309->SetEntries(119048);
   h309->SetMarkerStyle(20);
   h309->SetMarkerSize(0.7);
   h309->GetXaxis()->SetTitle("#it{m(K^{+}K^{#minus})} [GeV]");
   h309->GetXaxis()->SetNdivisions(505);
   h309->GetXaxis()->SetLabelFont(132);
   h309->GetXaxis()->SetLabelSize(0.06);
   h309->GetXaxis()->SetTitleSize(0.06);
   h309->GetXaxis()->SetTitleOffset(1.3);
   h309->GetXaxis()->SetTitleFont(132);
   h309->GetYaxis()->SetTitle("Candidates/(4 MeV)");
   h309->GetYaxis()->SetNdivisions(505);
   h309->GetYaxis()->SetLabelFont(132);
   h309->GetYaxis()->SetLabelSize(0.06);
   h309->GetYaxis()->SetTitleSize(0.06);
   h309->GetYaxis()->SetTitleOffset(1.5);
   h309->GetYaxis()->SetTitleFont(132);
   h309->GetZaxis()->SetLabelFont(42);
   h309->GetZaxis()->SetLabelSize(0.035);
   h309->GetZaxis()->SetTitleSize(0.035);
   h309->GetZaxis()->SetTitleFont(42);
   h309->Draw("ESAME");
   TText *text = new TText(3.28,250,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(3.28,225,"9 fb^{#minus 1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(3.5,260,3.53,260);
   line->SetLineColor(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.54,255,"Total");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(3.5,240,3.53,240);

   ci = TColor::GetColor("#0000ff");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.54,235,"Background");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(3.5,220,3.53,220);
   line->SetLineColor(6);
   line->SetLineStyle(3);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.54,215,"#it{#chi_{c0}}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(3.5,200,3.53,200);

   ci = TColor::GetColor("#006633");
   line->SetLineColor(ci);
   line->SetLineStyle(4);
   line->SetLineWidth(3);
   line->Draw();
      tex = new TLatex(3.54,195,"#it{#chi_{c2}}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(3.5,170,3.53,180);
   box->SetFillColor(14);
   box->SetLineColor(14);
   box->SetLineWidth(0);
   box->Draw();
      tex = new TLatex(3.54,170,"#it{B} sidebands");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig7a.C <==
{
//=========Macro generated from canvas: c1/
//=========  (Sun Apr  9 10:02:31 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "",11,77,700,500);
   c1->Range(0,0,10,10);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   
   TArc *arc = new TArc(5.5,5,1.8,0,42);
   arc->SetLineStyle(3);
   arc->SetLineWidth(3);
   arc->Draw();
   
   TEllipse *ellipse = new TEllipse(6,5,0.6,0.9,0,360,0);
   ellipse->SetLineWidth(3);
   ellipse->Draw();
   
   ellipse = new TEllipse(4,5,0.6,0.9,0,360,0);
   ellipse->SetLineWidth(3);
   ellipse->Draw();
   TArrow *arrow = new TArrow(6.45,5.61,8.11,7.97,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(5.57,4.32,3.78,1.75,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(3.4,5,1,5,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   TLine *line = new TLine(4.6,5.3,5.4,5.3);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(4.6,4.7,5.4,4.7);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(6.6,5,9,5);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TLatex *   tex = new TLatex(1,4,"#it{#pi}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2.8,2,"#it{K}^{0}_{S}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(8.3,7.5,"#it{K}_{1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(7.5,5.8,"#it{#theta_{#pi}}");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.2,6.5,"#it{K}^{0}_{S}#it{#piK}_{1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1,8,"(a)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig7b.C <==
{
//=========Macro generated from canvas: c1/
//=========  (Sun Apr  9 10:03:46 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "",11,77,700,500);
   c1->Range(0,0,10,10);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   
   TArc *arc = new TArc(5.5,5,1.8,0,42);
   arc->SetLineStyle(3);
   arc->SetLineWidth(3);
   arc->Draw();
   
   TEllipse *ellipse = new TEllipse(6,5,0.6,0.9,0,360,0);
   ellipse->SetLineWidth(3);
   ellipse->Draw();
   
   ellipse = new TEllipse(4,5,0.6,0.9,0,360,0);
   ellipse->SetLineWidth(3);
   ellipse->Draw();
   TArrow *arrow = new TArrow(6.45,5.61,8.11,7.97,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(5.57,4.32,3.78,1.75,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(3.4,5,1,5,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   TLine *line = new TLine(4.6,5.3,5.4,5.3);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(4.6,4.7,5.4,4.7);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(6.6,5,9,5);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TLatex *   tex = new TLatex(1,4,"#it{K}_{1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2.8,2,"#it{K}^{0}_{S}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(8.3,7.5,"#it{#pi}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(7.5,5.8,"#it{#theta_{K}}_{1}");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.2,6.5,"#it{K}^{0}_{S}#it{#piK}_{1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1,8,"(b)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig7c.C <==
{
//=========Macro generated from canvas: c1/
//=========  (Sun Apr  9 10:05:05 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "",11,77,700,500);
   c1->Range(0,0,10,10);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   
   TArc *arc = new TArc(5,4,1.8,75,90);
   arc->SetLineStyle(3);
   arc->SetLineWidth(3);
   arc->Draw();
   TArrow *arrow = new TArrow(5,4,6,8,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(5,4,2.5,4,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(5,4,8,5.5,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   arrow = new TArrow(5,4,7.5,2.5,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(3);
   arrow->Draw();
   TLine *line = new TLine(5,4,5,8);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   
   Double_t *dum = 0;
   TPolyLine *pline = new TPolyLine(5,dum,dum,"");
   pline->SetFillColor(38);
   pline->SetLineWidth(3);
   pline->SetPoint(0,1,2);
   pline->SetPoint(1,8,2);
   pline->SetPoint(2,9,6);
   pline->SetPoint(3,3,6);
   pline->SetPoint(4,1,2);
   pline->Draw("");
   TLatex *   tex = new TLatex(7.2,3,"#it{K}_{1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2,2.7,"#it{K}^{0}_{S}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(7.5,4.5,"#it{#pi^{+}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(5.1,8.3,"#it{#phi_{K}}");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6.2,7,"#it{K}_{2}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1,8,"(c)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.1);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig8a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sun Apr  9 10:06:08 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.20625,-0.04473684,1.010855,0.2184211);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(2,0.004953648);
   h2111->SetBinContent(3,0.01602632);
   h2111->SetBinContent(4,0.02504124);
   h2111->SetBinContent(5,0.02818042);
   h2111->SetBinContent(6,0.03997297);
   h2111->SetBinContent(7,0.0476891);
   h2111->SetBinContent(8,0.06070044);
   h2111->SetBinContent(9,0.06820071);
   h2111->SetBinContent(10,0.07668994);
   h2111->SetBinContent(11,0.08151984);
   h2111->SetBinContent(12,0.09035914);
   h2111->SetBinContent(13,0.09166413);
   h2111->SetBinContent(14,0.09742177);
   h2111->SetBinContent(15,0.1019959);
   h2111->SetBinContent(16,0.1018289);
   h2111->SetBinContent(17,0.1063918);
   h2111->SetBinContent(18,0.1085625);
   h2111->SetBinContent(19,0.1081579);
   h2111->SetBinContent(20,0.1084464);
   h2111->SetBinContent(21,0.1091778);
   h2111->SetBinContent(22,0.1120891);
   h2111->SetBinContent(23,0.1086552);
   h2111->SetBinContent(24,0.1094061);
   h2111->SetBinContent(25,0.1103128);
   h2111->SetBinContent(26,0.1075314);
   h2111->SetBinContent(27,0.1089542);
   h2111->SetBinContent(28,0.1091262);
   h2111->SetBinContent(29,0.108989);
   h2111->SetBinContent(30,0.1125324);
   h2111->SetBinContent(31,0.1118733);
   h2111->SetBinContent(32,0.1149661);
   h2111->SetBinContent(33,0.1181769);
   h2111->SetBinContent(34,0.1209632);
   h2111->SetBinContent(35,0.1225502);
   h2111->SetBinContent(36,0.1248262);
   h2111->SetBinContent(37,0.1270234);
   h2111->SetBinContent(38,0.119635);
   h2111->SetBinContent(39,0.1256885);
   h2111->SetBinContent(40,0.1526381);
   h2111->SetBinError(2,0.002862846);
   h2111->SetBinError(3,0.003198559);
   h2111->SetBinError(4,0.00277287);
   h2111->SetBinError(5,0.002272791);
   h2111->SetBinError(6,0.002229122);
   h2111->SetBinError(7,0.002063081);
   h2111->SetBinError(8,0.002026325);
   h2111->SetBinError(9,0.001909818);
   h2111->SetBinError(10,0.001814635);
   h2111->SetBinError(11,0.001698284);
   h2111->SetBinError(12,0.001655541);
   h2111->SetBinError(13,0.00154936);
   h2111->SetBinError(14,0.001509304);
   h2111->SetBinError(15,0.001471901);
   h2111->SetBinError(16,0.001410823);
   h2111->SetBinError(17,0.001396211);
   h2111->SetBinError(18,0.0013812);
   h2111->SetBinError(19,0.001355964);
   h2111->SetBinError(20,0.001346186);
   h2111->SetBinError(21,0.001347342);
   h2111->SetBinError(22,0.001373837);
   h2111->SetBinError(23,0.001371018);
   h2111->SetBinError(24,0.001408681);
   h2111->SetBinError(25,0.001454861);
   h2111->SetBinError(26,0.001490484);
   h2111->SetBinError(27,0.001568613);
   h2111->SetBinError(28,0.001656266);
   h2111->SetBinError(29,0.001766981);
   h2111->SetBinError(30,0.001930912);
   h2111->SetBinError(31,0.002097174);
   h2111->SetBinError(32,0.002347743);
   h2111->SetBinError(33,0.002673187);
   h2111->SetBinError(34,0.003103191);
   h2111->SetBinError(35,0.003663516);
   h2111->SetBinError(36,0.00447978);
   h2111->SetBinError(37,0.005797312);
   h2111->SetBinError(38,0.007852683);
   h2111->SetBinError(39,0.01315009);
   h2111->SetBinError(40,0.03843434);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMaximum(0.2);
   h2111->SetEntries(1.908941e+07);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(}#it{K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetRange(2,38);
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(132);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.1);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(132);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.4);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("PEX0");
   
   TH1F *h101 = new TH1F("h101","poly(x) ",40,0,1);
   h101->SetBinContent(1,3.615343e-05);
   h101->SetBinContent(2,0.005718901);
   h101->SetBinContent(3,0.01328138);
   h101->SetBinContent(4,0.02201449);
   h101->SetBinContent(5,0.03135598);
   h101->SetBinContent(6,0.04086752);
   h101->SetBinContent(7,0.05021443);
   h101->SetBinContent(8,0.05914798);
   h101->SetBinContent(9,0.06749011);
   h101->SetBinContent(10,0.07512018);
   h101->SetBinContent(11,0.08196399);
   h101->SetBinContent(12,0.08798423);
   h101->SetBinContent(13,0.09317302);
   h101->SetBinContent(14,0.0975455);
   h101->SetBinContent(15,0.1011352);
   h101->SetBinContent(16,0.1039899);
   h101->SetBinContent(17,0.1061689);
   h101->SetBinContent(18,0.1077409);
   h101->SetBinContent(19,0.1087825);
   h101->SetBinContent(20,0.1093767);
   h101->SetBinContent(21,0.1096124);
   h101->SetBinContent(22,0.1095836);
   h101->SetBinContent(23,0.1093876);
   h101->SetBinContent(24,0.1091239);
   h101->SetBinContent(25,0.1088929);
   h101->SetBinContent(26,0.1087929);
   h101->SetBinContent(27,0.1089159);
   h101->SetBinContent(28,0.1093453);
   h101->SetBinContent(29,0.1101481);
   h101->SetBinContent(30,0.1113679);
   h101->SetBinContent(31,0.1130169);
   h101->SetBinContent(32,0.1150675);
   h101->SetBinContent(33,0.1174356);
   h101->SetBinContent(34,0.1199706);
   h101->SetBinContent(35,0.1224337);
   h101->SetBinContent(36,0.1244831);
   h101->SetBinContent(37,0.1256516);
   h101->SetBinContent(38,0.1253214);
   h101->SetBinContent(39,0.1226926);
   h101->SetBinContent(40,0.116756);
   h101->SetEntries(40);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h101->SetLineColor(ci);
   h101->GetXaxis()->SetLabelFont(42);
   h101->GetXaxis()->SetLabelSize(0.035);
   h101->GetXaxis()->SetTitleSize(0.035);
   h101->GetXaxis()->SetTitleFont(42);
   h101->GetYaxis()->SetLabelFont(42);
   h101->GetYaxis()->SetLabelSize(0.035);
   h101->GetYaxis()->SetTitleSize(0.035);
   h101->GetYaxis()->SetTitleFont(42);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("CSAME");
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(2,0.004953648);
   h2111->SetBinContent(3,0.01602632);
   h2111->SetBinContent(4,0.02504124);
   h2111->SetBinContent(5,0.02818042);
   h2111->SetBinContent(6,0.03997297);
   h2111->SetBinContent(7,0.0476891);
   h2111->SetBinContent(8,0.06070044);
   h2111->SetBinContent(9,0.06820071);
   h2111->SetBinContent(10,0.07668994);
   h2111->SetBinContent(11,0.08151984);
   h2111->SetBinContent(12,0.09035914);
   h2111->SetBinContent(13,0.09166413);
   h2111->SetBinContent(14,0.09742177);
   h2111->SetBinContent(15,0.1019959);
   h2111->SetBinContent(16,0.1018289);
   h2111->SetBinContent(17,0.1063918);
   h2111->SetBinContent(18,0.1085625);
   h2111->SetBinContent(19,0.1081579);
   h2111->SetBinContent(20,0.1084464);
   h2111->SetBinContent(21,0.1091778);
   h2111->SetBinContent(22,0.1120891);
   h2111->SetBinContent(23,0.1086552);
   h2111->SetBinContent(24,0.1094061);
   h2111->SetBinContent(25,0.1103128);
   h2111->SetBinContent(26,0.1075314);
   h2111->SetBinContent(27,0.1089542);
   h2111->SetBinContent(28,0.1091262);
   h2111->SetBinContent(29,0.108989);
   h2111->SetBinContent(30,0.1125324);
   h2111->SetBinContent(31,0.1118733);
   h2111->SetBinContent(32,0.1149661);
   h2111->SetBinContent(33,0.1181769);
   h2111->SetBinContent(34,0.1209632);
   h2111->SetBinContent(35,0.1225502);
   h2111->SetBinContent(36,0.1248262);
   h2111->SetBinContent(37,0.1270234);
   h2111->SetBinContent(38,0.119635);
   h2111->SetBinContent(39,0.1256885);
   h2111->SetBinContent(40,0.1526381);
   h2111->SetBinError(2,0.002862846);
   h2111->SetBinError(3,0.003198559);
   h2111->SetBinError(4,0.00277287);
   h2111->SetBinError(5,0.002272791);
   h2111->SetBinError(6,0.002229122);
   h2111->SetBinError(7,0.002063081);
   h2111->SetBinError(8,0.002026325);
   h2111->SetBinError(9,0.001909818);
   h2111->SetBinError(10,0.001814635);
   h2111->SetBinError(11,0.001698284);
   h2111->SetBinError(12,0.001655541);
   h2111->SetBinError(13,0.00154936);
   h2111->SetBinError(14,0.001509304);
   h2111->SetBinError(15,0.001471901);
   h2111->SetBinError(16,0.001410823);
   h2111->SetBinError(17,0.001396211);
   h2111->SetBinError(18,0.0013812);
   h2111->SetBinError(19,0.001355964);
   h2111->SetBinError(20,0.001346186);
   h2111->SetBinError(21,0.001347342);
   h2111->SetBinError(22,0.001373837);
   h2111->SetBinError(23,0.001371018);
   h2111->SetBinError(24,0.001408681);
   h2111->SetBinError(25,0.001454861);
   h2111->SetBinError(26,0.001490484);
   h2111->SetBinError(27,0.001568613);
   h2111->SetBinError(28,0.001656266);
   h2111->SetBinError(29,0.001766981);
   h2111->SetBinError(30,0.001930912);
   h2111->SetBinError(31,0.002097174);
   h2111->SetBinError(32,0.002347743);
   h2111->SetBinError(33,0.002673187);
   h2111->SetBinError(34,0.003103191);
   h2111->SetBinError(35,0.003663516);
   h2111->SetBinError(36,0.00447978);
   h2111->SetBinError(37,0.005797312);
   h2111->SetBinError(38,0.007852683);
   h2111->SetBinError(39,0.01315009);
   h2111->SetBinError(40,0.03843434);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMaximum(0.2);
   h2111->SetEntries(1.908941e+07);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(}#it{K}^{0}_{SLL}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetRange(2,38);
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(132);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.1);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(132);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.4);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("ESAME");
   TText *text = new TText(0.8,0.17,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.1,0.17,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.1,0.155,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig8b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Sun Apr  9 10:06:58 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",1,77,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(-0.20625,-0.1006579,1.010855,0.4914474);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(1,0.04503704);
   h2111->SetBinContent(2,0.03001918);
   h2111->SetBinContent(3,0.04162574);
   h2111->SetBinContent(4,0.08165372);
   h2111->SetBinContent(5,0.09491411);
   h2111->SetBinContent(6,0.1270979);
   h2111->SetBinContent(7,0.149931);
   h2111->SetBinContent(8,0.1811489);
   h2111->SetBinContent(9,0.2036022);
   h2111->SetBinContent(10,0.2171026);
   h2111->SetBinContent(11,0.2408573);
   h2111->SetBinContent(12,0.2470601);
   h2111->SetBinContent(13,0.2644028);
   h2111->SetBinContent(14,0.2672956);
   h2111->SetBinContent(15,0.2751141);
   h2111->SetBinContent(16,0.2757272);
   h2111->SetBinContent(17,0.2806071);
   h2111->SetBinContent(18,0.2842006);
   h2111->SetBinContent(19,0.2921944);
   h2111->SetBinContent(20,0.2847632);
   h2111->SetBinContent(21,0.2882155);
   h2111->SetBinContent(22,0.2859749);
   h2111->SetBinContent(23,0.286994);
   h2111->SetBinContent(24,0.2817828);
   h2111->SetBinContent(25,0.2825842);
   h2111->SetBinContent(26,0.2823579);
   h2111->SetBinContent(27,0.2803804);
   h2111->SetBinContent(28,0.2798263);
   h2111->SetBinContent(29,0.2879483);
   h2111->SetBinContent(30,0.2889322);
   h2111->SetBinContent(31,0.2985105);
   h2111->SetBinContent(32,0.3023008);
   h2111->SetBinContent(33,0.3100902);
   h2111->SetBinContent(34,0.3023227);
   h2111->SetBinContent(35,0.319527);
   h2111->SetBinContent(36,0.3256514);
   h2111->SetBinContent(37,0.3148347);
   h2111->SetBinContent(38,0.3141503);
   h2111->SetBinContent(39,0.3521947);
   h2111->SetBinContent(40,0.3868361);
   h2111->SetBinError(1,0.02257843);
   h2111->SetBinError(2,0.006898954);
   h2111->SetBinError(3,0.004926994);
   h2111->SetBinError(4,0.005021877);
   h2111->SetBinError(5,0.004209384);
   h2111->SetBinError(6,0.004021179);
   h2111->SetBinError(7,0.003699406);
   h2111->SetBinError(8,0.003531647);
   h2111->SetBinError(9,0.003322146);
   h2111->SetBinError(10,0.003086681);
   h2111->SetBinError(11,0.002971192);
   h2111->SetBinError(12,0.002774273);
   h2111->SetBinError(13,0.002679735);
   h2111->SetBinError(14,0.002543447);
   h2111->SetBinError(15,0.002456841);
   h2111->SetBinError(16,0.002362954);
   h2111->SetBinError(17,0.002310619);
   h2111->SetBinError(18,0.002273287);
   h2111->SetBinError(19,0.002274681);
   h2111->SetBinError(20,0.002225388);
   h2111->SetBinError(21,0.002235304);
   h2111->SetBinError(22,0.002243618);
   h2111->SetBinError(23,0.002277853);
   h2111->SetBinError(24,0.002302242);
   h2111->SetBinError(25,0.002374074);
   h2111->SetBinError(26,0.002460749);
   h2111->SetBinError(27,0.002569977);
   h2111->SetBinError(28,0.002704155);
   h2111->SetBinError(29,0.002928616);
   h2111->SetBinError(30,0.003160649);
   h2111->SetBinError(31,0.003502215);
   h2111->SetBinError(32,0.003881332);
   h2111->SetBinError(33,0.004417528);
   h2111->SetBinError(34,0.004988796);
   h2111->SetBinError(35,0.006029831);
   h2111->SetBinError(36,0.007432559);
   h2111->SetBinError(37,0.009302971);
   h2111->SetBinError(38,0.01289086);
   h2111->SetBinError(39,0.02247341);
   h2111->SetBinError(40,0.06164047);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMaximum(0.45);
   h2111->SetEntries(1.906185e+07);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(}#it{K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetRange(2,38);
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(132);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.1);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(132);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.4);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("PEX0");
   
   TH1F *h101 = new TH1F("h101","poly(x) ",40,0,1);
   h101->SetBinContent(1,0.01581448);
   h101->SetBinContent(2,0.02682715);
   h101->SetBinContent(3,0.04681163);
   h101->SetBinContent(4,0.07199301);
   h101->SetBinContent(5,0.09953578);
   h101->SetBinContent(6,0.1273775);
   h101->SetBinContent(7,0.1540826);
   h101->SetBinContent(8,0.1787141);
   h101->SetBinContent(9,0.2007238);
   h101->SetBinContent(10,0.2198577);
   h101->SetBinContent(11,0.2360772);
   h101->SetBinContent(12,0.2494933);
   h101->SetBinContent(13,0.260314);
   h101->SetBinContent(14,0.2688032);
   h101->SetBinContent(15,0.2752494);
   h101->SetBinContent(16,0.2799433);
   h101->SetBinContent(17,0.2831629);
   h101->SetBinContent(18,0.2851663);
   h101->SetBinContent(19,0.2861899);
   h101->SetBinContent(20,0.2864464);
   h101->SetBinContent(21,0.286136);
   h101->SetBinContent(22,0.2854449);
   h101->SetBinContent(23,0.2845584);
   h101->SetBinContent(24,0.2836619);
   h101->SetBinContent(25,0.2829498);
   h101->SetBinContent(26,0.282627);
   h101->SetBinContent(27,0.2828941);
   h101->SetBinContent(28,0.283957);
   h101->SetBinContent(29,0.2859964);
   h101->SetBinContent(30,0.2891588);
   h101->SetBinContent(31,0.2935023);
   h101->SetBinContent(32,0.2989769);
   h101->SetBinContent(33,0.3053761);
   h101->SetBinContent(34,0.3122025);
   h101->SetBinContent(35,0.3187027);
   h101->SetBinContent(36,0.3236523);
   h101->SetBinContent(37,0.3253422);
   h101->SetBinContent(38,0.3213634);
   h101->SetBinContent(39,0.3085384);
   h101->SetBinContent(40,0.2826996);
   h101->SetEntries(40);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h101->SetLineColor(ci);
   h101->GetXaxis()->SetLabelFont(42);
   h101->GetXaxis()->SetLabelSize(0.035);
   h101->GetXaxis()->SetTitleSize(0.035);
   h101->GetXaxis()->SetTitleFont(42);
   h101->GetYaxis()->SetLabelFont(42);
   h101->GetYaxis()->SetLabelSize(0.035);
   h101->GetYaxis()->SetTitleSize(0.035);
   h101->GetYaxis()->SetTitleFont(42);
   h101->GetZaxis()->SetLabelFont(42);
   h101->GetZaxis()->SetLabelSize(0.035);
   h101->GetZaxis()->SetTitleSize(0.035);
   h101->GetZaxis()->SetTitleFont(42);
   h101->Draw("CSAME");
   
   TH1F *h2111 = new TH1F("h2111","k0sk1   ",40,0,1);
   h2111->SetBinContent(1,0.04503704);
   h2111->SetBinContent(2,0.03001918);
   h2111->SetBinContent(3,0.04162574);
   h2111->SetBinContent(4,0.08165372);
   h2111->SetBinContent(5,0.09491411);
   h2111->SetBinContent(6,0.1270979);
   h2111->SetBinContent(7,0.149931);
   h2111->SetBinContent(8,0.1811489);
   h2111->SetBinContent(9,0.2036022);
   h2111->SetBinContent(10,0.2171026);
   h2111->SetBinContent(11,0.2408573);
   h2111->SetBinContent(12,0.2470601);
   h2111->SetBinContent(13,0.2644028);
   h2111->SetBinContent(14,0.2672956);
   h2111->SetBinContent(15,0.2751141);
   h2111->SetBinContent(16,0.2757272);
   h2111->SetBinContent(17,0.2806071);
   h2111->SetBinContent(18,0.2842006);
   h2111->SetBinContent(19,0.2921944);
   h2111->SetBinContent(20,0.2847632);
   h2111->SetBinContent(21,0.2882155);
   h2111->SetBinContent(22,0.2859749);
   h2111->SetBinContent(23,0.286994);
   h2111->SetBinContent(24,0.2817828);
   h2111->SetBinContent(25,0.2825842);
   h2111->SetBinContent(26,0.2823579);
   h2111->SetBinContent(27,0.2803804);
   h2111->SetBinContent(28,0.2798263);
   h2111->SetBinContent(29,0.2879483);
   h2111->SetBinContent(30,0.2889322);
   h2111->SetBinContent(31,0.2985105);
   h2111->SetBinContent(32,0.3023008);
   h2111->SetBinContent(33,0.3100902);
   h2111->SetBinContent(34,0.3023227);
   h2111->SetBinContent(35,0.319527);
   h2111->SetBinContent(36,0.3256514);
   h2111->SetBinContent(37,0.3148347);
   h2111->SetBinContent(38,0.3141503);
   h2111->SetBinContent(39,0.3521947);
   h2111->SetBinContent(40,0.3868361);
   h2111->SetBinError(1,0.02257843);
   h2111->SetBinError(2,0.006898954);
   h2111->SetBinError(3,0.004926994);
   h2111->SetBinError(4,0.005021877);
   h2111->SetBinError(5,0.004209384);
   h2111->SetBinError(6,0.004021179);
   h2111->SetBinError(7,0.003699406);
   h2111->SetBinError(8,0.003531647);
   h2111->SetBinError(9,0.003322146);
   h2111->SetBinError(10,0.003086681);
   h2111->SetBinError(11,0.002971192);
   h2111->SetBinError(12,0.002774273);
   h2111->SetBinError(13,0.002679735);
   h2111->SetBinError(14,0.002543447);
   h2111->SetBinError(15,0.002456841);
   h2111->SetBinError(16,0.002362954);
   h2111->SetBinError(17,0.002310619);
   h2111->SetBinError(18,0.002273287);
   h2111->SetBinError(19,0.002274681);
   h2111->SetBinError(20,0.002225388);
   h2111->SetBinError(21,0.002235304);
   h2111->SetBinError(22,0.002243618);
   h2111->SetBinError(23,0.002277853);
   h2111->SetBinError(24,0.002302242);
   h2111->SetBinError(25,0.002374074);
   h2111->SetBinError(26,0.002460749);
   h2111->SetBinError(27,0.002569977);
   h2111->SetBinError(28,0.002704155);
   h2111->SetBinError(29,0.002928616);
   h2111->SetBinError(30,0.003160649);
   h2111->SetBinError(31,0.003502215);
   h2111->SetBinError(32,0.003881332);
   h2111->SetBinError(33,0.004417528);
   h2111->SetBinError(34,0.004988796);
   h2111->SetBinError(35,0.006029831);
   h2111->SetBinError(36,0.007432559);
   h2111->SetBinError(37,0.009302971);
   h2111->SetBinError(38,0.01289086);
   h2111->SetBinError(39,0.02247341);
   h2111->SetBinError(40,0.06164047);
   h2111->SetBinError(41,6.88762e-05);
   h2111->SetMaximum(0.45);
   h2111->SetEntries(1.906185e+07);
   h2111->SetMarkerStyle(20);
   h2111->SetMarkerSize(0.6);
   h2111->GetXaxis()->SetTitle("#it{m_{x}(}#it{K}^{0}_{SDD}#it{K}_{1}#it{)}");
   h2111->GetXaxis()->SetRange(2,38);
   h2111->GetXaxis()->SetNdivisions(505);
   h2111->GetXaxis()->SetLabelFont(132);
   h2111->GetXaxis()->SetLabelOffset(0.02);
   h2111->GetXaxis()->SetLabelSize(0.06);
   h2111->GetXaxis()->SetTitleSize(0.06);
   h2111->GetXaxis()->SetTitleOffset(1.1);
   h2111->GetXaxis()->SetTitleFont(132);
   h2111->GetYaxis()->SetTitle("efficiency [a.u.]/(0.025)");
   h2111->GetYaxis()->SetNdivisions(505);
   h2111->GetYaxis()->SetLabelFont(132);
   h2111->GetYaxis()->SetLabelSize(0.06);
   h2111->GetYaxis()->SetTitleSize(0.06);
   h2111->GetYaxis()->SetTitleOffset(1.4);
   h2111->GetYaxis()->SetTitleFont(132);
   h2111->GetZaxis()->SetLabelFont(42);
   h2111->GetZaxis()->SetLabelSize(0.035);
   h2111->GetZaxis()->SetTitleSize(0.035);
   h2111->GetZaxis()->SetTitleFont(42);
   h2111->Draw("ESAME");
   TText *text = new TText(0.8,0.38,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(0.1,0.38,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(0.1,0.34,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig9a.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 09:48:46 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.19);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.07);
   c1->SetBottomMargin(0.17);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.2500001,-0.04473684,5.25,0.2184211);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h324 = new TH1F("h324","m(k0skpi1)  ",50,1.2,5);
   h324->SetBinContent(0,0.1214378);
   h324->SetBinContent(1,0.06981711);
   h324->SetBinContent(2,0.06522071);
   h324->SetBinContent(3,0.1160151);
   h324->SetBinContent(4,0.09649602);
   h324->SetBinContent(5,0.1179965);
   h324->SetBinContent(6,0.1055);
   h324->SetBinContent(7,0.09438528);
   h324->SetBinContent(8,0.1046362);
   h324->SetBinContent(9,0.1049291);
   h324->SetBinContent(10,0.0961565);
   h324->SetBinContent(11,0.09343173);
   h324->SetBinContent(12,0.1071166);
   h324->SetBinContent(13,0.09800334);
   h324->SetBinContent(14,0.1021346);
   h324->SetBinContent(15,0.1065613);
   h324->SetBinContent(16,0.1024468);
   h324->SetBinContent(17,0.1035965);
   h324->SetBinContent(18,0.1010995);
   h324->SetBinContent(19,0.1025773);
   h324->SetBinContent(20,0.1022655);
   h324->SetBinContent(21,0.09943251);
   h324->SetBinContent(22,0.1054593);
   h324->SetBinContent(23,0.1054986);
   h324->SetBinContent(24,0.1033038);
   h324->SetBinContent(25,0.1072848);
   h324->SetBinContent(26,0.1061584);
   h324->SetBinContent(27,0.1082927);
   h324->SetBinContent(28,0.1069885);
   h324->SetBinContent(29,0.1087879);
   h324->SetBinContent(30,0.1055089);
   h324->SetBinContent(31,0.1070127);
   h324->SetBinContent(32,0.1084966);
   h324->SetBinContent(33,0.1088267);
   h324->SetBinContent(34,0.1086693);
   h324->SetBinContent(35,0.105211);
   h324->SetBinContent(36,0.1063677);
   h324->SetBinContent(37,0.1034261);
   h324->SetBinContent(38,0.1074924);
   h324->SetBinContent(39,0.1018701);
   h324->SetBinContent(40,0.1052038);
   h324->SetBinContent(41,0.1011299);
   h324->SetBinContent(42,0.09720873);
   h324->SetBinContent(43,0.09726089);
   h324->SetBinContent(44,0.09770261);
   h324->SetBinContent(45,0.09366611);
   h324->SetBinContent(46,0.08751062);
   h324->SetBinContent(47,0.08009432);
   h324->SetBinContent(48,0.04995604);
   h324->SetBinError(1,0.03125769);
   h324->SetBinError(2,0.01745063);
   h324->SetBinError(3,0.01644255);
   h324->SetBinError(4,0.01139424);
   h324->SetBinError(5,0.01021875);
   h324->SetBinError(6,0.007993896);
   h324->SetBinError(7,0.006466258);
   h324->SetBinError(8,0.005948504);
   h324->SetBinError(9,0.005266992);
   h324->SetBinError(10,0.004524243);
   h324->SetBinError(11,0.004038364);
   h324->SetBinError(12,0.003957561);
   h324->SetBinError(13,0.003479145);
   h324->SetBinError(14,0.003291055);
   h324->SetBinError(15,0.00312956);
   h324->SetBinError(16,0.002876098);
   h324->SetBinError(17,0.002718478);
   h324->SetBinError(18,0.002533591);
   h324->SetBinError(19,0.002419461);
   h324->SetBinError(20,0.002293128);
   h324->SetBinError(21,0.002157504);
   h324->SetBinError(22,0.002122759);
   h324->SetBinError(23,0.002041999);
   h324->SetBinError(24,0.001945286);
   h324->SetBinError(25,0.001911487);
   h324->SetBinError(26,0.001836476);
   h324->SetBinError(27,0.001800337);
   h324->SetBinError(28,0.001735901);
   h324->SetBinError(29,0.001704755);
   h324->SetBinError(30,0.001638722);
   h324->SetBinError(31,0.001612843);
   h324->SetBinError(32,0.001594407);
   h324->SetBinError(33,0.001569366);
   h324->SetBinError(34,0.001544507);
   h324->SetBinError(35,0.001503286);
   h324->SetBinError(36,0.001497453);
   h324->SetBinError(37,0.001466965);
   h324->SetBinError(38,0.001494003);
   h324->SetBinError(39,0.001456187);
   h324->SetBinError(40,0.00148862);
   h324->SetBinError(41,0.001477888);
   h324->SetBinError(42,0.001475332);
   h324->SetBinError(43,0.001519098);
   h324->SetBinError(44,0.001585262);
   h324->SetBinError(45,0.001654094);
   h324->SetBinError(46,0.001768256);
   h324->SetBinError(47,0.002125545);
   h324->SetBinError(48,0.005301797);
   h324->SetBinError(51,6.88762e-05);
   h324->SetMaximum(0.2);
   h324->SetEntries(1.908941e+07);
   h324->SetMarkerStyle(20);
   h324->SetMarkerSize(0.6);
   h324->GetXaxis()->SetTitle("#it{m(K}^{0}_{SLL}#it{K}_{1}#it{#pi)} [GeV]");
   h324->GetXaxis()->SetNdivisions(505);
   h324->GetXaxis()->SetLabelFont(132);
   h324->GetXaxis()->SetLabelOffset(0.02);
   h324->GetXaxis()->SetLabelSize(0.06);
   h324->GetXaxis()->SetTitleSize(0.06);
   h324->GetXaxis()->SetTitleOffset(1.3);
   h324->GetXaxis()->SetTitleFont(132);
   h324->GetYaxis()->SetTitle("efficiency [a.u.]/(0.076 GeV)");
   h324->GetYaxis()->SetNdivisions(505);
   h324->GetYaxis()->SetLabelFont(132);
   h324->GetYaxis()->SetLabelOffset(0.02);
   h324->GetYaxis()->SetLabelSize(0.06);
   h324->GetYaxis()->SetTitleSize(0.06);
   h324->GetYaxis()->SetTitleOffset(1.5);
   h324->GetYaxis()->SetTitleFont(132);
   h324->GetZaxis()->SetLabelFont(42);
   h324->GetZaxis()->SetLabelSize(0.035);
   h324->GetZaxis()->SetTitleSize(0.035);
   h324->GetZaxis()->SetTitleFont(42);
   h324->Draw("PEX0");
   
   TH1F *h321 = new TH1F("h321","m(k0skpi1)  ",50,1.2,5);
   h321->SetBinContent(0,0.1214378);
   h321->SetBinContent(1,0.05585369);
   h321->SetBinContent(2,0.04658622);
   h321->SetBinContent(3,0.06960908);
   h321->SetBinContent(4,0.06165024);
   h321->SetBinContent(5,0.07396794);
   h321->SetBinContent(6,0.06329998);
   h321->SetBinContent(7,0.06130633);
   h321->SetBinContent(8,0.06392568);
   h321->SetBinContent(9,0.06705996);
   h321->SetBinContent(10,0.06036256);
   h321->SetBinContent(11,0.0599144);
   h321->SetBinContent(12,0.0691825);
   h321->SetBinContent(13,0.06189685);
   h321->SetBinContent(14,0.06619247);
   h321->SetBinContent(15,0.07049301);
   h321->SetBinContent(16,0.06738864);
   h321->SetBinContent(17,0.06774165);
   h321->SetBinContent(18,0.06483485);
   h321->SetBinContent(19,0.06619351);
   h321->SetBinContent(20,0.06673041);
   h321->SetBinContent(21,0.06382461);
   h321->SetBinContent(22,0.06941572);
   h321->SetBinContent(23,0.06726024);
   h321->SetBinContent(24,0.06597343);
   h321->SetBinContent(25,0.06580315);
   h321->SetBinContent(26,0.06664442);
   h321->SetBinContent(27,0.06570566);
   h321->SetBinContent(28,0.06467906);
   h321->SetBinContent(29,0.06427174);
   h321->SetBinContent(30,0.06397156);
   h321->SetBinContent(31,0.06216903);
   h321->SetBinContent(32,0.06325874);
   h321->SetBinContent(33,0.06280186);
   h321->SetBinContent(34,0.06222105);
   h321->SetBinContent(35,0.05983466);
   h321->SetBinContent(36,0.05976651);
   h321->SetBinContent(37,0.05776844);
   h321->SetBinContent(38,0.06315333);
   h321->SetBinContent(39,0.05793425);
   h321->SetBinContent(40,0.06083271);
   h321->SetBinContent(41,0.05831201);
   h321->SetBinContent(42,0.05799624);
   h321->SetBinContent(43,0.05885603);
   h321->SetBinContent(44,0.06050203);
   h321->SetBinContent(45,0.0579824);
   h321->SetBinContent(46,0.05839965);
   h321->SetBinContent(47,0.05425744);
   h321->SetBinContent(48,0.03031041);
   h321->SetBinError(1,0.02795155);
   h321->SetBinError(2,0.01474373);
   h321->SetBinError(3,0.01272534);
   h321->SetBinError(4,0.009101109);
   h321->SetBinError(5,0.008083182);
   h321->SetBinError(6,0.00618621);
   h321->SetBinError(7,0.005207378);
   h321->SetBinError(8,0.004644883);
   h321->SetBinError(9,0.004206597);
   h321->SetBinError(10,0.003581239);
   h321->SetBinError(11,0.003230942);
   h321->SetBinError(12,0.003177139);
   h321->SetBinError(13,0.002762059);
   h321->SetBinError(14,0.002646598);
   h321->SetBinError(15,0.002542595);
   h321->SetBinError(16,0.002330073);
   h321->SetBinError(17,0.002195729);
   h321->SetBinError(18,0.002026496);
   h321->SetBinError(19,0.001941188);
   h321->SetBinError(20,0.001850086);
   h321->SetBinError(21,0.001726375);
   h321->SetBinError(22,0.00171998);
   h321->SetBinError(23,0.001628179);
   h321->SetBinError(24,0.001552403);
   h321->SetBinError(25,0.001494657);
   h321->SetBinError(26,0.001452876);
   h321->SetBinError(27,0.001400017);
   h321->SetBinError(28,0.001347445);
   h321->SetBinError(29,0.001308);
   h321->SetBinError(30,0.001273871);
   h321->SetBinError(31,0.001227068);
   h321->SetBinError(32,0.001215198);
   h321->SetBinError(33,0.001189928);
   h321->SetBinError(34,0.00116647);
   h321->SetBinError(35,0.001131554);
   h321->SetBinError(36,0.00112033);
   h321->SetBinError(37,0.00109431);
   h321->SetBinError(38,0.001143095);
   h321->SetBinError(39,0.001096225);
   h321->SetBinError(40,0.001130007);
   h321->SetBinError(41,0.001120387);
   h321->SetBinError(42,0.001137898);
   h321->SetBinError(43,0.001180088);
   h321->SetBinError(44,0.001245892);
   h321->SetBinError(45,0.001299927);
   h321->SetBinError(46,0.001443262);
   h321->SetBinError(47,0.001748236);
   h321->SetBinError(48,0.004127781);
   h321->SetBinError(51,6.88762e-05);
   h321->SetEntries(1.904165e+07);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h321->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   h321->SetMarkerColor(ci);
   h321->SetMarkerStyle(21);
   h321->SetMarkerSize(0.6);
   h321->GetXaxis()->SetLabelFont(42);
   h321->GetXaxis()->SetLabelSize(0.035);
   h321->GetXaxis()->SetTitleSize(0.035);
   h321->GetXaxis()->SetTitleFont(42);
   h321->GetYaxis()->SetLabelFont(42);
   h321->GetYaxis()->SetLabelSize(0.035);
   h321->GetYaxis()->SetTitleSize(0.035);
   h321->GetYaxis()->SetTitleFont(42);
   h321->GetZaxis()->SetLabelFont(42);
   h321->GetZaxis()->SetLabelSize(0.035);
   h321->GetZaxis()->SetTitleSize(0.035);
   h321->GetZaxis()->SetTitleFont(42);
   h321->Draw("PSAME");
   
   TH1F *h322 = new TH1F("h322","m(k0skpi1)  ",50,1.2,5);
   h322->SetBinContent(1,0.01396342);
   h322->SetBinContent(2,0.01863449);
   h322->SetBinContent(3,0.04640605);
   h322->SetBinContent(4,0.03484579);
   h322->SetBinContent(5,0.04402854);
   h322->SetBinContent(6,0.04219999);
   h322->SetBinContent(7,0.03307895);
   h322->SetBinContent(8,0.04071056);
   h322->SetBinContent(9,0.03786916);
   h322->SetBinContent(10,0.03579394);
   h322->SetBinContent(11,0.03351733);
   h322->SetBinContent(12,0.03778876);
   h322->SetBinContent(13,0.03610649);
   h322->SetBinContent(14,0.03594209);
   h322->SetBinContent(15,0.03606832);
   h322->SetBinContent(16,0.03505814);
   h322->SetBinContent(17,0.03585489);
   h322->SetBinContent(18,0.03601235);
   h322->SetBinContent(19,0.03638376);
   h322->SetBinContent(20,0.03553509);
   h322->SetBinContent(21,0.03556142);
   h322->SetBinContent(22,0.03600119);
   h322->SetBinContent(23,0.03819911);
   h322->SetBinContent(24,0.03733042);
   h322->SetBinContent(25,0.0414141);
   h322->SetBinContent(26,0.039514);
   h322->SetBinContent(27,0.04255733);
   h322->SetBinContent(28,0.04219778);
   h322->SetBinContent(29,0.04451619);
   h322->SetBinContent(30,0.04143642);
   h322->SetBinContent(31,0.04479544);
   h322->SetBinContent(32,0.04519145);
   h322->SetBinContent(33,0.0459575);
   h322->SetBinContent(34,0.04640472);
   h322->SetBinContent(35,0.04531251);
   h322->SetBinContent(36,0.04655936);
   h322->SetBinContent(37,0.04561644);
   h322->SetBinContent(38,0.0442979);
   h322->SetBinContent(39,0.04391524);
   h322->SetBinContent(40,0.04437111);
   h322->SetBinContent(41,0.04281786);
   h322->SetBinContent(42,0.03919026);
   h322->SetBinContent(43,0.0383813);
   h322->SetBinContent(44,0.03717503);
   h322->SetBinContent(45,0.03568371);
   h322->SetBinContent(46,0.02903988);
   h322->SetBinContent(47,0.02578071);
   h322->SetBinContent(48,0.01964563);
   h322->SetBinError(1,0.01396651);
   h322->SetBinError(2,0.009320248);
   h322->SetBinError(3,0.01038571);
   h322->SetBinError(4,0.006838615);
   h322->SetBinError(5,0.006232372);
   h322->SetBinError(6,0.005048635);
   h322->SetBinError(7,0.00382258);
   h322->SetBinError(8,0.003704634);
   h322->SetBinError(9,0.003158794);
   h322->SetBinError(10,0.00275597);
   h322->SetBinError(11,0.002414832);
   h322->SetBinError(12,0.002346049);
   h322->SetBinError(13,0.002107981);
   h322->SetBinError(14,0.001948467);
   h322->SetBinError(15,0.001816807);
   h322->SetBinError(16,0.001678914);
   h322->SetBinError(17,0.001595797);
   h322->SetBinError(18,0.001508873);
   h322->SetBinError(19,0.001437725);
   h322->SetBinError(20,0.001348618);
   h322->SetBinError(21,0.001287349);
   h322->SetBinError(22,0.001237169);
   h322->SetBinError(23,0.001225703);
   h322->SetBinError(24,0.001166503);
   h322->SetBinError(25,0.001184648);
   h322->SetBinError(26,0.00111755);
   h322->SetBinError(27,0.001125707);
   h322->SetBinError(28,0.001087393);
   h322->SetBinError(29,0.001087708);
   h322->SetBinError(30,0.001024298);
   h322->SetBinError(31,0.001040855);
   h322->SetBinError(32,0.001026343);
   h322->SetBinError(33,0.00101721);
   h322->SetBinError(34,0.001006704);
   h322->SetBinError(35,0.0009841183);
   h322->SetBinError(36,0.0009882897);
   h322->SetBinError(37,0.0009719406);
   h322->SetBinError(38,0.0009566296);
   h322->SetBinError(39,0.0009538854);
   h322->SetBinError(40,0.000964455);
   h322->SetBinError(41,0.0009594959);
   h322->SetBinError(42,0.0009347339);
   h322->SetBinError(43,0.0009522679);
   h322->SetBinError(44,0.0009758298);
   h322->SetBinError(45,0.001019047);
   h322->SetBinError(46,0.001016855);
   h322->SetBinError(47,0.00120417);
   h322->SetBinError(48,0.003322314);
   h322->SetBinError(51,6.88762e-05);
   h322->SetEntries(1.901702e+07);

   ci = TColor::GetColor("#0000ff");
   h322->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   h322->SetMarkerColor(ci);
   h322->SetMarkerStyle(22);
   h322->SetMarkerSize(0.6);
   h322->GetXaxis()->SetLabelFont(42);
   h322->GetXaxis()->SetLabelSize(0.035);
   h322->GetXaxis()->SetTitleSize(0.035);
   h322->GetXaxis()->SetTitleFont(42);
   h322->GetYaxis()->SetLabelFont(42);
   h322->GetYaxis()->SetLabelSize(0.035);
   h322->GetYaxis()->SetTitleSize(0.035);
   h322->GetYaxis()->SetTitleFont(42);
   h322->GetZaxis()->SetLabelFont(42);
   h322->GetZaxis()->SetLabelSize(0.035);
   h322->GetZaxis()->SetTitleSize(0.035);
   h322->GetZaxis()->SetTitleFont(42);
   h322->Draw("PSAME");
   TText *text = new TText(4.4,0.18,"(a)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(1.6,0.18,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(1.6,0.165,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.8,0.62,0.9,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Total","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","TOS","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","noTOS","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig9b.C <==
{
//=========Macro generated from canvas: c1/test1
//=========  (Wed Apr 12 09:49:33 2023) by ROOT version5.34/30
   TCanvas *c1 = new TCanvas("c1", "test1",2,112,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(0,0,1,1);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetFrameFillColor(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
  
// ------------>Primitives in pad: c1_1
   TPad *c1_1 = new TPad("c1_1", "c1_1",0.0001,0.0001,0.9999,0.9999);
   c1_1->Draw();
   c1_1->cd();
   c1_1->Range(0.2500001,-0.1118421,5.25,0.5460526);
   c1_1->SetFillColor(10);
   c1_1->SetBorderMode(0);
   c1_1->SetBorderSize(2);
   c1_1->SetTickx(1);
   c1_1->SetTicky(1);
   c1_1->SetLeftMargin(0.19);
   c1_1->SetRightMargin(0.05);
   c1_1->SetTopMargin(0.07);
   c1_1->SetBottomMargin(0.17);
   c1_1->SetFrameFillColor(0);
   c1_1->SetFrameBorderMode(0);
   c1_1->SetFrameBorderMode(0);
   
   TH1F *h324 = new TH1F("h324","m(k0skpi1)  ",50,1.2,5);
   h324->SetBinContent(0,0.2395855);
   h324->SetBinContent(1,0.1847906);
   h324->SetBinContent(2,0.300423);
   h324->SetBinContent(3,0.2770423);
   h324->SetBinContent(4,0.2703476);
   h324->SetBinContent(5,0.2672703);
   h324->SetBinContent(6,0.2607166);
   h324->SetBinContent(7,0.2637676);
   h324->SetBinContent(8,0.2816712);
   h324->SetBinContent(9,0.2494071);
   h324->SetBinContent(10,0.2612683);
   h324->SetBinContent(11,0.2688605);
   h324->SetBinContent(12,0.2678854);
   h324->SetBinContent(13,0.2638195);
   h324->SetBinContent(14,0.268126);
   h324->SetBinContent(15,0.2659918);
   h324->SetBinContent(16,0.2649269);
   h324->SetBinContent(17,0.2626072);
   h324->SetBinContent(18,0.2719986);
   h324->SetBinContent(19,0.2671163);
   h324->SetBinContent(20,0.2724808);
   h324->SetBinContent(21,0.2713176);
   h324->SetBinContent(22,0.2664017);
   h324->SetBinContent(23,0.2688336);
   h324->SetBinContent(24,0.2755258);
   h324->SetBinContent(25,0.2739087);
   h324->SetBinContent(26,0.2744877);
   h324->SetBinContent(27,0.2768207);
   h324->SetBinContent(28,0.2806931);
   h324->SetBinContent(29,0.2791316);
   h324->SetBinContent(30,0.2816626);
   h324->SetBinContent(31,0.2777897);
   h324->SetBinContent(32,0.285252);
   h324->SetBinContent(33,0.2867349);
   h324->SetBinContent(34,0.2793681);
   h324->SetBinContent(35,0.2844823);
   h324->SetBinContent(36,0.2794575);
   h324->SetBinContent(37,0.2812679);
   h324->SetBinContent(38,0.2804962);
   h324->SetBinContent(39,0.2744577);
   h324->SetBinContent(40,0.2770897);
   h324->SetBinContent(41,0.277633);
   h324->SetBinContent(42,0.2732026);
   h324->SetBinContent(43,0.272361);
   h324->SetBinContent(44,0.2634955);
   h324->SetBinContent(45,0.2579782);
   h324->SetBinContent(46,0.2510881);
   h324->SetBinContent(47,0.2337994);
   h324->SetBinContent(48,0.1672873);
   h324->SetBinError(1,0.05139858);
   h324->SetBinError(2,0.03804212);
   h324->SetBinError(3,0.02563492);
   h324->SetBinError(4,0.01936526);
   h324->SetBinError(5,0.0154922);
   h324->SetBinError(6,0.01266107);
   h324->SetBinError(7,0.01094436);
   h324->SetBinError(8,0.009861757);
   h324->SetBinError(9,0.008203576);
   h324->SetBinError(10,0.007531369);
   h324->SetBinError(11,0.006921436);
   h324->SetBinError(12,0.006322985);
   h324->SetBinError(13,0.005772127);
   h324->SetBinError(14,0.005392454);
   h324->SetBinError(15,0.005001222);
   h324->SetBinError(16,0.004680116);
   h324->SetBinError(17,0.004376974);
   h324->SetBinError(18,0.004208793);
   h324->SetBinError(19,0.003948298);
   h324->SetBinError(20,0.003788132);
   h324->SetBinError(21,0.003607019);
   h324->SetBinError(22,0.003421354);
   h324->SetBinError(23,0.003298595);
   h324->SetBinError(24,0.003210619);
   h324->SetBinError(25,0.003090427);
   h324->SetBinError(26,0.00298845);
   h324->SetBinError(27,0.002910378);
   h324->SetBinError(28,0.002846697);
   h324->SetBinError(29,0.002769588);
   h324->SetBinError(30,0.002713545);
   h324->SetBinError(31,0.002632936);
   h324->SetBinError(32,0.002618992);
   h324->SetBinError(33,0.002581036);
   h324->SetBinError(34,0.002506199);
   h324->SetBinError(35,0.002505632);
   h324->SetBinError(36,0.002459869);
   h324->SetBinError(37,0.002449318);
   h324->SetBinError(38,0.002446983);
   h324->SetBinError(39,0.002423045);
   h324->SetBinError(40,0.00244605);
   h324->SetBinError(41,0.002479797);
   h324->SetBinError(42,0.002505101);
   h324->SetBinError(43,0.002566954);
   h324->SetBinError(44,0.002635871);
   h324->SetBinError(45,0.00277666);
   h324->SetBinError(46,0.003027761);
   h324->SetBinError(47,0.003672743);
   h324->SetBinError(48,0.009746678);
   h324->SetBinError(51,6.88762e-05);
   h324->SetMaximum(0.5);
   h324->SetEntries(1.906185e+07);
   h324->SetMarkerStyle(20);
   h324->SetMarkerSize(0.6);
   h324->GetXaxis()->SetTitle("#it{m(K}^{0}_{SDD}#it{K}_{1}#it{#pi)} [GeV]");
   h324->GetXaxis()->SetNdivisions(505);
   h324->GetXaxis()->SetLabelFont(132);
   h324->GetXaxis()->SetLabelOffset(0.02);
   h324->GetXaxis()->SetLabelSize(0.06);
   h324->GetXaxis()->SetTitleSize(0.06);
   h324->GetXaxis()->SetTitleOffset(1.3);
   h324->GetXaxis()->SetTitleFont(132);
   h324->GetYaxis()->SetTitle("efficiency [a.u.]/(0.076 GeV)");
   h324->GetYaxis()->SetNdivisions(505);
   h324->GetYaxis()->SetLabelFont(132);
   h324->GetYaxis()->SetLabelOffset(0.02);
   h324->GetYaxis()->SetLabelSize(0.06);
   h324->GetYaxis()->SetTitleSize(0.06);
   h324->GetYaxis()->SetTitleOffset(1.5);
   h324->GetYaxis()->SetTitleFont(132);
   h324->GetZaxis()->SetLabelFont(42);
   h324->GetZaxis()->SetLabelSize(0.035);
   h324->GetZaxis()->SetTitleSize(0.035);
   h324->GetZaxis()->SetTitleFont(42);
   h324->Draw("PEX0");
   
   TH1F *h321 = new TH1F("h321","m(k0skpi1)  ",50,1.2,5);
   h321->SetBinContent(0,0.1197928);
   h321->SetBinContent(1,0.127932);
   h321->SetBinContent(2,0.2288937);
   h321->SetBinContent(3,0.2066078);
   h321->SetBinContent(4,0.1838913);
   h321->SetBinContent(5,0.1855797);
   h321->SetBinContent(6,0.1944739);
   h321->SetBinContent(7,0.1857139);
   h321->SetBinContent(8,0.1992474);
   h321->SetBinContent(9,0.1785286);
   h321->SetBinContent(10,0.1869568);
   h321->SetBinContent(11,0.1915916);
   h321->SetBinContent(12,0.1901075);
   h321->SetBinContent(13,0.1886913);
   h321->SetBinContent(14,0.1941565);
   h321->SetBinContent(15,0.1935495);
   h321->SetBinContent(16,0.1880835);
   h321->SetBinContent(17,0.1870028);
   h321->SetBinContent(18,0.1945314);
   h321->SetBinContent(19,0.1873827);
   h321->SetBinContent(20,0.1968147);
   h321->SetBinContent(21,0.1903034);
   h321->SetBinContent(22,0.1865674);
   h321->SetBinContent(23,0.1897392);
   h321->SetBinContent(24,0.1922853);
   h321->SetBinContent(25,0.1897552);
   h321->SetBinContent(26,0.1887581);
   h321->SetBinContent(27,0.1909955);
   h321->SetBinContent(28,0.1936895);
   h321->SetBinContent(29,0.1888022);
   h321->SetBinContent(30,0.18999);
   h321->SetBinContent(31,0.1878283);
   h321->SetBinContent(32,0.1890012);
   h321->SetBinContent(33,0.1907633);
   h321->SetBinContent(34,0.184949);
   h321->SetBinContent(35,0.1879588);
   h321->SetBinContent(36,0.1831023);
   h321->SetBinContent(37,0.1826615);
   h321->SetBinContent(38,0.1851191);
   h321->SetBinContent(39,0.1795393);
   h321->SetBinContent(40,0.1842615);
   h321->SetBinContent(41,0.1855585);
   h321->SetBinContent(42,0.1835682);
   h321->SetBinContent(43,0.1852833);
   h321->SetBinContent(44,0.1811887);
   h321->SetBinContent(45,0.1821662);
   h321->SetBinContent(46,0.1798985);
   h321->SetBinContent(47,0.1726571);
   h321->SetBinContent(48,0.1289859);
   h321->SetBinError(1,0.04272864);
   h321->SetBinError(2,0.03316598);
   h321->SetBinError(3,0.02210896);
   h321->SetBinError(4,0.01594406);
   h321->SetBinError(5,0.0128872);
   h321->SetBinError(6,0.01091885);
   h321->SetBinError(7,0.00916682);
   h321->SetBinError(8,0.008277823);
   h321->SetBinError(9,0.006928348);
   h321->SetBinError(10,0.006358597);
   h321->SetBinError(11,0.005830669);
   h321->SetBinError(12,0.005315075);
   h321->SetBinError(13,0.004871065);
   h321->SetBinError(14,0.004578726);
   h321->SetBinError(15,0.004256799);
   h321->SetBinError(16,0.003933952);
   h321->SetBinError(17,0.003684641);
   h321->SetBinError(18,0.003550333);
   h321->SetBinError(19,0.003298123);
   h321->SetBinError(20,0.003211156);
   h321->SetBinError(21,0.003012334);
   h321->SetBinError(22,0.002855029);
   h321->SetBinError(23,0.002763241);
   h321->SetBinError(24,0.002673907);
   h321->SetBinError(25,0.002564129);
   h321->SetBinError(26,0.002470122);
   h321->SetBinError(27,0.002409468);
   h321->SetBinError(28,0.002356683);
   h321->SetBinError(29,0.00226967);
   h321->SetBinError(30,0.002220492);
   h321->SetBinError(31,0.002157202);
   h321->SetBinError(32,0.002123543);
   h321->SetBinError(33,0.002097042);
   h321->SetBinError(34,0.002031341);
   h321->SetBinError(35,0.002028687);
   h321->SetBinError(36,0.001983361);
   h321->SetBinError(37,0.001965991);
   h321->SetBinError(38,0.001980333);
   h321->SetBinError(39,0.001952436);
   h321->SetBinError(40,0.001987516);
   h321->SetBinError(41,0.002020254);
   h321->SetBinError(42,0.002046676);
   h321->SetBinError(43,0.002110677);
   h321->SetBinError(44,0.002179683);
   h321->SetBinError(45,0.002327646);
   h321->SetBinError(46,0.002557486);
   h321->SetBinError(47,0.003151075);
   h321->SetBinError(48,0.008550505);
   h321->SetBinError(51,6.88762e-05);
   h321->SetEntries(1.896116e+07);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h321->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   h321->SetMarkerColor(ci);
   h321->SetMarkerStyle(21);
   h321->SetMarkerSize(0.6);
   h321->GetXaxis()->SetLabelFont(42);
   h321->GetXaxis()->SetLabelSize(0.035);
   h321->GetXaxis()->SetTitleSize(0.035);
   h321->GetXaxis()->SetTitleFont(42);
   h321->GetYaxis()->SetLabelFont(42);
   h321->GetYaxis()->SetLabelSize(0.035);
   h321->GetYaxis()->SetTitleSize(0.035);
   h321->GetYaxis()->SetTitleFont(42);
   h321->GetZaxis()->SetLabelFont(42);
   h321->GetZaxis()->SetLabelSize(0.035);
   h321->GetZaxis()->SetTitleSize(0.035);
   h321->GetZaxis()->SetTitleFont(42);
   h321->Draw("PSAME");
   
   TH1F *h322 = new TH1F("h322","m(k0skpi1)  ",50,1.2,5);
   h322->SetBinContent(0,0.1197928);
   h322->SetBinContent(1,0.05685864);
   h322->SetBinContent(2,0.07152928);
   h322->SetBinContent(3,0.07043448);
   h322->SetBinContent(4,0.08645634);
   h322->SetBinContent(5,0.08169058);
   h322->SetBinContent(6,0.06624267);
   h322->SetBinContent(7,0.07760509);
   h322->SetBinContent(8,0.08242373);
   h322->SetBinContent(9,0.07087852);
   h322->SetBinContent(10,0.07431158);
   h322->SetBinContent(11,0.07709324);
   h322->SetBinContent(12,0.07763091);
   h322->SetBinContent(13,0.07512825);
   h322->SetBinContent(14,0.07396947);
   h322->SetBinContent(15,0.07244229);
   h322->SetBinContent(16,0.07684344);
   h322->SetBinContent(17,0.0753893);
   h322->SetBinContent(18,0.07740316);
   h322->SetBinContent(19,0.07973365);
   h322->SetBinContent(20,0.07556278);
   h322->SetBinContent(21,0.08087305);
   h322->SetBinContent(22,0.07974809);
   h322->SetBinContent(23,0.07901502);
   h322->SetBinContent(24,0.08309393);
   h322->SetBinContent(25,0.08394858);
   h322->SetBinContent(26,0.08566589);
   h322->SetBinContent(27,0.0857653);
   h322->SetBinContent(28,0.08694709);
   h322->SetBinContent(29,0.09016816);
   h322->SetBinContent(30,0.09157035);
   h322->SetBinContent(31,0.08979059);
   h322->SetBinContent(32,0.09613336);
   h322->SetBinContent(33,0.09574474);
   h322->SetBinContent(34,0.0943532);
   h322->SetBinContent(35,0.09639411);
   h322->SetBinContent(36,0.09620702);
   h322->SetBinContent(37,0.09850215);
   h322->SetBinContent(38,0.09523095);
   h322->SetBinContent(39,0.09473009);
   h322->SetBinContent(40,0.09274357);
   h322->SetBinContent(41,0.09196608);
   h322->SetBinContent(42,0.08958939);
   h322->SetBinContent(43,0.0869828);
   h322->SetBinContent(44,0.08230673);
   h322->SetBinContent(45,0.07569437);
   h322->SetBinContent(46,0.07111765);
   h322->SetBinContent(47,0.0610283);
   h322->SetBinContent(48,0.03830148);
   h322->SetBinError(1,0.02845442);
   h322->SetBinError(2,0.01849118);
   h322->SetBinError(3,0.01287636);
   h322->SetBinError(4,0.01091128);
   h322->SetBinError(5,0.008531562);
   h322->SetBinError(6,0.006354339);
   h322->SetBinError(7,0.005910884);
   h322->SetBinError(8,0.005309043);
   h322->SetBinError(9,0.004353653);
   h322->SetBinError(10,0.003997052);
   h322->SetBinError(11,0.003687176);
   h322->SetBinError(12,0.003385819);
   h322->SetBinError(13,0.003063581);
   h322->SetBinError(14,0.002816081);
   h322->SetBinError(15,0.002594642);
   h322->SetBinError(16,0.002505781);
   h322->SetBinError(17,0.002331135);
   h322->SetBinError(18,0.002230896);
   h322->SetBinError(19,0.002143632);
   h322->SetBinError(20,0.001981402);
   h322->SetBinError(21,0.001956185);
   h322->SetBinError(22,0.001859459);
   h322->SetBinError(23,0.001775976);
   h322->SetBinError(24,0.001750632);
   h322->SetBinError(25,0.00169868);
   h322->SetBinError(26,0.001657491);
   h322->SetBinError(27,0.001608001);
   h322->SetBinError(28,0.00157235);
   h322->SetBinError(29,0.001562353);
   h322->SetBinError(30,0.001535475);
   h322->SetBinError(31,0.001485593);
   h322->SetBinError(32,0.001508765);
   h322->SetBinError(33,0.001479881);
   h322->SetBinError(34,0.001445507);
   h322->SetBinError(35,0.001447366);
   h322->SetBinError(36,0.001432565);
   h322->SetBinError(37,0.001438785);
   h322->SetBinError(38,0.00141524);
   h322->SetBinError(39,0.00141344);
   h322->SetBinError(40,0.001405025);
   h322->SetBinError(41,0.001417191);
   h322->SetBinError(42,0.001424841);
   h322->SetBinError(43,0.001441104);
   h322->SetBinError(44,0.001464142);
   h322->SetBinError(45,0.001495319);
   h322->SetBinError(46,0.001602846);
   h322->SetBinError(47,0.001867859);
   h322->SetBinError(48,0.004649091);
   h322->SetBinError(51,6.88762e-05);
   h322->SetEntries(1.884711e+07);

   ci = TColor::GetColor("#0000ff");
   h322->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   h322->SetMarkerColor(ci);
   h322->SetMarkerStyle(22);
   h322->SetMarkerSize(0.6);
   h322->GetXaxis()->SetLabelFont(42);
   h322->GetXaxis()->SetLabelSize(0.035);
   h322->GetXaxis()->SetTitleSize(0.035);
   h322->GetXaxis()->SetTitleFont(42);
   h322->GetYaxis()->SetLabelFont(42);
   h322->GetYaxis()->SetLabelSize(0.035);
   h322->GetYaxis()->SetTitleSize(0.035);
   h322->GetYaxis()->SetTitleFont(42);
   h322->GetZaxis()->SetLabelFont(42);
   h322->GetZaxis()->SetLabelSize(0.035);
   h322->GetZaxis()->SetTitleSize(0.035);
   h322->GetZaxis()->SetTitleFont(42);
   h322->Draw("PSAME");
   TText *text = new TText(4.4,0.45,"(b)");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   text = new TText(1.6,0.45,"LHCb");
   text->SetTextFont(132);
   text->SetTextSize(0.06);
   text->Draw();
   TLatex *   tex = new TLatex(1.6,0.4,"Simulation");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.8,0.62,0.9,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Total","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","TOS","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","noTOS","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1_1->Modified();
   c1->cd();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

